Next-to-next-to-leading gravitational radiation-reaction corrections to quasi-elliptic and quasi-hyperbolic compact binary orbits

We apply the Lagrange method of variation of constants to compute the radiation-reaction (RR) corrections to the quasi-elliptic and quasi-hyperbolic motion of compact binary systems at 4.5PN order, i.e., at next-to-next-to-leading order in the RR. We rely on the recent determination of the 4.5PN RR acceleration, in a general frame and in the center-of-mass frame, in harmonic coordinates. The non-local effects, due to the tails at 4PN order and to the gravitational-wave recoil at 4.5PN order, are carefully evaluated. Although the calculation is implemented differently in the quasi-elliptic and quasi-hyperbolic cases (different perturbation equations and choices of orbital parameters), we verify by analytic continuation that the results for the local effects are equivalent in the two cases.

==> anc/SupplementalMaterial.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary Material to:*)
(*"Next-to-next-to-leading gravitational radiation-reaction corrections to quasi-elliptic and quasi-hyperbolic compact binary orbits" *)
(*(Donato Bini, Luc Blanchet, Guillaume Faye, Andrea Geralico, Quentin Henry, Sara Rufrano Aliberti and Emeric Seraille)*)


(* ::Section::Closed:: *)
(*Notations*)


(* ::Text:: *)
(*Mathematical conventions :*)
(**)
(*I is the imahinary unit, I^2 = -1*)
(*Cosh is the hyperbolic cosine*)
(*Sinh is the hyperbolic sine*)
(*Tanh is the hyperbolic tangent*)
(*Sech is the hyperbolic secant*)
(*Csch is the hyperbolic cosecant*)
(*ArcTan is the inverse tangent*)
(*Li2 is the dilogarithm *)
(*Li3 is the trilogarithm*)
(*Sign is the sign function *)
(*BesselJ[n,x] is the Bessel function of the first kind of order n evaluated at x*)
(**)
(**)
(*Two-body dynamics quantities :*)
(**)
(*G is the gravitational coupling constant*)
(*c is the speed of light*)
(*m1 and m2 are the masses of the two bodies *)
(*m = m1 + m2 is the total mass of the binary*)
(*\[Nu]  = m1 m2 / m^2  is the symmetric mass ratio*)
(*\[Delta] = (m1-m2)/m is the relative mass difference*)
(*Et = (E - m c^2)/(m \[Nu]) is the specific conserved energy where E is the relativistic energy*)
(*Jt = J/(m \[Nu]) is the specific conserved angular momentum  where J is the norm of the angular momentum*)
(*r is the distance between the two particles*)
(*n[i] is the unit separation vector *)
(*v[i] is the relative velocity*)
(*v2 is the square of the norm of the relative velocity*)
(* \[CapitalPi][i] is the integral of the flux of linear momentum described in Eq. (2.13)*)
(*Scalar products between the various vectors are straightforwardly denoted: nv, v\[CapitalPi] (note that nv = dr/dt)*)
(**)
(**)
(*For quasi-elliptic orbits:*)
(**)
(*r = are (1 - ere Cos[u]) described in Eq.  (A1a)*)
(*l = u - ete Sin[u] + fte Sin[V\[Phi]] + gte (V\[Phi] - u) + hte Sin[2 V\[Phi]] + ite Sin[3 V\[Phi]] described in Eq. (A1b)*)
(*\[Phi] = \[Omega] + Ke (V\[Phi] + f\[Phi]e Sin[2 V\[Phi]] + g\[Phi]e Sin[3 V\[Phi]] + h\[Phi]e Sin[4 V\[Phi]] + i\[Phi]e Sin[5 V\[Phi]]) described in Eq. (A1c)*)
(**)
(*u is the elliptic eccentric anomaly*)
(*\[Beta]\[Phi] = (1 - Sqrt[1 - e\[Phi]^2])/e\[Phi]*)
(*V\[Phi] = u + 2 ArcTan[(\[Beta]\[Phi] Sin[u])/(1 - \[Beta]\[Phi] Cos[u])] is the elliptic true anomaly*)
(*a = - G m /(2 Et)  is the Newtonian elliptic semimajor axis *)
(*e = Sqrt[1+(2 Et Jt^2)/(G^2 m^2)] is the Newtonian elliptic eccentricity*)
(*\[Beta] = (1 - Sqrt[1 - e^2])/e*)
(*V = u + 2 ArcTan[(\[Beta] Sin[u])/(1 - \[Beta] Cos[u])] is the elliptic Newtonian true anomaly*)
(*w = (V - u)/2*)
(*\[Chi] = 1 - e Cos[u]*)
(*nNe = Sqrt[G m/a^3]*)
(*nNre = Sqrt[G m/are^3]*)
(*ere is the radial eccentricity for quasi-elliptic orbits*)
(*are is the radial semimajor axis for quasi-elliptic orbits*)
(**)
(**)
(*For quasi-hyperbolic orbits*)
(**)
(*r = arh (erh Cosh[v] - 1) described in Eq. (A2a)*)
(*lh = eth Sinh[v]  - v + fth Sin[V\[Phi]h] + gth V\[Phi]h + hth Sin[2 V\[Phi]h] + ith Sin[3 V\[Phi]h]   described in Eq. (A2b)*)
(*\[Phi] = c\[Phi]h + Kh (V\[Phi]h + f\[Phi]h Sin[2 V\[Phi]h] + g\[Phi]h Sin[3 V\[Phi]h] + h\[Phi]h Sin[4 V\[Phi]h] + i\[Phi]h Sin[5 V\[Phi]h]) described in Eq. (A2c)*)
(**)
(*v is the hyperbolic eccentric anomaly*)
(*V\[Phi]h = 2 ArcTan[Sqrt[(e\[Phi]h + 1)/(e\[Phi]h - 1)]Tanh[v/2]] is the hyperbolic true anomaly*)
(*Vrh =  2 ArcTan[Sqrt[(erh + 1)/(erh - 1)]Tanh[v/2]] *)
(*ah =  G m /(2 Et)  is the Newtonian hyperbolic semimajor axis *)
(*eh = Sqrt[1+(2 Et Jt^2)/(G^2 m^2)] is the Newtonian hyperbolic eccentricity*)
(*nNh = Sqrt[G m/ah^3]*)
(*nNrh = Sqrt[G m/arh^3]*)
(*erh is the radial eccentricity for quasi-hyperbolic orbits*)
(*arh is the radial semimajor axis for quasi-hyperbolic orbits*)
(*\[Chi]rh = erh Cosh[v] - 1*)
(**)


(* ::Section::Closed:: *)
(*Summary of results*)


(* ::Subsection::Closed:: *)
(*Radiation-reaction acceleration in the center-of-mass frame [Section II]*)


(* ::Text:: *)
(*A$RR$2p5PN$CM[i]					---	Eq. (2.3a) *)
(*A$RR$3p5PN$CM[i]					---	Eq. (2.3b) *)
(*A$RR$4p5PN$CM$mat[i]				---	Eq. (2.7)*)
(*A$RR$4p5PN$CM$rad$local[i]		---	footnote 2*)
(*A$RR$4p5PN$CM$rad$nonlocal[i]		---	footnote 2*)
(*A$RR$5p5PN$CM$rad$nonlocal[i] 		---	Eq. (5.32b)*)
(*A$RR$4p5PN$CM$rad[i]				---	Eq. (2.8)*)
(*A$RR$4p5PN$CM[i]					---	Eq. (2.6)*)
(*A$RR$4PN$CM[i]					---	Eq. (2.4)*)
(*A$RR$CM[i]						---	Eq. (2.2)   (up to 4.5PN)*)


(* ::Subsection::Closed:: *)
(*Quasi-Keplerian representation [Section III & Appendix A]*)


(* ::Subsubsection::Closed:: *)
(*Hyperbolic Parametrization*)


(* ::Text:: *)
(**)
(*In terms of ah and eh*)
(*nh$aheh				---	Eq. (A6a) *)
(*Kh$aheh				---	Eq. (A6b) *)
(*arh$aheh				---	Eq. (A6c) *)
(*erh$aheh				---	Eq. (A6d) *)
(*eth$aheh				---	Eq. (A6e)*)
(*e\[Phi]h$aheh			---	Eq. (A6f)*)
(*fth$aheh				---	Eq. (A6g) *)
(*gth$aheh				---	Eq. (A6h) *)
(*hth$aheh				---	Eq. (A6i) *)
(*ith$aheh				---	Eq. (A6j) *)
(*f\[Phi]h$aheh				---	Eq. (A6k) *)
(*g\[Phi]h$aheh			---	Eq. (A6l) *)
(*h\[Phi]h$aheh			---	Eq. (A6m) *)
(*i\[Phi]h$aheh				---	Eq. (A6n)*)
(**)
(*In terms of arh and erh*)
(*nh$arherh*)
(*Kh$arherh*)
(*arh$arherh*)
(*erh$arherh*)
(*eth$arherh*)
(*e\[Phi]h$arherh*)
(*fth$arherh*)
(*gth$arherh*)
(*hth$arherh*)
(*ith$arherh*)
(*f\[Phi]h$arherh*)
(*g\[Phi]h$arherh*)
(*h\[Phi]h$arherh*)
(*i\[Phi]h$arherh*)


(* ::Subsubsection::Closed:: *)
(*Elliptic Parametrization*)


(* ::Text:: *)
(**)
(*In terms of a and e*)
(*ne$ae				---	Eq. (A4a)*)
(*Ke$ae				---	Eq. (A4b) *)
(*are$ae				---	Eq. (A4c) *)
(*ere$ae				---	Eq. (A4d) *)
(*ete$ae				---	Eq. (A4e)*)
(*e\[Phi]e$ae				---	Eq. (A4f)*)
(*fte$ae				---	Eq. (A4g) *)
(*gte$ae				---	Eq. (A4h) *)
(*hte$ae				---	Eq. (A4i)*)
(*ite$ae				---	Eq. (A4j)*)
(*f\[Phi]e$ae				---	Eq. (A4k) *)
(*g\[Phi]e$ae				---	Eq. (A4l)*)
(*h\[Phi]e$ae				---	Eq. (A4m) *)
(*i\[Phi]e$ae				---	Eq. (A4n)*)
(**)
(*In terms of ar and er*)
(*ne$arer*)
(*Ke$arer*)
(*are$arer*)
(*ere$arer*)
(*ete$arer*)
(*e\[Phi]e$arer*)
(*fte$arer*)
(*gte$arer*)
(*hte$arer*)
(*ite$arer*)
(*f\[Phi]e$arer*)
(*g\[Phi]e$arer*)
(*h\[Phi]e$arer*)
(*i\[Phi]e$arer*)


(* ::Subsection::Closed:: *)
(*Evolution equations for the parameters [Section III & Section V]*)


(* ::Subsubsection::Closed:: *)
(*Hyperbolic Parametrization*)


(* ::Text:: *)
(*This section contains time derivatives of the orbital parameters in the parametrization (arh,erh,clh,c\[Phi]h) given by (3.37) and obtained with (3.31a), (3.31b), (3.31c) and (3.31d) in harmonic coordinates for the acceleration split defined in the "Radiation-reaction acceleration in the center-of-mass frame" section.*)
(**)
(*Matter contribution*)
(*darh$dt$2p5PN$mat*)
(*darh$dt$3p5PN$mat*)
(*darh$dt$4p5PN$mat*)
(*derh$dt$2p5PN$mat*)
(*derh$dt$3p5PN$mat*)
(*derh$dt$4p5PN$mat*)
(*dclh$dt$2p5PN$mat*)
(*dclh$dt$3p5PN$mat*)
(*dclh$dt$4p5PN$mat*)
(*dc\[Phi]h$dt$2p5PN$mat*)
(*dc\[Phi]h$dt$3p5PN$mat*)
(*dc\[Phi]h$dt$4p5PN$mat*)
(**)
(*Local radiation contribution*)
(*darh$dt$4p5PN$rad$local*)
(*derh$dt$4p5PN$rad$local*)
(*dclh$dt$4p5PN$rad$local*)
(*dc\[Phi]h$dt$4p5PN$rad$local*)
(**)
(*Non-local radiation*)
(*darh$dt$4p5PN$rad$nonlocal*)
(*derh$dt$4p5PN$rad$nonlocal*)
(*dclh$dt$4p5PN$rad$nonlocal*)
(*dc\[Phi]h$dt$4p5PN$rad$nonlocal*)
(**)
(*Tail contribution truncated at order (1/erh)^6  for arh and c\[Phi]h and at order (1/erh)^5 for erh and clh*)
(*darh$dt$4PN$tail$erh6*)
(*derh$dt$4PN$tail$erh5*)
(*dclh$dt$4PN$tail$erh5*)
(*dc\[Phi]h$dt$4PN$tail$erh6*)
(**)
(*Total half-integer contribution including the matter contribution, local radiation contribution and non-local radiation contribution*)
(*darh$dt$2p5PN*)
(*darh$dt$3p5PN*)
(*darh$dt$4p5PN*)
(*derh$dt$2p5PN*)
(*derh$dt$3p5PN*)
(*derh$dt$4p5PN*)
(*dclh$dt$2p5PN*)
(*dclh$dt$3p5PN*)
(*dclh$dt$4p5PN*)
(*dc\[Phi]h$dt$2p5PN*)
(*dc\[Phi]h$dt$3p5PN*)
(*dc\[Phi]h$dt$4p5PN*)


(* ::Subsubsection::Closed:: *)
(*Elliptic Parametrization*)


(* ::Text:: *)
(*This section contains time derivatives of the orbital parameters in the parametrization (a,e,\[CurlyEpsilon],\[CurlyPi],\[Iota],\[CapitalOmega]) given by (3.6) and obtained with (3.14) in harmonic coordinates for the acceleration split defined in the "Radiation-reaction acceleration in the center-of-mass frame" section.*)
(**)
(*Matter contribution*)
(*da$dt$2p5PN$mat*)
(*da$dt$3p5PN$mat*)
(*da$dt$4p5PN$mat*)
(*de$dt$2p5PN$mat*)
(*de$dt$3p5PN$mat*)
(*de$dt$4p5PN$mat*)
(*d\[CurlyEpsilon]$dt$2p5PN$mat*)
(*d\[CurlyEpsilon]$dt$3p5PN$mat*)
(*d\[CurlyEpsilon]$dt$4p5PN$mat*)
(*d\[CurlyPi]$dt$2p5PN$mat*)
(*d\[CurlyPi]$dt$3p5PN$mat*)
(*d\[CurlyPi]$dt$4p5PN$mat*)
(*d\[Iota]$dt$2p5PN$mat*)
(*d\[Iota]$dt$3p5PN$mat*)
(*d\[Iota]$dt$4p5PN$mat*)
(*d\[CapitalOmega]$dt$2p5PN$mat*)
(*d\[CapitalOmega]$dt$3p5PN$mat*)
(*d\[CapitalOmega]$dt$4p5PN$mat*)
(**)
(*Local radiation contribution*)
(*da$dt$4p5PN$rad$local*)
(*de$dt$4p5PN$rad$local*)
(*d\[CurlyEpsilon]$dt$4p5PN$rad$local*)
(*d\[CurlyPi]$dt$4p5PN$rad$local*)
(*d\[Iota]$dt$4p5PN$rad$local*)
(*d\[CapitalOmega]$dt$4p5PN$rad$local*)
(**)
(*Non-local radiation contribution*)
(*da$dt$3p5PN$rad$nonlocal*)
(*da$dt$4p5PN$rad$nonlocal*)
(*de$dt$3p5PN$rad$nonlocal*)
(*de$dt$4p5PN$rad$nonlocal*)
(*d\[CurlyEpsilon]$dt$3p5PN$rad$nonlocal*)
(*d\[CurlyEpsilon]$dt$4p5PN$rad$nonlocal*)
(*d\[CurlyPi]$dt$3p5PN$rad$nonlocal*)
(*d\[CurlyPi]$dt$4p5PN$rad$nonlocal*)
(*d\[Iota]$dt$3p5PN$rad$nonlocal*)
(*d\[Iota]$dt$4p5PN$rad$nonlocal*)
(*d\[CapitalOmega]$dt$3p5PN$rad$nonlocal*)
(*d\[CapitalOmega]$dt$4p5PN$rad$nonlocal*)
(**)
(*Tail contribution *)
(**)
(*The average evolution of the tail parameters is given by*)
(*da$dt$4PN$tail$average				---	Eq. (5.46a) *)
(*de$dt$4PN$tail$average				---	Eq. (5.46b) *)
(*d\[CurlyEpsilon]$dt$4PN$tail$average				---	Eq. (5.46c) *)
(*d\[CurlyPi]$dt$4PN$tail$average			---	Eq. (5.46c) *)
(*d\[Iota]$dt$4PN$tail$average				---	Eq. (5.46c) *)
(*d\[CapitalOmega]$dt$4PN$tail$average			---	Eq. (5.46c) *)
(**)
(*The oscillating contributions are defined with the C[p,q] coefficients given by (5.47)*)
(**)
(*For q=0 :*)
(*da$dt$4PN$tail$oscillatory$q0*)
(*de$dt$4PN$tail$oscillatory$q0*)
(*d\[CurlyEpsilon]$dt$4PN$tail$oscillatory$q0*)
(*d\[CurlyPi]$dt$4PN$tail$oscillatory$q0*)
(*d\[Iota]$dt$4PN$tail$oscillatory$q0*)
(*d\[CapitalOmega]$dt$4PN$tail$oscillatory$q0*)
(**)
(*For q different from 0 :*)
(*da$dt$4PN$tail$oscillatory$qnot0*)
(*de$dt$4PN$tail$oscillatory$qnot0*)
(*d\[CurlyEpsilon]$dt$4PN$tail$oscillatory$qnot0*)
(*d\[CurlyPi]$dt$4PN$tail$oscillatory$qnot0*)
(*d\[Iota]$dt$4PN$tail$oscillatory$qnot0*)
(*d\[CapitalOmega]$dt$4PN$tail$oscillatory$qnot0*)
(**)
(*Total half-integer contribution including the matter contribution, local radiation contribution and non-local radiation contribution*)
(*da$dt$2p5PN*)
(*da$dt$3p5PN*)
(*da$dt$4p5PN*)
(*de$dt$2p5PN*)
(*de$dt$3p5PN*)
(*de$dt$4p5PN*)
(*d\[CurlyEpsilon]$dt$2p5PN*)
(*d\[CurlyEpsilon]$dt$3p5PN*)
(*d\[CurlyEpsilon]$dt$4p5PN*)
(*d\[CurlyPi]$dt$2p5PN*)
(*d\[CurlyPi]$dt$3p5PN*)
(*d\[CurlyPi]$dt$4p5PN*)
(*d\[Iota]$dt$2p5PN*)
(*d\[Iota]$dt$3p5PN*)
(*d\[Iota]$dt$4p5PN*)
(*d\[CapitalOmega]$dt$2p5PN*)
(*d\[CapitalOmega]$dt$3p5PN*)
(*d\[CapitalOmega]$dt$4p5PN*)


(* ::Subsection::Closed:: *)
(*Radiation-reaction corrections  [Section IV & Section V]*)


(* ::Subsubsection::Closed:: *)
(*Hyperbolic Parametrization*)


(* ::Text:: *)
(*This section contains *)
(*- the radiation reaction corrections to the orbital parameters in the parametrization (arh,erh,clh,c\[Phi]h) given by (3.37) and defined by (3.38)-(3.39)*)
(*- the radiation reaction corrections to nh and Kh given by (3.42a)*)
(*- the radiation reaction  corrections to lh given by (3.42b) and excluding the \[Delta]RRclh contribution (\[Delta]0RRlh)*)
(*- the radiation reaction  corrections to the scattering angle (3.43)*)
(*All the results in harmonic coordinates for the acceleration split defined in the "Radiation-reaction acceleration in the center-of-mass frame" section except the scattering angle which is computed in harmonic coordinates for the acceleration split defined by (4.6a)-(4.6b)*)
(**)
(*Matter contribution*)
(*\[Delta]arh$RR$2p5PN$mat*)
(*\[Delta]arh$RR$3p5PN$mat*)
(*\[Delta]arh$RR$4p5PN$mat*)
(*\[Delta]erh$RR$2p5PN$mat*)
(*\[Delta]erh$RR$3p5PN$mat*)
(*\[Delta]erh$RR$4p5PN$mat*)
(*\[Delta]clh$RR$2p5PN$mat*)
(*\[Delta]clh$RR$3p5PN$mat*)
(*\[Delta]clh$RR$4p5PN$mat*)
(*\[Delta]c\[Phi]h$RR$2p5PN$mat*)
(*\[Delta]c\[Phi]h$RR$3p5PN$mat*)
(*\[Delta]c\[Phi]h$RR$4p5PN$mat*)
(*\[Delta]nh$RR$2p5PN$mat*)
(*\[Delta]nh$RR$3p5PN$mat*)
(*\[Delta]nh$RR$4p5PN$mat*)
(*\[Delta]Kh$RR$2p5PN$mat*)
(*\[Delta]Kh$RR$3p5PN$mat*)
(*\[Delta]Kh$RR$4p5PN$mat*)
(*\[Delta]lh$RR$2p5PN$mat*)
(*\[Delta]lh$RR$3p5PN$mat*)
(*\[Delta]lh$RR$4p5PN$mat*)
(**)
(*Local radiation contribution*)
(*\[Delta]arh$RR$4p5PN$rad$local*)
(*\[Delta]erh$RR$4p5PN$rad$local*)
(*\[Delta]clh$RR$4p5PN$rad$local*)
(*\[Delta]c\[Phi]h$RR$4p5PN$rad$local*)
(*\[Delta]nh$RR$4p5PN$rad$local*)
(*\[Delta]Kh$RR$4p5PN$rad$local*)
(*\[Delta]lh$RR$4p5PN$rad$local*)
(**)
(*Non-local radiation contribution*)
(*\[Delta]arh$RR$4p5PN$rad$nonlocal*)
(*\[Delta]erh$RR$4p5PN$rad$nonlocal*)
(*\[Delta]clh$RR$4p5PN$rad$nonlocal*)
(*\[Delta]c\[Phi]h$RR$4p5PN$rad$nonlocal*)
(*\[Delta]nh$RR$4p5PN$rad$nonlocal*)
(*\[Delta]Kh$RR$4p5PN$rad$nonlocal*)
(*\[Delta]lh$RR$4p5PN$rad$nonlocal*)
(**)
(*Tail contribution truncated at order (1/erh)^5 except for erh and clh which are truncated at order (1/erh)^4*)
(*\[Delta]arh$4PN$tail$erh5*)
(*\[Delta]erh$4PN$tail$erh4				---	Eq. (5.56)*)
(*\[Delta]clh$4PN$tail$erh4*)
(*\[Delta]c\[Phi]h$4PN$tail$erh5*)
(*\[Delta]nh$4PN$tail$erh5*)
(*\[Delta]Kh$4PN$tail$erh5*)
(*\[Delta]lh$4PN$tail$erh5*)
(**)
(*Scattering-angle corrections (tail contribution truncated at order (1/erh)^5)*)
(*\[Chi]$RR$2p5PN$GII*)
(*\[Chi]$RR$3p5PN$GII*)
(*\[Chi]$RR$4p5PN$GII*)
(*\[Chi]$RR$4p5PN$noPi				---	Eq. (4.8) *)
(*\[Chi]$RR$4p5PN$Pi				---	Eq. (5.11) *)
(*\[Chi]$4PN$tail$erh5				---	Eq. (3.49)*)
(**)
(*Total half-integer contribution including the matter contribution, local radiation contribution and non-local radiation contribution*)
(*\[Delta]arh$RR$2p5PN*)
(*\[Delta]arh$RR$3p5PN*)
(*\[Delta]arh$RR$4p5PN*)
(*\[Delta]erh$RR$2p5PN*)
(*\[Delta]erh$RR$3p5PN*)
(*\[Delta]erh$RR$4p5PN*)
(*\[Delta]clh$RR$2p5PN*)
(*\[Delta]clh$RR$3p5PN*)
(*\[Delta]clh$RR$4p5PN*)
(*\[Delta]c\[Phi]h$RR$2p5PN*)
(*\[Delta]c\[Phi]h$RR$3p5PN*)
(*\[Delta]c\[Phi]h$RR$4p5PN*)
(*\[Delta]nh$RR$2p5PN*)
(*\[Delta]nh$RR$3p5PN*)
(*\[Delta]nh$RR$4p5PN*)
(*\[Delta]Kh$RR$2p5PN*)
(*\[Delta]Kh$RR$3p5PN*)
(*\[Delta]Kh$RR$4p5PN*)
(*\[Delta]lh$RR$2p5PN*)
(*\[Delta]lh$RR$3p5PN*)
(*\[Delta]lh$RR$4p5PN*)
(*\[Chi]$RR$2p5PN					---	Eq. (3.46a)*)
(*\[Chi]$RR$3p5PN					---	Eq. (3.46b)*)
(*\[Chi]$RR$4p5PN					---	Eq. (3.46c)*)


(* ::Subsubsection::Closed:: *)
(*Elliptic Parametrization*)


(* ::Text:: *)
(*This section contains *)
(*- the oscillating corrections to the orbital parameters in the parametrization (a,e,\[CurlyEpsilon],\[CurlyPi],\[Iota],\[CapitalOmega]) given by (3.6)  and defined by (3.17)*)
(*- the oscillating corrections to the phase parameters l  and \[CapitalLambda] are given by (3.23a) and (3.23b) *)
(*All the results are provided in harmonic coordinates for the acceleration split defined in the "Radiation-reaction acceleration in the center-of-mass frame" section*)
(**)
(*Matter contribution*)
(*\[Delta]a$RR$2p5PN$mat				---	Eq. (4.1a)*)
(*\[Delta]a$RR$3p5PN$mat*)
(*\[Delta]a$RR$4p5PN$mat*)
(*\[Delta]e$RR$2p5PN$mat				---	Eq. (4.1b)*)
(*\[Delta]e$RR$3p5PN$mat*)
(*\[Delta]e$RR$4p5PN$mat*)
(*\[Delta]\[CurlyEpsilon]$RR$2p5PN$mat				---	Eq. (4.1c)*)
(*\[Delta]\[CurlyEpsilon]$RR$3p5PN$mat*)
(*\[Delta]\[CurlyEpsilon]$RR$4p5PN$mat*)
(*\[Delta]\[CurlyPi]$RR$2p5PN$mat			---	Eq. (4.1d)*)
(*\[Delta]\[CurlyPi]$RR$3p5PN$mat*)
(*\[Delta]\[CurlyPi]$RR$4p5PN$mat*)
(*\[Delta]\[Iota]$RR$2p5PN$mat				---	Eq. (4.1e)*)
(*\[Delta]\[Iota]$RR$3p5PN$mat*)
(*\[Delta]\[Iota]$RR$4p5PN$mat*)
(*\[Delta]\[CapitalOmega]$RR$2p5PN$mat			---	Eq. (4.1e)*)
(*\[Delta]\[CapitalOmega]$RR$3p5PN$mat*)
(*\[Delta]\[CapitalOmega]$RR$4p5PN$mat*)
(*\[Delta]l$RR$2p5PN$mat*)
(*\[Delta]l$RR$3p5PN$mat*)
(*\[Delta]l$RR$4p5PN$mat*)
(*\[Delta]\[CapitalLambda]$RR$2p5PN$mat*)
(*\[Delta]\[CapitalLambda]$RR$3p5PN$mat*)
(*\[Delta]\[CapitalLambda]$RR$4p5PN$mat*)
(**)
(*Local radiation contribution*)
(*\[Delta]a$RR$4p5PN$rad$local*)
(*\[Delta]e$RR$4p5PN$rad$local*)
(*\[Delta]\[CurlyEpsilon]$RR$4p5PN$rad$local*)
(*\[Delta]\[CurlyPi]$RR$4p5PN$rad$local*)
(*\[Delta]\[Iota]$RR$4p5PN$rad$local*)
(*\[Delta]\[CapitalOmega]$RR$4p5PN$rad$local*)
(*\[Delta]l$RR$4p5PN$rad$local*)
(*\[Delta]\[CapitalLambda]$RR$4p5PN$rad$local*)
(**)
(*Non-local radiation contribution*)
(*\[Delta]a$RR$3p5PN$rad$nonlocal*)
(*\[Delta]a$RR$4p5PN$rad$nonlocal*)
(*\[Delta]e$RR$3p5PN$rad$nonlocal*)
(*\[Delta]e$RR$4p5PN$rad$nonlocal*)
(*\[Delta]\[CurlyEpsilon]$RR$3p5PN$rad$nonlocal*)
(*\[Delta]\[CurlyEpsilon]$RR$4p5PN$rad$nonlocal*)
(*\[Delta]\[CurlyPi]$RR$3p5PN$rad$nonlocal*)
(*\[Delta]\[CurlyPi]$RR$4p5PN$rad$nonlocal*)
(*\[Delta]\[Iota]$RR$3p5PN$rad$nonlocal*)
(*\[Delta]\[Iota]$RR$4p5PN$rad$nonlocal*)
(*\[Delta]\[CapitalOmega]$RR$3p5PN$rad$nonlocal*)
(*\[Delta]\[CapitalOmega]$RR$4p5PN$rad$nonlocal*)
(*\[Delta]l$RR$3p5PN$rad$nonlocal*)
(*\[Delta]l$RR$4p5PN$rad$nonlocal*)
(*\[Delta]\[CapitalLambda]$RR$3p5PN$rad$nonlocal*)
(*\[Delta]\[CapitalLambda]$RR$4p5PN$rad$nonlocal*)
(**)
(*Tail contribution*)
(**)
(*The oscillating contributions are defined with the D[p,q] coefficients given by (5.48) where p and q are integers with p different from 0*)
(**)
(*For q=0 :*)
(*\[Delta]a$RR$4PN$tail$q0*)
(*\[Delta]e$RR$4PN$tail$q0*)
(*\[Delta]\[CurlyEpsilon]$RR$4PN$tail$q0*)
(*\[Delta]\[CurlyPi]$RR$4PN$tail$q0*)
(*\[Delta]\[Iota]$RR$4PN$tail$q0*)
(*\[Delta]\[CapitalOmega]$RR$4PN$tail$q0*)
(*\[Delta]l$RR$4PN$tail$q0*)
(*\[Delta]\[CapitalLambda]$RR$4PN$tail$q0*)
(**)
(*For q different from 0 :*)
(*\[Delta]a$RR$4PN$tail$qnot0*)
(*\[Delta]e$RR$4PN$tail$qnot0*)
(*\[Delta]\[CurlyEpsilon]$RR$4PN$tail$qnot0*)
(*\[Delta]\[CurlyPi]$RR$4PN$tail$qnot0*)
(*\[Delta]\[Iota]$RR$4PN$tail$qnot0*)
(*\[Delta]\[CapitalOmega]$RR$4PN$tail$qnot0*)
(*\[Delta]l$RR$4PN$tail$qnot0*)
(*\[Delta]\[CapitalLambda]$RR$4PN$tail$qnot0*)
(**)
(*Expanded up to order 3 in the eccentricity e :*)
(*\[Delta]a$RR$4PN$tail$e3					---	Eq. (5.49a)*)
(*\[Delta]e$RR$4PN$tail$e3					---	Eq. (5.49b)*)
(*\[Delta]\[CurlyEpsilon]$RR$4PN$tail$e3					---	Eq. (5.49c)*)
(*\[Delta]\[CurlyPi]$RR$4PN$tail$e3				---	Eq. (5.49d)*)
(*\[Delta]\[Iota]$RR$4PN$tail$e3					---	Eq. (5.49e)*)
(*\[Delta]\[CapitalOmega]$RR$4PN$tail$e3				---	Eq. (5.49e)*)
(*\[Delta]l$RR$4PN$tail$e3					---	Eq. (5.50a)*)
(*\[Delta]\[CapitalLambda]$RR$4PN$tail$e3				---	Eq. (5.50b)*)
(**)
(*Total half-integer contribution including the matter contribution, local radiation contribution and non-local radiation contribution*)
(*\[Delta]a$RR$2p5PN*)
(*\[Delta]a$RR$3p5PN*)
(*\[Delta]a$RR$4p5PN*)
(*\[Delta]e$RR$2p5PN*)
(*\[Delta]e$RR$3p5PN*)
(*\[Delta]e$RR$4p5PN*)
(*\[Delta]\[CurlyEpsilon]$RR$2p5PN*)
(*\[Delta]\[CurlyEpsilon]$RR$3p5PN*)
(*\[Delta]\[CurlyEpsilon]$RR$4p5PN*)
(*\[Delta]\[CurlyPi]$RR$2p5PN*)
(*\[Delta]\[CurlyPi]$RR$3p5PN*)
(*\[Delta]\[CurlyPi]$RR$4p5PN*)
(*\[Delta]\[Iota]$RR$2p5PN*)
(*\[Delta]\[Iota]$RR$3p5PN*)
(*\[Delta]\[Iota]$RR$4p5PN*)
(*\[Delta]\[CapitalOmega]$RR$2p5PN*)
(*\[Delta]\[CapitalOmega]$RR$3p5PN*)
(*\[Delta]\[CapitalOmega]$RR$4p5PN*)
(*\[Delta]l$RR$2p5PN*)
(*\[Delta]l$RR$3p5PN*)
(*\[Delta]l$RR$4p5PN*)
(*\[Delta]\[CapitalLambda]$RR$2p5PN*)
(*\[Delta]\[CapitalLambda]$RR$3p5PN*)
(*\[Delta]\[CapitalLambda]$RR$4p5PN*)


(* ::Section::Closed:: *)
(*Radiation-reaction acceleration in the center-of-mass frame [Section II]*)


A$RR$2p5PN$CM[i] = (G^2*m^2*\[Nu]*(((136*G*m*nv)/(15*r)+(24*nv*v2)/5)*n[i]+((-24*G*m)/(5*r)-(8*v2)/5)*v[i]))/(c^5*r^3);


A$RR$3p5PN$CM[i] = (G^2*m^2*\[Nu]*((-112*nv^5-(3956*G^2*m^2*nv)/(35*r^2)-(294*G*m*nv^3)/(5*r)+114*nv^3*v2-(692*G*m*nv*v2)/(35*r)-(366*nv*v2^2)/35-(184*G^2*m^2*nv*\[Nu])/(5*r^2)-(376*G*m*nv^3*\[Nu])/(5*r)+12*nv^3*v2*\[Nu]+(724*G*m*nv*v2*\[Nu])/(15*r)-12*nv*v2^2*\[Nu])*n[i]+(120*nv^4+(1060*G^2*m^2)/(21*r^2)+(82*G*m*nv^2)/(3*r)-(678*nv^2*v2)/5-(164*G*m*v2)/(21*r)+(626*v2^2)/35+(104*G^2*m^2*\[Nu])/(5*r^2)+(848*G*m*nv^2*\[Nu])/(15*r)-(12*nv^2*v2*\[Nu])/5-(148*G*m*v2*\[Nu])/(5*r)+(12*v2^2*\[Nu])/5)*v[i]))/(c^7*r^3);


A$RR$4p5PN$CM$mat[i] = (G^2*m^2*\[Nu]*((-180*nv^7+(336922*G^3*m^3*nv)/(945*r^3)-(83177*G^2*m^2*nv^3)/(945*r^2)+(261883*G*m*nv^5)/(105*r)+(329*nv^5*v2)/2-(129769*G^2*m^2*nv*v2)/(315*r^2)-(22133*G*m*nv^3*v2)/(6*r)+(88*nv^3*v2^2)/7+(14307*G*m*nv*v2^2)/(14*r)-(1643*nv*v2^3)/210-504*nv^7*\[Nu]+(20644*G^3*m^3*nv*\[Nu])/(35*r^3)+(41524*G^2*m^2*nv^3*\[Nu])/(135*r^2)+(5316*G*m*nv^5*\[Nu])/(5*r)+1106*nv^5*v2*\[Nu]-(58468*G^2*m^2*nv*v2*\[Nu])/(315*r^2)-(47643*G*m*nv^3*v2*\[Nu])/(35*r)-(4362*nv^3*v2^2*\[Nu])/7+(46337*G*m*nv*v2^2*\[Nu])/(105*r)+(1248*nv*v2^3*\[Nu])/35-(3632*G^3*m^3*nv*\[Nu]^2)/(105*r^3)-(30076*G^2*m^2*nv^3*\[Nu]^2)/(105*r^2)-(1776*G*m*nv^5*\[Nu]^2)/(5*r)+21*nv^5*v2*\[Nu]^2+(4636*G^2*m^2*nv*v2*\[Nu]^2)/(105*r^2)+(16028*G*m*nv^3*v2*\[Nu]^2)/(35*r)-66*nv^3*v2^2*\[Nu]^2-(2659*G*m*nv*v2^2*\[Nu]^2)/(21*r)+45*nv*v2^3*\[Nu]^2)*n[i]+(350*nv^6-(499286*G^3*m^3)/(2835*r^3)+(85991*G^2*m^2*nv^2)/(315*r^2)-(86323*G*m*nv^4)/(105*r)-(1007*nv^4*v2)/2+(47459*G^2*m^2*v2)/(315*r^2)+(224351*G*m*nv^2*v2)/(210*r)+(5778*nv^2*v2^2)/35-(10747*G*m*v2^2)/(70*r)-(4873*v2^3)/630+420*nv^6*\[Nu]-(1376*G^3*m^3*\[Nu])/(5*r^3)-(97228*G^2*m^2*nv^2*\[Nu])/(315*r^2)-(10646*G*m*nv^4*\[Nu])/(35*r)-984*nv^4*v2*\[Nu]+(66632*G^2*m^2*v2*\[Nu])/(315*r^2)+(7177*G*m*nv^2*v2*\[Nu])/(35*r)+(4350*nv^2*v2^2*\[Nu])/7-(539*G*m*v2^2*\[Nu])/(15*r)-(298*v2^3*\[Nu])/5+(272*G^3*m^3*\[Nu]^2)/(35*r^3)+(4604*G^2*m^2*nv^2*\[Nu]^2)/(21*r^2)+(1192*G*m*nv^4*\[Nu]^2)/(7*r)-3*nv^4*v2*\[Nu]^2-(1796*G^2*m^2*v2*\[Nu]^2)/(35*r^2)-(2816*G*m*nv^2*v2*\[Nu]^2)/(15*r)+(54*nv^2*v2^2*\[Nu]^2)/5+(1769*G*m*v2^2*\[Nu]^2)/(35*r)-(39*v2^3*\[Nu]^2)/5)*v[i]))/(c^9*r^3);


A$RR$4p5PN$CM$rad$local[i] = (G^3*m^3*\[Nu]^2*(((544*G*m*nv^3)/(105*r)-(144*nv^3*v2)/35-(736*G*m*nv*v2)/(105*r)+(176*nv*v2^2)/35-(2176*G*m*nv^3*\[Nu])/(105*r)+(576*nv^3*v2*\[Nu])/35+(2944*G*m*nv*v2*\[Nu])/(105*r)-(704*nv*v2^2*\[Nu])/35)*n[i]+((-24*nv^4)/7+(352*G*m*nv^2)/(105*r)+(24*nv^2*v2)/5-(64*G*m*v2)/(15*r)-(32*v2^2)/35+(96*nv^4*\[Nu])/7-(1408*G*m*nv^2*\[Nu])/(105*r)-(96*nv^2*v2*\[Nu])/5+(256*G*m*v2*\[Nu])/(15*r)+(128*v2^2*\[Nu])/35)*v[i]))/(c^9*r^4);


A$RR$4p5PN$CM$rad$nonlocal[i] = (G*\[Delta]*(2*v\[CapitalPi]*n[i]+n\[CapitalPi]*v[i]))/(c^2*r^2);


A$RR$5p5PN$CM$rad$nonlocal[i] = (G*\[Delta]*(-16*G*m*v\[CapitalPi]*n[i]-15*nv^3*n\[CapitalPi]*r*\[Nu]*n[i]+9*nv*n\[CapitalPi]*r*v2*\[Nu]*n[i]+2*G*m*v\[CapitalPi]*\[Nu]*n[i]+6*nv^2*r*v\[CapitalPi]*\[Nu]*n[i]-8*r*v2*v\[CapitalPi]*\[Nu]*n[i]-8*G*m*n\[CapitalPi]*v[i]+2*n\[CapitalPi]*r*v2*v[i]-8*nv*r*v\[CapitalPi]*v[i]+4*G*m*n\[CapitalPi]*\[Nu]*v[i]+9*nv^2*n\[CapitalPi]*r*\[Nu]*v[i]-n\[CapitalPi]*r*v2*\[Nu]*v[i]-2*nv*r*v\[CapitalPi]*\[Nu]*v[i]))/(2*c^4*r^3);


A$RR$4p5PN$CM$rad[i]= A$RR$4p5PN$CM$rad$local[i] + A$RR$4p5PN$CM$rad$nonlocal[i] ;


A$RR$4p5PN$CM[i] = A$RR$4p5PN$CM$mat[i] + A$RR$4p5PN$CM$rad[i];


A$RR$CM[i] = A$RR$2p5PN$CM[i] + A$RR$3p5PN$CM[i] + A$RR$4PN$CM[i] + A$RR$4p5PN$CM$mat[i] + A$RR$4p5PN$CM$rad[i];


(* ::Section::Closed:: *)
(*Quasi-Keplerian representation [Section III & Appendix A]*)


(* ::Subsection::Closed:: *)
(*Hyperbolic Parametrization*)


(* ::Subsubsection::Closed:: *)
(*In terms of ah and eh*)


nh$aheh = nNh+(15*ah^2*nNh^3)/(8*c^2)+(555*ah^4*nNh^5)/(128*c^4)+(9795*ah^6*nNh^7)/(1024*c^6)-(ah^2*nNh^3*\[Nu])/(8*c^2)+(15*ah^4*nNh^5*\[Nu])/(64*c^4)+(1665*ah^6*nNh^7*\[Nu])/(1024*c^6)+(11*ah^4*nNh^5*\[Nu]^2)/(128*c^4)+(105*ah^6*nNh^7*\[Nu]^2)/(1024*c^6)-(45*ah^6*nNh^7*\[Nu]^3)/(1024*c^6);


Kh$aheh = 1+(3*ah^2*nNh^2)/(c^2*(-1+eh^2))+(45*ah^4*nNh^4)/(2*c^4*(-1+eh^2)^2)+(15*ah^4*eh^2*nNh^4)/(4*c^4*(-1+eh^2)^2)+(3375*ah^6*nNh^6)/(16*c^6*(-1+eh^2)^3)+(615*ah^6*eh^2*nNh^6)/(8*c^6*(-1+eh^2)^3)+(15*ah^6*eh^4*nNh^6)/(16*c^6*(-1+eh^2)^3)-(6*ah^4*nNh^4*\[Nu])/(c^4*(-1+eh^2)^2)-(3*ah^4*eh^2*nNh^4*\[Nu])/(2*c^4*(-1+eh^2)^2)-(3271*ah^6*nNh^6*\[Nu])/(16*c^6*(-1+eh^2)^3)-(857*ah^6*eh^2*nNh^6*\[Nu])/(8*c^6*(-1+eh^2)^3)-(15*ah^6*eh^4*nNh^6*\[Nu])/(16*c^6*(-1+eh^2)^3)+(123*ah^6*nNh^6*Pi^2*\[Nu])/(32*c^6*(-1+eh^2)^3)+(123*ah^6*eh^2*nNh^6*Pi^2*\[Nu])/(128*c^6*(-1+eh^2)^3)+(21*ah^6*nNh^6*\[Nu]^2)/(8*c^6*(-1+eh^2)^3)+(39*ah^6*eh^2*nNh^6*\[Nu]^2)/(4*c^6*(-1+eh^2)^3)+(3*ah^6*eh^4*nNh^6*\[Nu]^2)/(4*c^6*(-1+eh^2)^3);


arh$aheh = ah+(7*ah^3*nNh^2)/(4*c^2)+(ah^5*nNh^4)/(16*c^4)+(4*ah^5*nNh^4)/(c^4*(-1+eh^2))-(ah^7*nNh^6)/(64*c^6)-(4*ah^7*nNh^6)/(c^6*(1-eh^2))+(32*ah^7*nNh^6)/(c^6*(-1+eh^2)^2)-(ah^3*nNh^2*\[Nu])/(4*c^2)-(7*ah^5*nNh^4*\[Nu])/(c^4*(-1+eh^2))+(ah^7*nNh^6*\[Nu])/(64*c^6)+(13463*ah^7*nNh^6*\[Nu])/(420*c^6*(1-eh^2))-(22003*ah^7*nNh^6*\[Nu])/(210*c^6*(-1+eh^2)^2)-(41*ah^7*nNh^6*Pi^2*\[Nu])/(64*c^6*(1-eh^2))+(41*ah^7*nNh^6*Pi^2*\[Nu])/(16*c^6*(-1+eh^2)^2)+(ah^5*nNh^4*\[Nu]^2)/(16*c^4)-(7*ah^7*nNh^6*\[Nu]^2)/(c^6*(1-eh^2))+(9*ah^7*nNh^6*\[Nu]^2)/(c^6*(-1+eh^2)^2)-(ah^7*nNh^6*\[Nu]^3)/(64*c^6);


erh$aheh = eh-(9*ah^2*nNh^2)/(8*c^2*eh)-(15*ah^2*eh*nNh^2)/(8*c^2)+(81*ah^4*nNh^4)/(128*c^4*eh^3*(-1+eh^2))-(675*ah^4*nNh^4)/(128*c^4*eh*(-1+eh^2))-(845*ah^4*eh*nNh^4)/(128*c^4*(-1+eh^2))+(415*ah^4*eh^3*nNh^4)/(128*c^4*(-1+eh^2))-(729*ah^6*nNh^6)/(1024*c^6*eh^5*(-1+eh^2)^2)+(5589*ah^6*nNh^6)/(1024*c^6*eh^3*(-1+eh^2)^2)-(17181*ah^6*nNh^6)/(512*c^6*eh*(-1+eh^2)^2)-(25579*ah^6*eh*nNh^6)/(512*c^6*(-1+eh^2)^2)+(20803*ah^6*eh^3*nNh^6)/(1024*c^6*(-1+eh^2)^2)-(5679*ah^6*eh^5*nNh^6)/(1024*c^6*(-1+eh^2)^2)-(ah^2*nNh^2*\[Nu])/(8*c^2*eh)+(5*ah^2*eh*nNh^2*\[Nu])/(8*c^2)+(9*ah^4*nNh^4*\[Nu])/(64*c^4*eh^3*(-1+eh^2))+(85*ah^4*nNh^4*\[Nu])/(64*c^4*eh*(-1+eh^2))+(907*ah^4*eh*nNh^4*\[Nu])/(64*c^4*(-1+eh^2))-(105*ah^4*eh^3*nNh^4*\[Nu])/(64*c^4*(-1+eh^2))-(243*ah^6*nNh^6*\[Nu])/(1024*c^6*eh^5*(-1+eh^2)^2)-(477*ah^6*nNh^6*\[Nu])/(1024*c^6*eh^3*(-1+eh^2)^2)+(63499*ah^6*nNh^6*\[Nu])/(1536*c^6*eh*(-1+eh^2)^2)+(9173827*ah^6*eh*nNh^6*\[Nu])/(53760*c^6*(-1+eh^2)^2)-(578087*ah^6*eh^3*nNh^6*\[Nu])/(107520*c^6*(-1+eh^2)^2)+(3735*ah^6*eh^5*nNh^6*\[Nu])/(1024*c^6*(-1+eh^2)^2)-(41*ah^6*nNh^6*Pi^2*\[Nu])/(64*c^6*eh*(-1+eh^2)^2)-(123*ah^6*eh*nNh^6*Pi^2*\[Nu])/(32*c^6*(-1+eh^2)^2)-(41*ah^6*eh^3*nNh^6*Pi^2*\[Nu])/(64*c^6*(-1+eh^2)^2)+(ah^4*nNh^4*\[Nu]^2)/(128*c^4*eh^3*(-1+eh^2))+(5*ah^4*nNh^4*\[Nu]^2)/(128*c^4*eh*(-1+eh^2))-(13*ah^4*eh*nNh^4*\[Nu]^2)/(128*c^4*(-1+eh^2))+(7*ah^4*eh^3*nNh^4*\[Nu]^2)/(128*c^4*(-1+eh^2))-(27*ah^6*nNh^6*\[Nu]^2)/(1024*c^6*eh^5*(-1+eh^2)^2)-(113*ah^6*nNh^6*\[Nu]^2)/(1024*c^6*eh^3*(-1+eh^2)^2)+(645*ah^6*nNh^6*\[Nu]^2)/(512*c^6*eh*(-1+eh^2)^2)-(9205*ah^6*eh*nNh^6*\[Nu]^2)/(512*c^6*(-1+eh^2)^2)-(767*ah^6*eh^3*nNh^6*\[Nu]^2)/(1024*c^6*(-1+eh^2)^2)-(405*ah^6*eh^5*nNh^6*\[Nu]^2)/(1024*c^6*(-1+eh^2)^2)-(ah^6*nNh^6*\[Nu]^3)/(1024*c^6*eh^5*(-1+eh^2)^2)+(ah^6*nNh^6*\[Nu]^3)/(1024*c^6*eh^3*(-1+eh^2)^2)+(3*ah^6*nNh^6*\[Nu]^3)/(512*c^6*eh*(-1+eh^2)^2)-(7*ah^6*eh*nNh^6*\[Nu]^3)/(512*c^6*(-1+eh^2)^2)+(11*ah^6*eh^3*nNh^6*\[Nu]^3)/(1024*c^6*(-1+eh^2)^2)-(3*ah^6*eh^5*nNh^6*\[Nu]^3)/(1024*c^6*(-1+eh^2)^2);


eth$aheh = eh-(9*ah^2*nNh^2)/(8*c^2*eh)+(17*ah^2*eh*nNh^2)/(8*c^2)+(81*ah^4*nNh^4)/(128*c^4*eh^3*(-1+eh^2))-(99*ah^4*nNh^4)/(128*c^4*eh*(-1+eh^2))-(1101*ah^4*eh*nNh^4)/(128*c^4*(-1+eh^2))+(607*ah^4*eh^3*nNh^4)/(128*c^4*(-1+eh^2))-(729*ah^6*nNh^6)/(1024*c^6*eh^5*(-1+eh^2)^2)+(2997*ah^6*nNh^6)/(1024*c^6*eh^3*(-1+eh^2)^2)-(7965*ah^6*nNh^6)/(512*c^6*eh*(-1+eh^2)^2)+(373*ah^6*eh*nNh^6)/(512*c^6*(-1+eh^2)^2)-(30653*ah^6*eh^3*nNh^6)/(1024*c^6*(-1+eh^2)^2)+(10801*ah^6*eh^5*nNh^6)/(1024*c^6*(-1+eh^2)^2)-(ah^2*nNh^2*\[Nu])/(8*c^2*eh)-(7*ah^2*eh*nNh^2*\[Nu])/(8*c^2)+(9*ah^4*nNh^4*\[Nu])/(64*c^4*eh^3*(-1+eh^2))+(9*ah^4*nNh^4*\[Nu])/(64*c^4*eh*(-1+eh^2))+(499*ah^4*eh*nNh^4*\[Nu])/(64*c^4*(-1+eh^2))-(69*ah^4*eh^3*nNh^4*\[Nu])/(64*c^4*(-1+eh^2))-(243*ah^6*nNh^6*\[Nu])/(1024*c^6*eh^5*(-1+eh^2)^2)-(81*ah^6*nNh^6*\[Nu])/(1024*c^6*eh^3*(-1+eh^2)^2)+(37747*ah^6*nNh^6*\[Nu])/(1536*c^6*eh*(-1+eh^2)^2)+(2958103*ah^6*eh*nNh^6*\[Nu])/(53760*c^6*(-1+eh^2)^2)+(82531*ah^6*eh^3*nNh^6*\[Nu])/(3072*c^6*(-1+eh^2)^2)-(1405*ah^6*eh^5*nNh^6*\[Nu])/(1024*c^6*(-1+eh^2)^2)-(41*ah^6*nNh^6*Pi^2*\[Nu])/(64*c^6*eh*(-1+eh^2)^2)-(123*ah^6*eh*nNh^6*Pi^2*\[Nu])/(64*c^6*(-1+eh^2)^2)+(ah^4*nNh^4*\[Nu]^2)/(128*c^4*eh^3*(-1+eh^2))-(19*ah^4*nNh^4*\[Nu]^2)/(128*c^4*eh*(-1+eh^2))-(61*ah^4*eh*nNh^4*\[Nu]^2)/(128*c^4*(-1+eh^2))+(79*ah^4*eh^3*nNh^4*\[Nu]^2)/(128*c^4*(-1+eh^2))-(27*ah^6*nNh^6*\[Nu]^2)/(1024*c^6*eh^5*(-1+eh^2)^2)+(71*ah^6*nNh^6*\[Nu]^2)/(1024*c^6*eh^3*(-1+eh^2)^2)+(485*ah^6*nNh^6*\[Nu]^2)/(512*c^6*eh*(-1+eh^2)^2)+(515*ah^6*eh*nNh^6*\[Nu]^2)/(512*c^6*(-1+eh^2)^2)-(12031*ah^6*eh^3*nNh^6*\[Nu]^2)/(1024*c^6*(-1+eh^2)^2)+(771*ah^6*eh^5*nNh^6*\[Nu]^2)/(1024*c^6*(-1+eh^2)^2)-(ah^6*nNh^6*\[Nu]^3)/(1024*c^6*eh^5*(-1+eh^2)^2)+(13*ah^6*nNh^6*\[Nu]^3)/(1024*c^6*eh^3*(-1+eh^2)^2)-(69*ah^6*nNh^6*\[Nu]^3)/(512*c^6*eh*(-1+eh^2)^2)-(83*ah^6*eh*nNh^6*\[Nu]^3)/(512*c^6*(-1+eh^2)^2)+(699*ah^6*eh^3*nNh^6*\[Nu]^3)/(1024*c^6*(-1+eh^2)^2)-(407*ah^6*eh^5*nNh^6*\[Nu]^3)/(1024*c^6*(-1+eh^2)^2);


e\[Phi]h$aheh = eh-(9*ah^2*nNh^2)/(8*c^2*eh)-(15*ah^2*eh*nNh^2)/(8*c^2)+(81*ah^4*nNh^4)/(128*c^4*eh^3*(-1+eh^2))-(675*ah^4*nNh^4)/(128*c^4*eh*(-1+eh^2))-(1485*ah^4*eh*nNh^4)/(128*c^4*(-1+eh^2))+(415*ah^4*eh^3*nNh^4)/(128*c^4*(-1+eh^2))-(729*ah^6*nNh^6)/(1024*c^6*eh^5*(-1+eh^2)^2)+(5589*ah^6*nNh^6)/(1024*c^6*eh^3*(-1+eh^2)^2)-(20061*ah^6*nNh^6)/(512*c^6*eh*(-1+eh^2)^2)-(52459*ah^6*eh*nNh^6)/(512*c^6*(-1+eh^2)^2)+(33219*ah^6*eh^3*nNh^6)/(1024*c^6*(-1+eh^2)^2)-(5679*ah^6*eh^5*nNh^6)/(1024*c^6*(-1+eh^2)^2)-(ah^2*nNh^2*\[Nu])/(8*c^2*eh)+(ah^2*eh*nNh^2*\[Nu])/(8*c^2)+(9*ah^4*nNh^4*\[Nu])/(64*c^4*eh^3*(-1+eh^2))+(49*ah^4*nNh^4*\[Nu])/(64*c^4*eh*(-1+eh^2))+(171*ah^4*eh*nNh^4*\[Nu])/(64*c^4*(-1+eh^2))-(47*ah^4*eh^3*nNh^4*\[Nu])/(64*c^4*(-1+eh^2))-(243*ah^6*nNh^6*\[Nu])/(1024*c^6*eh^5*(-1+eh^2)^2)-(153*ah^6*nNh^6*\[Nu])/(1024*c^6*eh^3*(-1+eh^2)^2)+(38779*ah^6*nNh^6*\[Nu])/(1536*c^6*eh*(-1+eh^2)^2)+(9974953*ah^6*eh*nNh^6*\[Nu])/(53760*c^6*(-1+eh^2)^2)-(339047*ah^6*eh^3*nNh^6*\[Nu])/(107520*c^6*(-1+eh^2)^2)+(2143*ah^6*eh^5*nNh^6*\[Nu])/(1024*c^6*(-1+eh^2)^2)-(41*ah^6*nNh^6*Pi^2*\[Nu])/(64*c^6*eh*(-1+eh^2)^2)-(41*ah^6*eh*nNh^6*Pi^2*\[Nu])/(16*c^6*(-1+eh^2)^2)+(41*ah^6*eh^3*nNh^6*Pi^2*\[Nu])/(256*c^6*(-1+eh^2)^2)+(ah^4*nNh^4*\[Nu]^2)/(128*c^4*eh^3*(-1+eh^2))-(3*ah^4*nNh^4*\[Nu]^2)/(128*c^4*eh*(-1+eh^2))+(51*ah^4*eh*nNh^4*\[Nu]^2)/(128*c^4*(-1+eh^2))+(11*ah^4*eh^3*nNh^4*\[Nu]^2)/(128*c^4*(-1+eh^2))-(27*ah^6*nNh^6*\[Nu]^2)/(1024*c^6*eh^5*(-1+eh^2)^2)-(41*ah^6*nNh^6*\[Nu]^2)/(1024*c^6*eh^3*(-1+eh^2)^2)+(309*ah^6*nNh^6*\[Nu]^2)/(512*c^6*eh*(-1+eh^2)^2)-(849*ah^6*eh*nNh^6*\[Nu]^2)/(512*c^6*(-1+eh^2)^2)+(1937*ah^6*eh^3*nNh^6*\[Nu]^2)/(1024*c^6*(-1+eh^2)^2)-(237*ah^6*eh^5*nNh^6*\[Nu]^2)/(1024*c^6*(-1+eh^2)^2)-(ah^6*nNh^6*\[Nu]^3)/(1024*c^6*eh^5*(-1+eh^2)^2)+(5*ah^6*nNh^6*\[Nu]^3)/(1024*c^6*eh^3*(-1+eh^2)^2)+(19*ah^6*nNh^6*\[Nu]^3)/(512*c^6*eh*(-1+eh^2)^2)+(247*ah^6*eh*nNh^6*\[Nu]^3)/(512*c^6*(-1+eh^2)^2)-(197*ah^6*eh^3*nNh^6*\[Nu]^3)/(1024*c^6*(-1+eh^2)^2)-(59*ah^6*eh^5*nNh^6*\[Nu]^3)/(1024*c^6*(-1+eh^2)^2);


fth$aheh = ((15*ah^4*eh*nNh^4*\[Nu])/(8*Sqrt[-1+eh^2])-(ah^4*eh*nNh^4*\[Nu]^2)/(8*Sqrt[-1+eh^2]))/c^4+((10*ah^6*eh*nNh^6)/(-1+eh^2)^(3/2)+(135*ah^6*nNh^6*\[Nu])/(64*eh*(-1+eh^2)^(3/2))+(28531*ah^6*eh*nNh^6*\[Nu])/(2240*(-1+eh^2)^(3/2))+(297*ah^6*eh^3*nNh^6*\[Nu])/(64*(-1+eh^2)^(3/2))-(41*ah^6*eh*nNh^6*Pi^2*\[Nu])/(64*(-1+eh^2)^(3/2))+(3*ah^6*nNh^6*\[Nu]^2)/(32*eh*(-1+eh^2)^(3/2))-(215*ah^6*eh*nNh^6*\[Nu]^2)/(32*(-1+eh^2)^(3/2))-(175*ah^6*eh^3*nNh^6*\[Nu]^2)/(64*(-1+eh^2)^(3/2))-(ah^6*nNh^6*\[Nu]^3)/(64*eh*(-1+eh^2)^(3/2))-(11*ah^6*eh*nNh^6*\[Nu]^3)/(64*(-1+eh^2)^(3/2))+(23*ah^6*eh^3*nNh^6*\[Nu]^3)/(64*(-1+eh^2)^(3/2)))/c^6;


gth$aheh = ((15*ah^4*nNh^4)/(2*Sqrt[-1+eh^2])-(3*ah^4*nNh^4*\[Nu])/Sqrt[-1+eh^2])/c^4+((555*ah^6*nNh^6)/(16*(-1+eh^2)^(3/2))+(285*ah^6*eh^2*nNh^6)/(16*(-1+eh^2)^(3/2))-(2993*ah^6*nNh^6*\[Nu])/(48*(-1+eh^2)^(3/2))-(165*ah^6*eh^2*nNh^6*\[Nu])/(16*(-1+eh^2)^(3/2))+(41*ah^6*nNh^6*Pi^2*\[Nu])/(64*(-1+eh^2)^(3/2))+(33*ah^6*nNh^6*\[Nu]^2)/(8*(-1+eh^2)^(3/2))+(27*ah^6*eh^2*nNh^6*\[Nu]^2)/(8*(-1+eh^2)^(3/2)))/c^6;


hth$aheh = ((29*ah^6*eh^2*nNh^6*\[Nu])/(4*(-1+eh^2)^(3/2))-(49*ah^6*eh^2*nNh^6*\[Nu]^2)/(16*(-1+eh^2)^(3/2))+(3*ah^6*eh^2*nNh^6*\[Nu]^3)/(16*(-1+eh^2)^(3/2)))/c^6;


ith$aheh = ((23*ah^6*eh^3*nNh^6*\[Nu])/(192*(-1+eh^2)^(3/2))-(73*ah^6*eh^3*nNh^6*\[Nu]^2)/(192*(-1+eh^2)^(3/2))+(13*ah^6*eh^3*nNh^6*\[Nu]^3)/(192*(-1+eh^2)^(3/2)))/c^6;


f\[Phi]h$aheh = ((ah^4*eh^2*nNh^4)/(8*(-1+eh^2)^2)+(19*ah^4*eh^2*nNh^4*\[Nu])/(8*(-1+eh^2)^2)-(3*ah^4*eh^2*nNh^4*\[Nu]^2)/(8*(-1+eh^2)^2))/c^4+((9*ah^6*nNh^6)/(32*(-1+eh^2)^3)+(35*ah^6*eh^2*nNh^6)/(16*(-1+eh^2)^3)+(ah^6*eh^4*nNh^6)/(32*(-1+eh^2)^3)+(43*ah^6*nNh^6*\[Nu])/(8*(-1+eh^2)^3)+(11071*ah^6*eh^2*nNh^6*\[Nu])/(420*(-1+eh^2)^3)+(253*ah^6*eh^4*nNh^6*\[Nu])/(48*(-1+eh^2)^3)-(287*ah^6*eh^2*nNh^6*Pi^2*\[Nu])/(256*(-1+eh^2)^3)-(ah^6*nNh^6*\[Nu]^2)/(4*(-1+eh^2)^3)-(17*ah^6*eh^2*nNh^6*\[Nu]^2)/(2*(-1+eh^2)^3)-(119*ah^6*eh^4*nNh^6*\[Nu]^2)/(32*(-1+eh^2)^3)-(3*ah^6*nNh^6*\[Nu]^3)/(32*(-1+eh^2)^3)-(7*ah^6*eh^2*nNh^6*\[Nu]^3)/(16*(-1+eh^2)^3)+(3*ah^6*eh^4*nNh^6*\[Nu]^3)/(8*(-1+eh^2)^3))/c^6;


g\[Phi]h$aheh = ((ah^4*eh^3*nNh^4*\[Nu])/(32*(-1+eh^2)^2)-(3*ah^4*eh^3*nNh^4*\[Nu]^2)/(32*(-1+eh^2)^2))/c^4+((27*ah^6*eh*nNh^6*\[Nu])/(256*(-1+eh^2)^3)+(17363*ah^6*eh^3*nNh^6*\[Nu])/(4480*(-1+eh^2)^3)+(7*ah^6*eh^5*nNh^6*\[Nu])/(128*(-1+eh^2)^3)-(41*ah^6*eh^3*nNh^6*Pi^2*\[Nu])/(256*(-1+eh^2)^3)-(39*ah^6*eh*nNh^6*\[Nu]^2)/(128*(-1+eh^2)^3)-(43*ah^6*eh^3*nNh^6*\[Nu]^2)/(16*(-1+eh^2)^3)-(49*ah^6*eh^5*nNh^6*\[Nu]^2)/(256*(-1+eh^2)^3)-(9*ah^6*eh*nNh^6*\[Nu]^3)/(256*(-1+eh^2)^3)-(ah^6*eh^3*nNh^6*\[Nu]^3)/(128*(-1+eh^2)^3)+(13*ah^6*eh^5*nNh^6*\[Nu]^3)/(128*(-1+eh^2)^3))/c^6;


h\[Phi]h$aheh = ((41*ah^6*eh^4*nNh^6*\[Nu])/(96*(-1+eh^2)^3)-(19*ah^6*eh^4*nNh^6*\[Nu]^2)/(64*(-1+eh^2)^3)+(5*ah^6*eh^4*nNh^6*\[Nu]^3)/(64*(-1+eh^2)^3))/c^6;


i\[Phi]h$aheh = ((ah^6*eh^5*nNh^6*\[Nu])/(256*(-1+eh^2)^3)-(5*ah^6*eh^5*nNh^6*\[Nu]^2)/(256*(-1+eh^2)^3)+(5*ah^6*eh^5*nNh^6*\[Nu]^3)/(256*(-1+eh^2)^3))/c^6;


(* ::Subsubsection::Closed:: *)
(*In terms of arh and erh*)


nh$arherh = nNrh+(9*arh^2*nNrh^3)/(2*c^2)-(99*arh^4*nNrh^5)/(8*c^4*(-1+erh^2))+(147*arh^4*erh^2*nNrh^5)/(8*c^4*(-1+erh^2))+(749*arh^6*nNrh^7)/(16*c^6*(-1+erh^2)^2)-(869*arh^6*erh^2*nNrh^7)/(8*c^6*(-1+erh^2)^2)+(1181*arh^6*erh^4*nNrh^7)/(16*c^6*(-1+erh^2)^2)-(arh^2*nNrh^3*\[Nu])/(2*c^2)-(59*arh^4*nNrh^5*\[Nu])/(8*c^4*(-1+erh^2))-(25*arh^4*erh^2*nNrh^5*\[Nu])/(8*c^4*(-1+erh^2))+(1109*arh^6*nNrh^7*\[Nu])/(560*c^6*(-1+erh^2)^2)-(2641*arh^6*erh^2*nNrh^7*\[Nu])/(35*c^6*(-1+erh^2)^2)-(235*arh^6*erh^4*nNrh^7*\[Nu])/(16*c^6*(-1+erh^2)^2)+(369*arh^6*nNrh^7*Pi^2*\[Nu])/(128*c^6*(-1+erh^2)^2)+(123*arh^6*erh^2*nNrh^7*Pi^2*\[Nu])/(128*c^6*(-1+erh^2)^2)-(3*arh^4*nNrh^5*\[Nu]^2)/(8*c^4*(-1+erh^2))+(3*arh^4*erh^2*nNrh^5*\[Nu]^2)/(8*c^4*(-1+erh^2))-(11*arh^6*nNrh^7*\[Nu]^2)/(4*c^6*(-1+erh^2)^2)+(11*arh^6*erh^2*nNrh^7*\[Nu]^2)/(4*c^6*(-1+erh^2)^2)+(3*arh^6*erh^4*nNrh^7*\[Nu]^2)/(c^6*(-1+erh^2)^2)-(5*arh^6*nNrh^7*\[Nu]^3)/(16*c^6*(-1+erh^2)^2)+(5*arh^6*erh^2*nNrh^7*\[Nu]^3)/(8*c^6*(-1+erh^2)^2)-(5*arh^6*erh^4*nNrh^7*\[Nu]^3)/(16*c^6*(-1+erh^2)^2);


Kh$arherh = 1+(3*arh^2*nNrh^2)/(c^2*(-1+erh^2))+(21*arh^4*nNrh^4)/(2*c^4*(-1+erh^2)^2)-(9*arh^4*erh^2*nNrh^4)/(4*c^4*(-1+erh^2)^2)+(87*arh^6*nNrh^6)/(2*c^6*(-1+erh^2)^3)-(39*arh^6*erh^2*nNrh^6)/(4*c^6*(-1+erh^2)^3)-(6*arh^4*nNrh^4*\[Nu])/(c^4*(-1+erh^2)^2)+(3*arh^4*erh^2*nNrh^4*\[Nu])/(2*c^4*(-1+erh^2)^2)-(127*arh^6*nNrh^6*\[Nu])/(c^6*(-1+erh^2)^3)+(7*arh^6*erh^2*nNrh^6*\[Nu])/(2*c^6*(-1+erh^2)^3)+(3*arh^6*erh^4*nNrh^6*\[Nu])/(2*c^6*(-1+erh^2)^3)+(123*arh^6*nNrh^6*Pi^2*\[Nu])/(32*c^6*(-1+erh^2)^3)+(123*arh^6*erh^2*nNrh^6*Pi^2*\[Nu])/(128*c^6*(-1+erh^2)^3)+(3*arh^6*nNrh^6*\[Nu]^2)/(c^6*(-1+erh^2)^3)-(3*arh^6*erh^2*nNrh^6*\[Nu]^2)/(2*c^6*(-1+erh^2)^3)-(3*arh^6*erh^4*nNrh^6*\[Nu]^2)/(8*c^6*(-1+erh^2)^3);


arh$arherh = arh;


erh$arherh = erh;


eth$arherh = erh+(4*arh^2*erh*nNrh^2)/c^2-(12*arh^4*erh*nNrh^4)/(c^4*(-1+erh^2))+(16*arh^4*erh^3*nNrh^4)/(c^4*(-1+erh^2))+(44*arh^6*erh*nNrh^6)/(c^6*(-1+erh^2)^2)-(100*arh^6*erh^3*nNrh^6)/(c^6*(-1+erh^2)^2)+(64*arh^6*erh^5*nNrh^6)/(c^6*(-1+erh^2)^2)-(3*arh^2*erh*nNrh^2*\[Nu])/(2*c^2)+(11*arh^4*erh*nNrh^4*\[Nu])/(8*c^4*(-1+erh^2))-(67*arh^4*erh^3*nNrh^4*\[Nu])/(8*c^4*(-1+erh^2))-(7929*arh^6*erh*nNrh^6*\[Nu])/(560*c^6*(-1+erh^2)^2)-(6031*arh^6*erh^3*nNrh^6*\[Nu])/(840*c^6*(-1+erh^2)^2)-(599*arh^6*erh^5*nNrh^6*\[Nu])/(16*c^6*(-1+erh^2)^2)+(123*arh^6*erh*nNrh^6*Pi^2*\[Nu])/(64*c^6*(-1+erh^2)^2)+(41*arh^6*erh^3*nNrh^6*Pi^2*\[Nu])/(64*c^6*(-1+erh^2)^2)-(15*arh^4*erh*nNrh^4*\[Nu]^2)/(8*c^4*(-1+erh^2))+(15*arh^4*erh^3*nNrh^4*\[Nu]^2)/(8*c^4*(-1+erh^2))-(85*arh^6*erh*nNrh^6*\[Nu]^2)/(16*c^6*(-1+erh^2)^2)-(51*arh^6*erh^3*nNrh^6*\[Nu]^2)/(8*c^6*(-1+erh^2)^2)+(219*arh^6*erh^5*nNrh^6*\[Nu]^2)/(16*c^6*(-1+erh^2)^2)-(35*arh^6*erh*nNrh^6*\[Nu]^3)/(16*c^6*(-1+erh^2)^2)+(35*arh^6*erh^3*nNrh^6*\[Nu]^3)/(8*c^6*(-1+erh^2)^2)-(35*arh^6*erh^5*nNrh^6*\[Nu]^3)/(16*c^6*(-1+erh^2)^2);


fth$arherh = (10*arh^6*erh*nNrh^6)/(c^6*(-1+erh^2)^(3/2))-(15*arh^4*erh*nNrh^4*\[Nu])/(8*c^4*(-1+erh^2)^(3/2))+(15*arh^4*erh^3*nNrh^4*\[Nu])/(8*c^4*(-1+erh^2)^(3/2))+(1489*arh^6*erh*nNrh^6*\[Nu])/(560*c^6*(-1+erh^2)^(3/2))+(717*arh^6*erh^3*nNrh^6*\[Nu])/(64*c^6*(-1+erh^2)^(3/2))-(41*arh^6*erh*nNrh^6*Pi^2*\[Nu])/(64*c^6*(-1+erh^2)^(3/2))+(arh^4*erh*nNrh^4*\[Nu]^2)/(8*c^4*(-1+erh^2)^(3/2))-(arh^4*erh^3*nNrh^4*\[Nu]^2)/(8*c^4*(-1+erh^2)^(3/2))-(63*arh^6*erh*nNrh^6*\[Nu]^2)/(16*c^6*(-1+erh^2)^(3/2))-(263*arh^6*erh^3*nNrh^6*\[Nu]^2)/(64*c^6*(-1+erh^2)^(3/2))-(5*arh^6*erh*nNrh^6*\[Nu]^3)/(16*c^6*(-1+erh^2)^(3/2))+(27*arh^6*erh^3*nNrh^6*\[Nu]^3)/(64*c^6*(-1+erh^2)^(3/2));


gth$arherh = (-15*arh^4*nNrh^4)/(2*c^4*(-1+erh^2)^(3/2))+(15*arh^4*erh^2*nNrh^4)/(2*c^4*(-1+erh^2)^(3/2))+(30*arh^6*erh^2*nNrh^6)/(c^6*(-1+erh^2)^(3/2))+(3*arh^4*nNrh^4*\[Nu])/(c^4*(-1+erh^2)^(3/2))-(3*arh^4*erh^2*nNrh^4*\[Nu])/(c^4*(-1+erh^2)^(3/2))-(137*arh^6*nNrh^6*\[Nu])/(3*c^6*(-1+erh^2)^(3/2))-(57*arh^6*erh^2*nNrh^6*\[Nu])/(4*c^6*(-1+erh^2)^(3/2))+(41*arh^6*nNrh^6*Pi^2*\[Nu])/(64*c^6*(-1+erh^2)^(3/2))+(3*arh^6*nNrh^6*\[Nu]^2)/(c^6*(-1+erh^2)^(3/2))+(3*arh^6*erh^2*nNrh^6*\[Nu]^2)/(c^6*(-1+erh^2)^(3/2));


e\[Phi]h$arherh = erh-(5*arh^4*erh*nNrh^4)/(c^4*(-1+erh^2))-(20*arh^6*erh*nNrh^6)/(c^6*(-1+erh^2)^2)+(4*arh^6*erh^3*nNrh^6)/(c^6*(-1+erh^2)^2)-(arh^2*erh*nNrh^2*\[Nu])/(2*c^2)-(41*arh^4*erh*nNrh^4*\[Nu])/(4*c^4*(-1+erh^2))-(29*arh^4*erh^3*nNrh^4*\[Nu])/(32*c^4*(-1+erh^2))+(11679*arh^6*erh*nNrh^6*\[Nu])/(140*c^6*(-1+erh^2)^2)-(2243*arh^6*erh^3*nNrh^6*\[Nu])/(112*c^6*(-1+erh^2)^2)-(213*arh^6*erh^5*nNrh^6*\[Nu])/(128*c^6*(-1+erh^2)^2)+(41*arh^6*erh*nNrh^6*Pi^2*\[Nu])/(32*c^6*(-1+erh^2)^2)+(205*arh^6*erh^3*nNrh^6*Pi^2*\[Nu])/(256*c^6*(-1+erh^2)^2)+(15*arh^4*erh^3*nNrh^4*\[Nu]^2)/(32*c^4*(-1+erh^2))-(25*arh^6*erh*nNrh^6*\[Nu]^2)/(4*c^6*(-1+erh^2)^2)+(293*arh^6*erh^3*nNrh^6*\[Nu]^2)/(32*c^6*(-1+erh^2)^2)+(213*arh^6*erh^5*nNrh^6*\[Nu]^2)/(128*c^6*(-1+erh^2)^2)+(arh^6*erh*nNrh^6*\[Nu]^3)/(2*c^6*(-1+erh^2)^2)+(23*arh^6*erh^3*nNrh^6*\[Nu]^3)/(32*c^6*(-1+erh^2)^2)-(61*arh^6*erh^5*nNrh^6*\[Nu]^3)/(128*c^6*(-1+erh^2)^2);


hth$arherh = (29*arh^6*erh^2*nNrh^6*\[Nu])/(4*c^6*(-1+erh^2)^(3/2))-(49*arh^6*erh^2*nNrh^6*\[Nu]^2)/(16*c^6*(-1+erh^2)^(3/2))+(3*arh^6*erh^2*nNrh^6*\[Nu]^3)/(16*c^6*(-1+erh^2)^(3/2));


ith$arherh = (23*arh^6*erh^3*nNrh^6*\[Nu])/(192*c^6*(-1+erh^2)^(3/2))-(73*arh^6*erh^3*nNrh^6*\[Nu]^2)/(192*c^6*(-1+erh^2)^(3/2))+(13*arh^6*erh^3*nNrh^6*\[Nu]^3)/(192*c^6*(-1+erh^2)^(3/2));


f\[Phi]h$arherh = -1/8*(arh^4*erh^2*nNrh^4)/(c^4*(-1+erh^2)^3)+(arh^4*erh^4*nNrh^4)/(8*c^4*(-1+erh^2)^3)+(arh^6*erh^2*nNrh^6)/(c^6*(-1+erh^2)^3)-(19*arh^4*erh^2*nNrh^4*\[Nu])/(8*c^4*(-1+erh^2)^3)+(19*arh^4*erh^4*nNrh^4*\[Nu])/(8*c^4*(-1+erh^2)^3)+(3347*arh^6*erh^2*nNrh^6*\[Nu])/(840*c^6*(-1+erh^2)^3)+(229*arh^6*erh^4*nNrh^6*\[Nu])/(48*c^6*(-1+erh^2)^3)-(287*arh^6*erh^2*nNrh^6*Pi^2*\[Nu])/(256*c^6*(-1+erh^2)^3)+(3*arh^4*erh^2*nNrh^4*\[Nu]^2)/(8*c^4*(-1+erh^2)^3)-(3*arh^4*erh^4*nNrh^4*\[Nu]^2)/(8*c^4*(-1+erh^2)^3)-(11*arh^6*erh^2*nNrh^6*\[Nu]^2)/(8*c^6*(-1+erh^2)^3)-(59*arh^6*erh^4*nNrh^6*\[Nu]^2)/(32*c^6*(-1+erh^2)^3)-(arh^6*erh^2*nNrh^6*\[Nu]^3)/(c^6*(-1+erh^2)^3)+(3*arh^6*erh^4*nNrh^6*\[Nu]^3)/(32*c^6*(-1+erh^2)^3);


g\[Phi]h$arherh = -1/32*(arh^4*erh^3*nNrh^4*\[Nu])/(c^4*(-1+erh^2)^3)+(arh^4*erh^5*nNrh^4*\[Nu])/(32*c^4*(-1+erh^2)^3)+(1991*arh^6*erh^3*nNrh^6*\[Nu])/(560*c^6*(-1+erh^2)^3)+(27*arh^6*erh^5*nNrh^6*\[Nu])/(256*c^6*(-1+erh^2)^3)-(41*arh^6*erh^3*nNrh^6*Pi^2*\[Nu])/(256*c^6*(-1+erh^2)^3)+(3*arh^4*erh^3*nNrh^4*\[Nu]^2)/(32*c^4*(-1+erh^2)^3)-(3*arh^4*erh^5*nNrh^4*\[Nu]^2)/(32*c^4*(-1+erh^2)^3)-(53*arh^6*erh^3*nNrh^6*\[Nu]^2)/(32*c^6*(-1+erh^2)^3)-(87*arh^6*erh^5*nNrh^6*\[Nu]^2)/(256*c^6*(-1+erh^2)^3)-(7*arh^6*erh^3*nNrh^6*\[Nu]^3)/(32*c^6*(-1+erh^2)^3)+(23*arh^6*erh^5*nNrh^6*\[Nu]^3)/(256*c^6*(-1+erh^2)^3);


h\[Phi]h$arherh = (41*arh^6*erh^4*nNrh^6*\[Nu])/(96*c^6*(-1+erh^2)^3)-(19*arh^6*erh^4*nNrh^6*\[Nu]^2)/(64*c^6*(-1+erh^2)^3)+(5*arh^6*erh^4*nNrh^6*\[Nu]^3)/(64*c^6*(-1+erh^2)^3);


i\[Phi]h$arherh = (arh^6*erh^5*nNrh^6*\[Nu])/(256*c^6*(-1+erh^2)^3)-(5*arh^6*erh^5*nNrh^6*\[Nu]^2)/(256*c^6*(-1+erh^2)^3)+(5*arh^6*erh^5*nNrh^6*\[Nu]^3)/(256*c^6*(-1+erh^2)^3);


(* ::Subsection::Closed:: *)
(*Elliptic Parametrization*)


(* ::Subsubsection::Closed:: *)
(*In terms of a and e*)


ne$ae = nNe-(15*a^2*nNe^3)/(8*c^2)+(555*a^4*nNe^5)/(128*c^4)-(15*a^4*nNe^5)/(2*c^4*Sqrt[1-e^2])-(9795*a^6*nNe^7)/(1024*c^6)-(105*a^6*nNe^7)/(2*c^6*(1-e^2)^(3/2))+(255*a^6*nNe^7)/(8*c^6*Sqrt[1-e^2])+(a^2*nNe^3*\[Nu])/(8*c^2)+(15*a^4*nNe^5*\[Nu])/(64*c^4)+(3*a^4*nNe^5*\[Nu])/(c^4*Sqrt[1-e^2])-(1665*a^6*nNe^7*\[Nu])/(1024*c^6)+(218*a^6*nNe^7*\[Nu])/(3*c^6*(1-e^2)^(3/2))-(135*a^6*nNe^7*\[Nu])/(8*c^6*Sqrt[1-e^2])-(41*a^6*nNe^7*Pi^2*\[Nu])/(64*c^6*(1-e^2)^(3/2))+(11*a^4*nNe^5*\[Nu]^2)/(128*c^4)-(105*a^6*nNe^7*\[Nu]^2)/(1024*c^6)-(15*a^6*nNe^7*\[Nu]^2)/(2*c^6*(1-e^2)^(3/2))+(15*a^6*nNe^7*\[Nu]^2)/(4*c^6*Sqrt[1-e^2])+(45*a^6*nNe^7*\[Nu]^3)/(1024*c^6);


Ke$ae = 1-(3*a^2*nNe^2)/(c^2*(-1+e^2))+(45*a^4*nNe^4)/(2*c^4*(-1+e^2)^2)+(15*a^4*e^2*nNe^4)/(4*c^4*(-1+e^2)^2)-(3375*a^6*nNe^6)/(16*c^6*(-1+e^2)^3)-(615*a^6*e^2*nNe^6)/(8*c^6*(-1+e^2)^3)-(15*a^6*e^4*nNe^6)/(16*c^6*(-1+e^2)^3)-(6*a^4*nNe^4*\[Nu])/(c^4*(-1+e^2)^2)-(3*a^4*e^2*nNe^4*\[Nu])/(2*c^4*(-1+e^2)^2)+(3271*a^6*nNe^6*\[Nu])/(16*c^6*(-1+e^2)^3)+(857*a^6*e^2*nNe^6*\[Nu])/(8*c^6*(-1+e^2)^3)+(15*a^6*e^4*nNe^6*\[Nu])/(16*c^6*(-1+e^2)^3)-(123*a^6*nNe^6*Pi^2*\[Nu])/(32*c^6*(-1+e^2)^3)-(123*a^6*e^2*nNe^6*Pi^2*\[Nu])/(128*c^6*(-1+e^2)^3)-(21*a^6*nNe^6*\[Nu]^2)/(8*c^6*(-1+e^2)^3)-(39*a^6*e^2*nNe^6*\[Nu]^2)/(4*c^6*(-1+e^2)^3)-(3*a^6*e^4*nNe^6*\[Nu]^2)/(4*c^6*(-1+e^2)^3);


are$ae = a-(7*a^3*nNe^2)/(4*c^2)+(63*a^5*nNe^4)/(16*c^4*(-1+e^2))+(a^5*e^2*nNe^4)/(16*c^4*(-1+e^2))-(1791*a^7*nNe^6)/(64*c^6*(-1+e^2)^2)-(129*a^7*e^2*nNe^6)/(32*c^6*(-1+e^2)^2)+(a^7*e^4*nNe^6)/(64*c^6*(-1+e^2)^2)+(a^3*nNe^2*\[Nu])/(4*c^2)-(7*a^5*nNe^4*\[Nu])/(c^4*(-1+e^2))+(162861*a^7*nNe^6*\[Nu])/(2240*c^6*(-1+e^2)^2)+(107809*a^7*e^2*nNe^6*\[Nu])/(3360*c^6*(-1+e^2)^2)-(a^7*e^4*nNe^6*\[Nu])/(64*c^6*(-1+e^2)^2)-(123*a^7*nNe^6*Pi^2*\[Nu])/(64*c^6*(-1+e^2)^2)-(41*a^7*e^2*nNe^6*Pi^2*\[Nu])/(64*c^6*(-1+e^2)^2)-(a^5*nNe^4*\[Nu]^2)/(16*c^4*(-1+e^2))+(a^5*e^2*nNe^4*\[Nu]^2)/(16*c^4*(-1+e^2))-(2*a^7*nNe^6*\[Nu]^2)/(c^6*(-1+e^2)^2)-(7*a^7*e^2*nNe^6*\[Nu]^2)/(c^6*(-1+e^2)^2)+(a^7*nNe^6*\[Nu]^3)/(64*c^6*(-1+e^2)^2)-(a^7*e^2*nNe^6*\[Nu]^3)/(32*c^6*(-1+e^2)^2)+(a^7*e^4*nNe^6*\[Nu]^3)/(64*c^6*(-1+e^2)^2);


ere$ae = e+(9*a^2*nNe^2)/(8*c^2*e)+(15*a^2*e*nNe^2)/(8*c^2)+(81*a^4*nNe^4)/(128*c^4*e^3*(-1+e^2))-(675*a^4*nNe^4)/(128*c^4*e*(-1+e^2))-(845*a^4*e*nNe^4)/(128*c^4*(-1+e^2))+(415*a^4*e^3*nNe^4)/(128*c^4*(-1+e^2))+(729*a^6*nNe^6)/(1024*c^6*e^5*(-1+e^2)^2)-(5589*a^6*nNe^6)/(1024*c^6*e^3*(-1+e^2)^2)+(17181*a^6*nNe^6)/(512*c^6*e*(-1+e^2)^2)+(25579*a^6*e*nNe^6)/(512*c^6*(-1+e^2)^2)-(20803*a^6*e^3*nNe^6)/(1024*c^6*(-1+e^2)^2)+(5679*a^6*e^5*nNe^6)/(1024*c^6*(-1+e^2)^2)+(a^2*nNe^2*\[Nu])/(8*c^2*e)-(5*a^2*e*nNe^2*\[Nu])/(8*c^2)+(9*a^4*nNe^4*\[Nu])/(64*c^4*e^3*(-1+e^2))+(85*a^4*nNe^4*\[Nu])/(64*c^4*e*(-1+e^2))+(907*a^4*e*nNe^4*\[Nu])/(64*c^4*(-1+e^2))-(105*a^4*e^3*nNe^4*\[Nu])/(64*c^4*(-1+e^2))+(243*a^6*nNe^6*\[Nu])/(1024*c^6*e^5*(-1+e^2)^2)+(477*a^6*nNe^6*\[Nu])/(1024*c^6*e^3*(-1+e^2)^2)-(63499*a^6*nNe^6*\[Nu])/(1536*c^6*e*(-1+e^2)^2)-(9173827*a^6*e*nNe^6*\[Nu])/(53760*c^6*(-1+e^2)^2)+(578087*a^6*e^3*nNe^6*\[Nu])/(107520*c^6*(-1+e^2)^2)-(3735*a^6*e^5*nNe^6*\[Nu])/(1024*c^6*(-1+e^2)^2)+(41*a^6*nNe^6*Pi^2*\[Nu])/(64*c^6*e*(-1+e^2)^2)+(123*a^6*e*nNe^6*Pi^2*\[Nu])/(32*c^6*(-1+e^2)^2)+(41*a^6*e^3*nNe^6*Pi^2*\[Nu])/(64*c^6*(-1+e^2)^2)+(a^4*nNe^4*\[Nu]^2)/(128*c^4*e^3*(-1+e^2))+(5*a^4*nNe^4*\[Nu]^2)/(128*c^4*e*(-1+e^2))-(13*a^4*e*nNe^4*\[Nu]^2)/(128*c^4*(-1+e^2))+(7*a^4*e^3*nNe^4*\[Nu]^2)/(128*c^4*(-1+e^2))+(27*a^6*nNe^6*\[Nu]^2)/(1024*c^6*e^5*(-1+e^2)^2)+(113*a^6*nNe^6*\[Nu]^2)/(1024*c^6*e^3*(-1+e^2)^2)-(645*a^6*nNe^6*\[Nu]^2)/(512*c^6*e*(-1+e^2)^2)+(9205*a^6*e*nNe^6*\[Nu]^2)/(512*c^6*(-1+e^2)^2)+(767*a^6*e^3*nNe^6*\[Nu]^2)/(1024*c^6*(-1+e^2)^2)+(405*a^6*e^5*nNe^6*\[Nu]^2)/(1024*c^6*(-1+e^2)^2)+(a^6*nNe^6*\[Nu]^3)/(1024*c^6*e^5*(-1+e^2)^2)-(a^6*nNe^6*\[Nu]^3)/(1024*c^6*e^3*(-1+e^2)^2)-(3*a^6*nNe^6*\[Nu]^3)/(512*c^6*e*(-1+e^2)^2)+(7*a^6*e*nNe^6*\[Nu]^3)/(512*c^6*(-1+e^2)^2)-(11*a^6*e^3*nNe^6*\[Nu]^3)/(1024*c^6*(-1+e^2)^2)+(3*a^6*e^5*nNe^6*\[Nu]^3)/(1024*c^6*(-1+e^2)^2);


ete$ae = e+(9*a^2*nNe^2)/(8*c^2*e)-(17*a^2*e*nNe^2)/(8*c^2)-(15*a^4*e*nNe^4)/(2*c^4*(1-e^2)^(3/2))+(15*a^4*e^3*nNe^4)/(2*c^4*(1-e^2)^(3/2))-(81*a^4*nNe^4)/(128*c^4*e^3*(1-e^2))+(99*a^4*nNe^4)/(128*c^4*e*(1-e^2))+(1101*a^4*e*nNe^4)/(128*c^4*(1-e^2))-(607*a^4*e^3*nNe^4)/(128*c^4*(1-e^2))-(135*a^6*nNe^6)/(16*c^6*e*(1-e^2)^(5/2))-(15*a^6*e*nNe^6)/(8*c^6*(1-e^2)^(5/2))-(375*a^6*e^3*nNe^6)/(16*c^6*(1-e^2)^(5/2))+(135*a^6*e^5*nNe^6)/(4*c^6*(1-e^2)^(5/2))+(729*a^6*nNe^6)/(1024*c^6*e^5*(1-e^2)^2)-(2997*a^6*nNe^6)/(1024*c^6*e^3*(1-e^2)^2)+(7965*a^6*nNe^6)/(512*c^6*e*(1-e^2)^2)-(373*a^6*e*nNe^6)/(512*c^6*(1-e^2)^2)+(30653*a^6*e^3*nNe^6)/(1024*c^6*(1-e^2)^2)-(10801*a^6*e^5*nNe^6)/(1024*c^6*(1-e^2)^2)+(a^2*nNe^2*\[Nu])/(8*c^2*e)+(7*a^2*e*nNe^2*\[Nu])/(8*c^2)+(3*a^4*e*nNe^4*\[Nu])/(c^4*(1-e^2)^(3/2))-(3*a^4*e^3*nNe^4*\[Nu])/(c^4*(1-e^2)^(3/2))-(9*a^4*nNe^4*\[Nu])/(64*c^4*e^3*(1-e^2))-(9*a^4*nNe^4*\[Nu])/(64*c^4*e*(1-e^2))-(499*a^4*e*nNe^4*\[Nu])/(64*c^4*(1-e^2))+(69*a^4*e^3*nNe^4*\[Nu])/(64*c^4*(1-e^2))+(39*a^6*nNe^6*\[Nu])/(16*c^6*e*(1-e^2)^(5/2))+(1069*a^6*e*nNe^6*\[Nu])/(24*c^6*(1-e^2)^(5/2))-(1139*a^6*e^3*nNe^6*\[Nu])/(48*c^6*(1-e^2)^(5/2))-(93*a^6*e^5*nNe^6*\[Nu])/(4*c^6*(1-e^2)^(5/2))+(243*a^6*nNe^6*\[Nu])/(1024*c^6*e^5*(1-e^2)^2)+(81*a^6*nNe^6*\[Nu])/(1024*c^6*e^3*(1-e^2)^2)-(37747*a^6*nNe^6*\[Nu])/(1536*c^6*e*(1-e^2)^2)-(2958103*a^6*e*nNe^6*\[Nu])/(53760*c^6*(1-e^2)^2)-(82531*a^6*e^3*nNe^6*\[Nu])/(3072*c^6*(1-e^2)^2)+(1405*a^6*e^5*nNe^6*\[Nu])/(1024*c^6*(1-e^2)^2)-(41*a^6*e*nNe^6*Pi^2*\[Nu])/(64*c^6*(1-e^2)^(5/2))+(41*a^6*e^3*nNe^6*Pi^2*\[Nu])/(64*c^6*(1-e^2)^(5/2))+(41*a^6*nNe^6*Pi^2*\[Nu])/(64*c^6*e*(1-e^2)^2)+(123*a^6*e*nNe^6*Pi^2*\[Nu])/(64*c^6*(1-e^2)^2)-(a^4*nNe^4*\[Nu]^2)/(128*c^4*e^3*(1-e^2))+(19*a^4*nNe^4*\[Nu]^2)/(128*c^4*e*(1-e^2))+(61*a^4*e*nNe^4*\[Nu]^2)/(128*c^4*(1-e^2))-(79*a^4*e^3*nNe^4*\[Nu]^2)/(128*c^4*(1-e^2))+(3*a^6*nNe^6*\[Nu]^2)/(8*c^6*e*(1-e^2)^(5/2))-(9*a^6*e*nNe^6*\[Nu]^2)/(4*c^6*(1-e^2)^(5/2))-(33*a^6*e^3*nNe^6*\[Nu]^2)/(8*c^6*(1-e^2)^(5/2))+(6*a^6*e^5*nNe^6*\[Nu]^2)/(c^6*(1-e^2)^(5/2))+(27*a^6*nNe^6*\[Nu]^2)/(1024*c^6*e^5*(1-e^2)^2)-(71*a^6*nNe^6*\[Nu]^2)/(1024*c^6*e^3*(1-e^2)^2)-(485*a^6*nNe^6*\[Nu]^2)/(512*c^6*e*(1-e^2)^2)-(515*a^6*e*nNe^6*\[Nu]^2)/(512*c^6*(1-e^2)^2)+(12031*a^6*e^3*nNe^6*\[Nu]^2)/(1024*c^6*(1-e^2)^2)-(771*a^6*e^5*nNe^6*\[Nu]^2)/(1024*c^6*(1-e^2)^2)+(a^6*nNe^6*\[Nu]^3)/(1024*c^6*e^5*(1-e^2)^2)-(13*a^6*nNe^6*\[Nu]^3)/(1024*c^6*e^3*(1-e^2)^2)+(69*a^6*nNe^6*\[Nu]^3)/(512*c^6*e*(1-e^2)^2)+(83*a^6*e*nNe^6*\[Nu]^3)/(512*c^6*(1-e^2)^2)-(699*a^6*e^3*nNe^6*\[Nu]^3)/(1024*c^6*(1-e^2)^2)+(407*a^6*e^5*nNe^6*\[Nu]^3)/(1024*c^6*(1-e^2)^2);


e\[Phi]e$ae = e+(9*a^2*nNe^2)/(8*c^2*e)+(15*a^2*e*nNe^2)/(8*c^2)+(81*a^4*nNe^4)/(128*c^4*e^3*(-1+e^2))-(675*a^4*nNe^4)/(128*c^4*e*(-1+e^2))-(1485*a^4*e*nNe^4)/(128*c^4*(-1+e^2))+(415*a^4*e^3*nNe^4)/(128*c^4*(-1+e^2))+(729*a^6*nNe^6)/(1024*c^6*e^5*(-1+e^2)^2)-(5589*a^6*nNe^6)/(1024*c^6*e^3*(-1+e^2)^2)+(20061*a^6*nNe^6)/(512*c^6*e*(-1+e^2)^2)+(52459*a^6*e*nNe^6)/(512*c^6*(-1+e^2)^2)-(33219*a^6*e^3*nNe^6)/(1024*c^6*(-1+e^2)^2)+(5679*a^6*e^5*nNe^6)/(1024*c^6*(-1+e^2)^2)+(a^2*nNe^2*\[Nu])/(8*c^2*e)-(a^2*e*nNe^2*\[Nu])/(8*c^2)+(9*a^4*nNe^4*\[Nu])/(64*c^4*e^3*(-1+e^2))+(49*a^4*nNe^4*\[Nu])/(64*c^4*e*(-1+e^2))+(171*a^4*e*nNe^4*\[Nu])/(64*c^4*(-1+e^2))-(47*a^4*e^3*nNe^4*\[Nu])/(64*c^4*(-1+e^2))+(243*a^6*nNe^6*\[Nu])/(1024*c^6*e^5*(-1+e^2)^2)+(153*a^6*nNe^6*\[Nu])/(1024*c^6*e^3*(-1+e^2)^2)-(38779*a^6*nNe^6*\[Nu])/(1536*c^6*e*(-1+e^2)^2)-(9974953*a^6*e*nNe^6*\[Nu])/(53760*c^6*(-1+e^2)^2)+(339047*a^6*e^3*nNe^6*\[Nu])/(107520*c^6*(-1+e^2)^2)-(2143*a^6*e^5*nNe^6*\[Nu])/(1024*c^6*(-1+e^2)^2)+(41*a^6*nNe^6*Pi^2*\[Nu])/(64*c^6*e*(-1+e^2)^2)+(41*a^6*e*nNe^6*Pi^2*\[Nu])/(16*c^6*(-1+e^2)^2)-(41*a^6*e^3*nNe^6*Pi^2*\[Nu])/(256*c^6*(-1+e^2)^2)+(a^4*nNe^4*\[Nu]^2)/(128*c^4*e^3*(-1+e^2))-(3*a^4*nNe^4*\[Nu]^2)/(128*c^4*e*(-1+e^2))+(51*a^4*e*nNe^4*\[Nu]^2)/(128*c^4*(-1+e^2))+(11*a^4*e^3*nNe^4*\[Nu]^2)/(128*c^4*(-1+e^2))+(27*a^6*nNe^6*\[Nu]^2)/(1024*c^6*e^5*(-1+e^2)^2)+(41*a^6*nNe^6*\[Nu]^2)/(1024*c^6*e^3*(-1+e^2)^2)-(309*a^6*nNe^6*\[Nu]^2)/(512*c^6*e*(-1+e^2)^2)+(849*a^6*e*nNe^6*\[Nu]^2)/(512*c^6*(-1+e^2)^2)-(1937*a^6*e^3*nNe^6*\[Nu]^2)/(1024*c^6*(-1+e^2)^2)+(237*a^6*e^5*nNe^6*\[Nu]^2)/(1024*c^6*(-1+e^2)^2)+(a^6*nNe^6*\[Nu]^3)/(1024*c^6*e^5*(-1+e^2)^2)-(5*a^6*nNe^6*\[Nu]^3)/(1024*c^6*e^3*(-1+e^2)^2)-(19*a^6*nNe^6*\[Nu]^3)/(512*c^6*e*(-1+e^2)^2)-(247*a^6*e*nNe^6*\[Nu]^3)/(512*c^6*(-1+e^2)^2)+(197*a^6*e^3*nNe^6*\[Nu]^3)/(1024*c^6*(-1+e^2)^2)+(59*a^6*e^5*nNe^6*\[Nu]^3)/(1024*c^6*(-1+e^2)^2);


fte$ae = (10*a^6*e*nNe^6)/(c^6*(1-e^2)^(3/2))+(15*a^4*e*nNe^4*\[Nu])/(8*c^4*(1-e^2)^(3/2))-(15*a^4*e^3*nNe^4*\[Nu])/(8*c^4*(1-e^2)^(3/2))+(135*a^6*nNe^6*\[Nu])/(64*c^6*e*(1-e^2)^(3/2))+(28531*a^6*e*nNe^6*\[Nu])/(2240*c^6*(1-e^2)^(3/2))+(297*a^6*e^3*nNe^6*\[Nu])/(64*c^6*(1-e^2)^(3/2))-(41*a^6*e*nNe^6*Pi^2*\[Nu])/(64*c^6*(1-e^2)^(3/2))-(a^4*e*nNe^4*\[Nu]^2)/(8*c^4*(1-e^2)^(3/2))+(a^4*e^3*nNe^4*\[Nu]^2)/(8*c^4*(1-e^2)^(3/2))+(3*a^6*nNe^6*\[Nu]^2)/(32*c^6*e*(1-e^2)^(3/2))-(215*a^6*e*nNe^6*\[Nu]^2)/(32*c^6*(1-e^2)^(3/2))-(175*a^6*e^3*nNe^6*\[Nu]^2)/(64*c^6*(1-e^2)^(3/2))-(a^6*nNe^6*\[Nu]^3)/(64*c^6*e*(1-e^2)^(3/2))-(11*a^6*e*nNe^6*\[Nu]^3)/(64*c^6*(1-e^2)^(3/2))+(23*a^6*e^3*nNe^6*\[Nu]^3)/(64*c^6*(1-e^2)^(3/2));


gte$ae = (15*a^4*nNe^4)/(2*c^4*(1-e^2)^(3/2))-(15*a^4*e^2*nNe^4)/(2*c^4*(1-e^2)^(3/2))+(555*a^6*nNe^6)/(16*c^6*(1-e^2)^(3/2))+(285*a^6*e^2*nNe^6)/(16*c^6*(1-e^2)^(3/2))-(3*a^4*nNe^4*\[Nu])/(c^4*(1-e^2)^(3/2))+(3*a^4*e^2*nNe^4*\[Nu])/(c^4*(1-e^2)^(3/2))-(2993*a^6*nNe^6*\[Nu])/(48*c^6*(1-e^2)^(3/2))-(165*a^6*e^2*nNe^6*\[Nu])/(16*c^6*(1-e^2)^(3/2))+(41*a^6*nNe^6*Pi^2*\[Nu])/(64*c^6*(1-e^2)^(3/2))+(33*a^6*nNe^6*\[Nu]^2)/(8*c^6*(1-e^2)^(3/2))+(27*a^6*e^2*nNe^6*\[Nu]^2)/(8*c^6*(1-e^2)^(3/2));


hte$ae = (29*a^6*e^2*nNe^6*\[Nu])/(4*c^6*(1-e^2)^(3/2))-(49*a^6*e^2*nNe^6*\[Nu]^2)/(16*c^6*(1-e^2)^(3/2))+(3*a^6*e^2*nNe^6*\[Nu]^3)/(16*c^6*(1-e^2)^(3/2));


ite$ae = (23*a^6*e^3*nNe^6*\[Nu])/(192*c^6*(1-e^2)^(3/2))-(73*a^6*e^3*nNe^6*\[Nu]^2)/(192*c^6*(1-e^2)^(3/2))+(13*a^6*e^3*nNe^6*\[Nu]^3)/(192*c^6*(1-e^2)^(3/2));


f\[Phi]e$ae = -1/8*(a^4*e^2*nNe^4)/(c^4*(-1+e^2)^3)+(a^4*e^4*nNe^4)/(8*c^4*(-1+e^2)^3)-(9*a^6*nNe^6)/(32*c^6*(-1+e^2)^3)-(35*a^6*e^2*nNe^6)/(16*c^6*(-1+e^2)^3)-(a^6*e^4*nNe^6)/(32*c^6*(-1+e^2)^3)-(19*a^4*e^2*nNe^4*\[Nu])/(8*c^4*(-1+e^2)^3)+(19*a^4*e^4*nNe^4*\[Nu])/(8*c^4*(-1+e^2)^3)-(43*a^6*nNe^6*\[Nu])/(8*c^6*(-1+e^2)^3)-(11071*a^6*e^2*nNe^6*\[Nu])/(420*c^6*(-1+e^2)^3)-(253*a^6*e^4*nNe^6*\[Nu])/(48*c^6*(-1+e^2)^3)+(287*a^6*e^2*nNe^6*Pi^2*\[Nu])/(256*c^6*(-1+e^2)^3)+(3*a^4*e^2*nNe^4*\[Nu]^2)/(8*c^4*(-1+e^2)^3)-(3*a^4*e^4*nNe^4*\[Nu]^2)/(8*c^4*(-1+e^2)^3)+(a^6*nNe^6*\[Nu]^2)/(4*c^6*(-1+e^2)^3)+(17*a^6*e^2*nNe^6*\[Nu]^2)/(2*c^6*(-1+e^2)^3)+(119*a^6*e^4*nNe^6*\[Nu]^2)/(32*c^6*(-1+e^2)^3)+(3*a^6*nNe^6*\[Nu]^3)/(32*c^6*(-1+e^2)^3)+(7*a^6*e^2*nNe^6*\[Nu]^3)/(16*c^6*(-1+e^2)^3)-(3*a^6*e^4*nNe^6*\[Nu]^3)/(8*c^6*(-1+e^2)^3);


g\[Phi]e$ae = -1/32*(a^4*e^3*nNe^4*\[Nu])/(c^4*(-1+e^2)^3)+(a^4*e^5*nNe^4*\[Nu])/(32*c^4*(-1+e^2)^3)-(27*a^6*e*nNe^6*\[Nu])/(256*c^6*(-1+e^2)^3)-(17363*a^6*e^3*nNe^6*\[Nu])/(4480*c^6*(-1+e^2)^3)-(7*a^6*e^5*nNe^6*\[Nu])/(128*c^6*(-1+e^2)^3)+(41*a^6*e^3*nNe^6*Pi^2*\[Nu])/(256*c^6*(-1+e^2)^3)+(3*a^4*e^3*nNe^4*\[Nu]^2)/(32*c^4*(-1+e^2)^3)-(3*a^4*e^5*nNe^4*\[Nu]^2)/(32*c^4*(-1+e^2)^3)+(39*a^6*e*nNe^6*\[Nu]^2)/(128*c^6*(-1+e^2)^3)+(43*a^6*e^3*nNe^6*\[Nu]^2)/(16*c^6*(-1+e^2)^3)+(49*a^6*e^5*nNe^6*\[Nu]^2)/(256*c^6*(-1+e^2)^3)+(9*a^6*e*nNe^6*\[Nu]^3)/(256*c^6*(-1+e^2)^3)+(a^6*e^3*nNe^6*\[Nu]^3)/(128*c^6*(-1+e^2)^3)-(13*a^6*e^5*nNe^6*\[Nu]^3)/(128*c^6*(-1+e^2)^3);


h\[Phi]e$ae = (-41*a^6*e^4*nNe^6*\[Nu])/(96*c^6*(-1+e^2)^3)+(19*a^6*e^4*nNe^6*\[Nu]^2)/(64*c^6*(-1+e^2)^3)-(5*a^6*e^4*nNe^6*\[Nu]^3)/(64*c^6*(-1+e^2)^3);


i\[Phi]e$ae = -1/256*(a^6*e^5*nNe^6*\[Nu])/(c^6*(-1+e^2)^3)+(5*a^6*e^5*nNe^6*\[Nu]^2)/(256*c^6*(-1+e^2)^3)-(5*a^6*e^5*nNe^6*\[Nu]^3)/(256*c^6*(-1+e^2)^3);


(* ::Subsubsection::Closed:: *)
(*In terms of ar and er*)


ne$arer = nNre-(9*are^2*nNre^3)/(2*c^2)-(15*are^4*nNre^5)/(2*c^4*(1-ere^2)^(3/2))+(15*are^4*ere^2*nNre^5)/(2*c^4*(1-ere^2)^(3/2))+(99*are^4*nNre^5)/(8*c^4*(1-ere^2))-(147*are^4*ere^2*nNre^5)/(8*c^4*(1-ere^2))+(135*are^6*nNre^7)/(4*c^6*(1-ere^2)^(5/2))-(195*are^6*ere^2*nNre^7)/(2*c^6*(1-ere^2)^(5/2))+(255*are^6*ere^4*nNre^7)/(4*c^6*(1-ere^2)^(5/2))-(749*are^6*nNre^7)/(16*c^6*(1-ere^2)^2)+(869*are^6*ere^2*nNre^7)/(8*c^6*(1-ere^2)^2)-(1181*are^6*ere^4*nNre^7)/(16*c^6*(1-ere^2)^2)+(are^2*nNre^3*\[Nu])/(2*c^2)+(3*are^4*nNre^5*\[Nu])/(c^4*(1-ere^2)^(3/2))-(3*are^4*ere^2*nNre^5*\[Nu])/(c^4*(1-ere^2)^(3/2))+(59*are^4*nNre^5*\[Nu])/(8*c^4*(1-ere^2))+(25*are^4*ere^2*nNre^5*\[Nu])/(8*c^4*(1-ere^2))+(341*are^6*nNre^7*\[Nu])/(12*c^6*(1-ere^2)^(5/2))+(37*are^6*ere^2*nNre^7*\[Nu])/(12*c^6*(1-ere^2)^(5/2))-(63*are^6*ere^4*nNre^7*\[Nu])/(2*c^6*(1-ere^2)^(5/2))-(1109*are^6*nNre^7*\[Nu])/(560*c^6*(1-ere^2)^2)+(2641*are^6*ere^2*nNre^7*\[Nu])/(35*c^6*(1-ere^2)^2)+(235*are^6*ere^4*nNre^7*\[Nu])/(16*c^6*(1-ere^2)^2)-(41*are^6*nNre^7*Pi^2*\[Nu])/(64*c^6*(1-ere^2)^(5/2))+(41*are^6*ere^2*nNre^7*Pi^2*\[Nu])/(64*c^6*(1-ere^2)^(5/2))-(369*are^6*nNre^7*Pi^2*\[Nu])/(128*c^6*(1-ere^2)^2)-(123*are^6*ere^2*nNre^7*Pi^2*\[Nu])/(128*c^6*(1-ere^2)^2)+(3*are^4*nNre^5*\[Nu]^2)/(8*c^4*(1-ere^2))-(3*are^4*ere^2*nNre^5*\[Nu]^2)/(8*c^4*(1-ere^2))-(3*are^6*nNre^7*\[Nu]^2)/(2*c^6*(1-ere^2)^(5/2))-(3*are^6*ere^2*nNre^7*\[Nu]^2)/(c^6*(1-ere^2)^(5/2))+(9*are^6*ere^4*nNre^7*\[Nu]^2)/(2*c^6*(1-ere^2)^(5/2))+(11*are^6*nNre^7*\[Nu]^2)/(4*c^6*(1-ere^2)^2)-(11*are^6*ere^2*nNre^7*\[Nu]^2)/(4*c^6*(1-ere^2)^2)-(3*are^6*ere^4*nNre^7*\[Nu]^2)/(c^6*(1-ere^2)^2)+(5*are^6*nNre^7*\[Nu]^3)/(16*c^6*(1-ere^2)^2)-(5*are^6*ere^2*nNre^7*\[Nu]^3)/(8*c^6*(1-ere^2)^2)+(5*are^6*ere^4*nNre^7*\[Nu]^3)/(16*c^6*(1-ere^2)^2);


Ke$arer = 1+(3*are^2*nNre^2)/(c^2*(1-ere^2))+(21*are^4*nNre^4)/(2*c^4*(1-ere^2)^2)-(9*are^4*ere^2*nNre^4)/(4*c^4*(1-ere^2)^2)+(87*are^6*nNre^6)/(2*c^6*(1-ere^2)^3)-(39*are^6*ere^2*nNre^6)/(4*c^6*(1-ere^2)^3)-(6*are^4*nNre^4*\[Nu])/(c^4*(1-ere^2)^2)+(3*are^4*ere^2*nNre^4*\[Nu])/(2*c^4*(1-ere^2)^2)-(127*are^6*nNre^6*\[Nu])/(c^6*(1-ere^2)^3)+(7*are^6*ere^2*nNre^6*\[Nu])/(2*c^6*(1-ere^2)^3)+(3*are^6*ere^4*nNre^6*\[Nu])/(2*c^6*(1-ere^2)^3)+(123*are^6*nNre^6*Pi^2*\[Nu])/(32*c^6*(1-ere^2)^3)+(123*are^6*ere^2*nNre^6*Pi^2*\[Nu])/(128*c^6*(1-ere^2)^3)+(3*are^6*nNre^6*\[Nu]^2)/(c^6*(1-ere^2)^3)-(3*are^6*ere^2*nNre^6*\[Nu]^2)/(2*c^6*(1-ere^2)^3)-(3*are^6*ere^4*nNre^6*\[Nu]^2)/(8*c^6*(1-ere^2)^3);


are$arer = are;


ere$arer = ere;


ete$arer = ere-(4*are^2*ere*nNre^2)/c^2-(15*are^4*ere*nNre^4)/(2*c^4*(1-ere^2)^(3/2))+(15*are^4*ere^3*nNre^4)/(2*c^4*(1-ere^2)^(3/2))+(12*are^4*ere*nNre^4)/(c^4*(1-ere^2))-(16*are^4*ere^3*nNre^4)/(c^4*(1-ere^2))+(30*are^6*ere*nNre^6)/(c^6*(1-ere^2)^(5/2))-(90*are^6*ere^3*nNre^6)/(c^6*(1-ere^2)^(5/2))+(60*are^6*ere^5*nNre^6)/(c^6*(1-ere^2)^(5/2))-(44*are^6*ere*nNre^6)/(c^6*(1-ere^2)^2)+(100*are^6*ere^3*nNre^6)/(c^6*(1-ere^2)^2)-(64*are^6*ere^5*nNre^6)/(c^6*(1-ere^2)^2)+(3*are^2*ere*nNre^2*\[Nu])/(2*c^2)+(3*are^4*ere*nNre^4*\[Nu])/(c^4*(1-ere^2)^(3/2))-(3*are^4*ere^3*nNre^4*\[Nu])/(c^4*(1-ere^2)^(3/2))-(11*are^4*ere*nNre^4*\[Nu])/(8*c^4*(1-ere^2))+(67*are^4*ere^3*nNre^4*\[Nu])/(8*c^4*(1-ere^2))+(269*are^6*ere*nNre^6*\[Nu])/(12*c^6*(1-ere^2)^(5/2))+(181*are^6*ere^3*nNre^6*\[Nu])/(12*c^6*(1-ere^2)^(5/2))-(75*are^6*ere^5*nNre^6*\[Nu])/(2*c^6*(1-ere^2)^(5/2))+(7929*are^6*ere*nNre^6*\[Nu])/(560*c^6*(1-ere^2)^2)+(6031*are^6*ere^3*nNre^6*\[Nu])/(840*c^6*(1-ere^2)^2)+(599*are^6*ere^5*nNre^6*\[Nu])/(16*c^6*(1-ere^2)^2)-(41*are^6*ere*nNre^6*Pi^2*\[Nu])/(64*c^6*(1-ere^2)^(5/2))+(41*are^6*ere^3*nNre^6*Pi^2*\[Nu])/(64*c^6*(1-ere^2)^(5/2))-(123*are^6*ere*nNre^6*Pi^2*\[Nu])/(64*c^6*(1-ere^2)^2)-(41*are^6*ere^3*nNre^6*Pi^2*\[Nu])/(64*c^6*(1-ere^2)^2)+(15*are^4*ere*nNre^4*\[Nu]^2)/(8*c^4*(1-ere^2))-(15*are^4*ere^3*nNre^4*\[Nu]^2)/(8*c^4*(1-ere^2))+(3*are^6*ere*nNre^6*\[Nu]^2)/(2*c^6*(1-ere^2)^(5/2))-(9*are^6*ere^3*nNre^6*\[Nu]^2)/(c^6*(1-ere^2)^(5/2))+(15*are^6*ere^5*nNre^6*\[Nu]^2)/(2*c^6*(1-ere^2)^(5/2))+(85*are^6*ere*nNre^6*\[Nu]^2)/(16*c^6*(1-ere^2)^2)+(51*are^6*ere^3*nNre^6*\[Nu]^2)/(8*c^6*(1-ere^2)^2)-(219*are^6*ere^5*nNre^6*\[Nu]^2)/(16*c^6*(1-ere^2)^2)+(35*are^6*ere*nNre^6*\[Nu]^3)/(16*c^6*(1-ere^2)^2)-(35*are^6*ere^3*nNre^6*\[Nu]^3)/(8*c^6*(1-ere^2)^2)+(35*are^6*ere^5*nNre^6*\[Nu]^3)/(16*c^6*(1-ere^2)^2);


fte$arer = (10*are^6*ere*nNre^6)/(c^6*(1-ere^2)^(3/2))+(15*are^4*ere*nNre^4*\[Nu])/(8*c^4*(1-ere^2)^(3/2))-(15*are^4*ere^3*nNre^4*\[Nu])/(8*c^4*(1-ere^2)^(3/2))+(1489*are^6*ere*nNre^6*\[Nu])/(560*c^6*(1-ere^2)^(3/2))+(717*are^6*ere^3*nNre^6*\[Nu])/(64*c^6*(1-ere^2)^(3/2))-(41*are^6*ere*nNre^6*Pi^2*\[Nu])/(64*c^6*(1-ere^2)^(3/2))-(are^4*ere*nNre^4*\[Nu]^2)/(8*c^4*(1-ere^2)^(3/2))+(are^4*ere^3*nNre^4*\[Nu]^2)/(8*c^4*(1-ere^2)^(3/2))-(63*are^6*ere*nNre^6*\[Nu]^2)/(16*c^6*(1-ere^2)^(3/2))-(263*are^6*ere^3*nNre^6*\[Nu]^2)/(64*c^6*(1-ere^2)^(3/2))-(5*are^6*ere*nNre^6*\[Nu]^3)/(16*c^6*(1-ere^2)^(3/2))+(27*are^6*ere^3*nNre^6*\[Nu]^3)/(64*c^6*(1-ere^2)^(3/2));


gte$arer = (15*are^4*nNre^4)/(2*c^4*(1-ere^2)^(3/2))-(15*are^4*ere^2*nNre^4)/(2*c^4*(1-ere^2)^(3/2))+(30*are^6*ere^2*nNre^6)/(c^6*(1-ere^2)^(3/2))-(3*are^4*nNre^4*\[Nu])/(c^4*(1-ere^2)^(3/2))+(3*are^4*ere^2*nNre^4*\[Nu])/(c^4*(1-ere^2)^(3/2))-(137*are^6*nNre^6*\[Nu])/(3*c^6*(1-ere^2)^(3/2))-(57*are^6*ere^2*nNre^6*\[Nu])/(4*c^6*(1-ere^2)^(3/2))+(41*are^6*nNre^6*Pi^2*\[Nu])/(64*c^6*(1-ere^2)^(3/2))+(3*are^6*nNre^6*\[Nu]^2)/(c^6*(1-ere^2)^(3/2))+(3*are^6*ere^2*nNre^6*\[Nu]^2)/(c^6*(1-ere^2)^(3/2));


e\[Phi]e$arer = ere+(5*are^4*ere*nNre^4)/(c^4*(1-ere^2))+(20*are^6*ere*nNre^6)/(c^6*(1-ere^2)^2)-(4*are^6*ere^3*nNre^6)/(c^6*(1-ere^2)^2)+(are^2*ere*nNre^2*\[Nu])/(2*c^2)+(41*are^4*ere*nNre^4*\[Nu])/(4*c^4*(1-ere^2))+(29*are^4*ere^3*nNre^4*\[Nu])/(32*c^4*(1-ere^2))-(11679*are^6*ere*nNre^6*\[Nu])/(140*c^6*(1-ere^2)^2)+(2243*are^6*ere^3*nNre^6*\[Nu])/(112*c^6*(1-ere^2)^2)+(213*are^6*ere^5*nNre^6*\[Nu])/(128*c^6*(1-ere^2)^2)-(41*are^6*ere*nNre^6*Pi^2*\[Nu])/(32*c^6*(1-ere^2)^2)-(205*are^6*ere^3*nNre^6*Pi^2*\[Nu])/(256*c^6*(1-ere^2)^2)-(15*are^4*ere^3*nNre^4*\[Nu]^2)/(32*c^4*(1-ere^2))+(25*are^6*ere*nNre^6*\[Nu]^2)/(4*c^6*(1-ere^2)^2)-(293*are^6*ere^3*nNre^6*\[Nu]^2)/(32*c^6*(1-ere^2)^2)-(213*are^6*ere^5*nNre^6*\[Nu]^2)/(128*c^6*(1-ere^2)^2)-(are^6*ere*nNre^6*\[Nu]^3)/(2*c^6*(1-ere^2)^2)-(23*are^6*ere^3*nNre^6*\[Nu]^3)/(32*c^6*(1-ere^2)^2)+(61*are^6*ere^5*nNre^6*\[Nu]^3)/(128*c^6*(1-ere^2)^2);


hte$arer = (29*are^6*ere^2*nNre^6*\[Nu])/(4*c^6*(1-ere^2)^(3/2))-(49*are^6*ere^2*nNre^6*\[Nu]^2)/(16*c^6*(1-ere^2)^(3/2))+(3*are^6*ere^2*nNre^6*\[Nu]^3)/(16*c^6*(1-ere^2)^(3/2));


ite$arer = (23*are^6*ere^3*nNre^6*\[Nu])/(192*c^6*(1-ere^2)^(3/2))-(73*are^6*ere^3*nNre^6*\[Nu]^2)/(192*c^6*(1-ere^2)^(3/2))+(13*are^6*ere^3*nNre^6*\[Nu]^3)/(192*c^6*(1-ere^2)^(3/2));


f\[Phi]e$arer = (are^4*ere^2*nNre^4)/(8*c^4*(1-ere^2)^3)-(are^4*ere^4*nNre^4)/(8*c^4*(1-ere^2)^3)+(are^6*ere^2*nNre^6)/(c^6*(1-ere^2)^3)+(19*are^4*ere^2*nNre^4*\[Nu])/(8*c^4*(1-ere^2)^3)-(19*are^4*ere^4*nNre^4*\[Nu])/(8*c^4*(1-ere^2)^3)+(3347*are^6*ere^2*nNre^6*\[Nu])/(840*c^6*(1-ere^2)^3)+(229*are^6*ere^4*nNre^6*\[Nu])/(48*c^6*(1-ere^2)^3)-(287*are^6*ere^2*nNre^6*Pi^2*\[Nu])/(256*c^6*(1-ere^2)^3)-(3*are^4*ere^2*nNre^4*\[Nu]^2)/(8*c^4*(1-ere^2)^3)+(3*are^4*ere^4*nNre^4*\[Nu]^2)/(8*c^4*(1-ere^2)^3)-(11*are^6*ere^2*nNre^6*\[Nu]^2)/(8*c^6*(1-ere^2)^3)-(59*are^6*ere^4*nNre^6*\[Nu]^2)/(32*c^6*(1-ere^2)^3)-(are^6*ere^2*nNre^6*\[Nu]^3)/(c^6*(1-ere^2)^3)+(3*are^6*ere^4*nNre^6*\[Nu]^3)/(32*c^6*(1-ere^2)^3);


g\[Phi]e$arer = (are^4*ere^3*nNre^4*\[Nu])/(32*c^4*(1-ere^2)^3)-(are^4*ere^5*nNre^4*\[Nu])/(32*c^4*(1-ere^2)^3)+(1991*are^6*ere^3*nNre^6*\[Nu])/(560*c^6*(1-ere^2)^3)+(27*are^6*ere^5*nNre^6*\[Nu])/(256*c^6*(1-ere^2)^3)-(41*are^6*ere^3*nNre^6*Pi^2*\[Nu])/(256*c^6*(1-ere^2)^3)-(3*are^4*ere^3*nNre^4*\[Nu]^2)/(32*c^4*(1-ere^2)^3)+(3*are^4*ere^5*nNre^4*\[Nu]^2)/(32*c^4*(1-ere^2)^3)-(53*are^6*ere^3*nNre^6*\[Nu]^2)/(32*c^6*(1-ere^2)^3)-(87*are^6*ere^5*nNre^6*\[Nu]^2)/(256*c^6*(1-ere^2)^3)-(7*are^6*ere^3*nNre^6*\[Nu]^3)/(32*c^6*(1-ere^2)^3)+(23*are^6*ere^5*nNre^6*\[Nu]^3)/(256*c^6*(1-ere^2)^3);


h\[Phi]e$arer = (41*are^6*ere^4*nNre^6*\[Nu])/(96*c^6*(1-ere^2)^3)-(19*are^6*ere^4*nNre^6*\[Nu]^2)/(64*c^6*(1-ere^2)^3)+(5*are^6*ere^4*nNre^6*\[Nu]^3)/(64*c^6*(1-ere^2)^3);


i\[Phi]e$arer = (are^6*ere^5*nNre^6*\[Nu])/(256*c^6*(1 - ere^2)^3) - (5*are^6*ere^5*nNre^6*\[Nu]^2)/(256*c^6*(1 - ere^2)^3) + (5*are^6*ere^5*nNre^6*\[Nu]^3)/(256*c^6*(1 - ere^2)^3);


(* ::Section::Closed:: *)
(*Evolution equations for the parameters [Section III & Section V]*)


(* ::Subsection::Closed:: *)
(*Hyperbolic Parametrization*)


(* ::Subsubsection::Closed:: *)
(*Matter contribution*)


darh$dt$2p5PN$mat = (-112*G^3*m^3*\[Nu])/(3*arh^3*c^5*\[Chi]rh^6)+(112*erh^2*G^3*m^3*\[Nu])/(3*arh^3*c^5*\[Chi]rh^6)-(784*G^3*m^3*\[Nu])/(15*arh^3*c^5*\[Chi]rh^5)+(48*erh^2*G^3*m^3*\[Nu])/(5*arh^3*c^5*\[Chi]rh^5)-(512*G^3*m^3*\[Nu])/(15*arh^3*c^5*\[Chi]rh^4)-(32*G^3*m^3*\[Nu])/(5*arh^3*c^5*\[Chi]rh^3);


darh$dt$3p5PN$mat = (224*G^4*m^4*\[Nu])/(arh^4*c^7*\[Chi]rh^9)-(672*erh^2*G^4*m^4*\[Nu])/(arh^4*c^7*\[Chi]rh^9)+(672*erh^4*G^4*m^4*\[Nu])/(arh^4*c^7*\[Chi]rh^9)-(224*erh^6*G^4*m^4*\[Nu])/(arh^4*c^7*\[Chi]rh^9)+(2628*G^4*m^4*\[Nu])/(5*arh^4*c^7*\[Chi]rh^8)-(5256*erh^2*G^4*m^4*\[Nu])/(5*arh^4*c^7*\[Chi]rh^8)+(2628*erh^4*G^4*m^4*\[Nu])/(5*arh^4*c^7*\[Chi]rh^8)+(112*G^4*m^4*\[Nu]^2)/(arh^4*c^7*\[Chi]rh^8)-(224*erh^2*G^4*m^4*\[Nu]^2)/(arh^4*c^7*\[Chi]rh^8)+(112*erh^4*G^4*m^4*\[Nu]^2)/(arh^4*c^7*\[Chi]rh^8)+(3460*G^4*m^4*\[Nu])/(3*arh^4*c^7*\[Chi]rh^7)-(4072*erh^2*G^4*m^4*\[Nu])/(3*arh^4*c^7*\[Chi]rh^7)+(204*erh^4*G^4*m^4*\[Nu])/(arh^4*c^7*\[Chi]rh^7)+(808*G^4*m^4*\[Nu]^2)/(3*arh^4*c^7*\[Chi]rh^7)-(736*erh^2*G^4*m^4*\[Nu]^2)/(3*arh^4*c^7*\[Chi]rh^7)-(24*erh^4*G^4*m^4*\[Nu]^2)/(arh^4*c^7*\[Chi]rh^7)+(4732*G^4*m^4*\[Nu])/(3*arh^4*c^7*\[Chi]rh^6)-(1340*erh^2*G^4*m^4*\[Nu])/(3*arh^4*c^7*\[Chi]rh^6)+(664*G^4*m^4*\[Nu]^2)/(3*arh^4*c^7*\[Chi]rh^6)-(200*erh^2*G^4*m^4*\[Nu]^2)/(3*arh^4*c^7*\[Chi]rh^6)+(109688*G^4*m^4*\[Nu])/(105*arh^4*c^7*\[Chi]rh^5)-(984*erh^2*G^4*m^4*\[Nu])/(35*arh^4*c^7*\[Chi]rh^5)+(1648*G^4*m^4*\[Nu]^2)/(15*arh^4*c^7*\[Chi]rh^5)+(96*erh^2*G^4*m^4*\[Nu]^2)/(5*arh^4*c^7*\[Chi]rh^5)+(9264*G^4*m^4*\[Nu])/(35*arh^4*c^7*\[Chi]rh^4)+(352*G^4*m^4*\[Nu]^2)/(15*arh^4*c^7*\[Chi]rh^4)+(432*G^4*m^4*\[Nu])/(35*arh^4*c^7*\[Chi]rh^3);


darh$dt$4p5PN$mat = (360*G^5*m^5*\[Nu])/(arh^5*c^9*\[Chi]rh^11)-(1440*erh^2*G^5*m^5*\[Nu])/(arh^5*c^9*\[Chi]rh^11)+(2160*erh^4*G^5*m^5*\[Nu])/(arh^5*c^9*\[Chi]rh^11)-(1440*erh^6*G^5*m^5*\[Nu])/(arh^5*c^9*\[Chi]rh^11)+(360*erh^8*G^5*m^5*\[Nu])/(arh^5*c^9*\[Chi]rh^11)+(1008*G^5*m^5*\[Nu]^2)/(arh^5*c^9*\[Chi]rh^11)-(4032*erh^2*G^5*m^5*\[Nu]^2)/(arh^5*c^9*\[Chi]rh^11)+(6048*erh^4*G^5*m^5*\[Nu]^2)/(arh^5*c^9*\[Chi]rh^11)-(4032*erh^6*G^5*m^5*\[Nu]^2)/(arh^5*c^9*\[Chi]rh^11)+(1008*erh^8*G^5*m^5*\[Nu]^2)/(arh^5*c^9*\[Chi]rh^11)-(860816*G^5*m^5*\[Nu])/(105*arh^5*c^9*\[Chi]rh^10)+(860816*erh^2*G^5*m^5*\[Nu])/(35*arh^5*c^9*\[Chi]rh^10)-(860816*erh^4*G^5*m^5*\[Nu])/(35*arh^5*c^9*\[Chi]rh^10)+(860816*erh^6*G^5*m^5*\[Nu])/(105*arh^5*c^9*\[Chi]rh^10)+(2512*G^5*m^5*\[Nu]^2)/(5*arh^5*c^9*\[Chi]rh^10)-(7536*erh^2*G^5*m^5*\[Nu]^2)/(5*arh^5*c^9*\[Chi]rh^10)+(7536*erh^4*G^5*m^5*\[Nu]^2)/(5*arh^5*c^9*\[Chi]rh^10)-(2512*erh^6*G^5*m^5*\[Nu]^2)/(5*arh^5*c^9*\[Chi]rh^10)+(672*G^5*m^5*\[Nu]^3)/(arh^5*c^9*\[Chi]rh^10)-(2016*erh^2*G^5*m^5*\[Nu]^3)/(arh^5*c^9*\[Chi]rh^10)+(2016*erh^4*G^5*m^5*\[Nu]^3)/(arh^5*c^9*\[Chi]rh^10)-(672*erh^6*G^5*m^5*\[Nu]^3)/(arh^5*c^9*\[Chi]rh^10)-(598687*G^5*m^5*\[Nu])/(27*arh^5*c^9*\[Chi]rh^9)+(1180229*erh^2*G^5*m^5*\[Nu])/(27*arh^5*c^9*\[Chi]rh^9)-(564397*erh^4*G^5*m^5*\[Nu])/(27*arh^5*c^9*\[Chi]rh^9)-(635*erh^6*G^5*m^5*\[Nu])/(arh^5*c^9*\[Chi]rh^9)-(4068692*G^5*m^5*\[Nu]^2)/(945*arh^5*c^9*\[Chi]rh^9)+(6787924*erh^2*G^5*m^5*\[Nu]^2)/(945*arh^5*c^9*\[Chi]rh^9)-(1369772*erh^4*G^5*m^5*\[Nu]^2)/(945*arh^5*c^9*\[Chi]rh^9)-(1428*erh^6*G^5*m^5*\[Nu]^2)/(arh^5*c^9*\[Chi]rh^9)+(15746*G^5*m^5*\[Nu]^3)/(7*arh^5*c^9*\[Chi]rh^9)-(31198*erh^2*G^5*m^5*\[Nu]^3)/(7*arh^5*c^9*\[Chi]rh^9)+(15158*erh^4*G^5*m^5*\[Nu]^3)/(7*arh^5*c^9*\[Chi]rh^9)+(42*erh^6*G^5*m^5*\[Nu]^3)/(arh^5*c^9*\[Chi]rh^9)-(3315511*G^5*m^5*\[Nu])/(135*arh^5*c^9*\[Chi]rh^8)+(905762*erh^2*G^5*m^5*\[Nu])/(27*arh^5*c^9*\[Chi]rh^8)-(44937*erh^4*G^5*m^5*\[Nu])/(5*arh^5*c^9*\[Chi]rh^8)-(9610046*G^5*m^5*\[Nu]^2)/(945*arh^5*c^9*\[Chi]rh^8)+(2095036*erh^2*G^5*m^5*\[Nu]^2)/(189*arh^5*c^9*\[Chi]rh^8)-(32042*erh^4*G^5*m^5*\[Nu]^2)/(35*arh^5*c^9*\[Chi]rh^8)+(51592*G^5*m^5*\[Nu]^3)/(21*arh^5*c^9*\[Chi]rh^8)-(341744*erh^2*G^5*m^5*\[Nu]^3)/(105*arh^5*c^9*\[Chi]rh^8)+(27928*erh^4*G^5*m^5*\[Nu]^3)/(35*arh^5*c^9*\[Chi]rh^8)-(49615348*G^5*m^5*\[Nu])/(2835*arh^5*c^9*\[Chi]rh^7)+(9603136*erh^2*G^5*m^5*\[Nu])/(945*arh^5*c^9*\[Chi]rh^7)+(1812*erh^4*G^5*m^5*\[Nu])/(7*arh^5*c^9*\[Chi]rh^7)-(64776*G^5*m^5*\[Nu]^2)/(7*arh^5*c^9*\[Chi]rh^7)+(660608*erh^2*G^5*m^5*\[Nu]^2)/(189*arh^5*c^9*\[Chi]rh^7)+(3432*erh^4*G^5*m^5*\[Nu]^2)/(7*arh^5*c^9*\[Chi]rh^7)+(3452*G^5*m^5*\[Nu]^3)/(5*arh^5*c^9*\[Chi]rh^7)-(10856*erh^2*G^5*m^5*\[Nu]^3)/(15*arh^5*c^9*\[Chi]rh^7)-(36*erh^4*G^5*m^5*\[Nu]^3)/(arh^5*c^9*\[Chi]rh^7)+(24014168*G^5*m^5*\[Nu])/(2835*arh^5*c^9*(-1+erh^2)*\[Chi]rh^6)-(26521928*erh^2*G^5*m^5*\[Nu])/(2835*arh^5*c^9*(-1+erh^2)*\[Chi]rh^6)+(31120*erh^4*G^5*m^5*\[Nu])/(21*arh^5*c^9*(-1+erh^2)*\[Chi]rh^6)+(613072*G^5*m^5*\[Nu]^2)/(189*arh^5*c^9*(-1+erh^2)*\[Chi]rh^6)-(4500752*erh^2*G^5*m^5*\[Nu]^2)/(945*arh^5*c^9*(-1+erh^2)*\[Chi]rh^6)+(2368*erh^4*G^5*m^5*\[Nu]^2)/(5*arh^5*c^9*(-1+erh^2)*\[Chi]rh^6)-(12946*G^5*m^5*\[Nu]^3)/(15*arh^5*c^9*\[Chi]rh^6)+(1366*erh^2*G^5*m^5*\[Nu]^3)/(105*arh^5*c^9*\[Chi]rh^6)+(1692398*G^5*m^5*\[Nu])/(945*arh^5*c^9*(-1+erh^2)*\[Chi]rh^5)-(170864*erh^2*G^5*m^5*\[Nu])/(135*arh^5*c^9*(-1+erh^2)*\[Chi]rh^5)-(3182*erh^4*G^5*m^5*\[Nu])/(105*arh^5*c^9*(-1+erh^2)*\[Chi]rh^5)-(218044*G^5*m^5*\[Nu]^2)/(945*arh^5*c^9*(-1+erh^2)*\[Chi]rh^5)-(16156*erh^2*G^5*m^5*\[Nu]^2)/(27*arh^5*c^9*(-1+erh^2)*\[Chi]rh^5)-(1296*erh^4*G^5*m^5*\[Nu]^2)/(35*arh^5*c^9*(-1+erh^2)*\[Chi]rh^5)-(27824*G^5*m^5*\[Nu]^3)/(35*arh^5*c^9*\[Chi]rh^5)+(144*erh^2*G^5*m^5*\[Nu]^3)/(5*arh^5*c^9*\[Chi]rh^5)+(4916*G^5*m^5*\[Nu])/(63*arh^5*c^9*(-1+erh^2)*\[Chi]rh^4)+(38588*erh^2*G^5*m^5*\[Nu])/(315*arh^5*c^9*(-1+erh^2)*\[Chi]rh^4)-(13232*G^5*m^5*\[Nu]^2)/(35*arh^5*c^9*(-1+erh^2)*\[Chi]rh^4)+(2848*erh^2*G^5*m^5*\[Nu]^2)/(105*arh^5*c^9*(-1+erh^2)*\[Chi]rh^4)-(4688*G^5*m^5*\[Nu]^3)/(21*arh^5*c^9*\[Chi]rh^4)-(4204*G^5*m^5*\[Nu])/(315*arh^5*c^9*(-1+erh^2)*\[Chi]rh^3)+(8236*erh^2*G^5*m^5*\[Nu])/(315*arh^5*c^9*(-1+erh^2)*\[Chi]rh^3)-(144*G^5*m^5*\[Nu]^2)/(5*arh^5*c^9*(-1+erh^2)*\[Chi]rh^3)+(32*erh^2*G^5*m^5*\[Nu]^2)/(5*arh^5*c^9*(-1+erh^2)*\[Chi]rh^3)-(96*G^5*m^5*\[Nu]^3)/(5*arh^5*c^9*\[Chi]rh^3);


derh$dt$2p5PN$mat = (-56*G^3*m^3*\[Nu])/(3*arh^4*c^5*erh*\[Chi]rh^6)+(112*erh*G^3*m^3*\[Nu])/(3*arh^4*c^5*\[Chi]rh^6)-(56*erh^3*G^3*m^3*\[Nu])/(3*arh^4*c^5*\[Chi]rh^6)-(392*G^3*m^3*\[Nu])/(15*arh^4*c^5*erh*\[Chi]rh^5)+(464*erh*G^3*m^3*\[Nu])/(15*arh^4*c^5*\[Chi]rh^5)-(24*erh^3*G^3*m^3*\[Nu])/(5*arh^4*c^5*\[Chi]rh^5)-(136*G^3*m^3*\[Nu])/(15*arh^4*c^5*erh*\[Chi]rh^4)+(136*erh*G^3*m^3*\[Nu])/(15*arh^4*c^5*\[Chi]rh^4)-(8*G^3*m^3*\[Nu])/(5*arh^4*c^5*erh*\[Chi]rh^3)+(8*erh*G^3*m^3*\[Nu])/(5*arh^4*c^5*\[Chi]rh^3);


derh$dt$3p5PN$mat = (112*G^4*m^4*\[Nu])/(arh^5*c^7*erh*\[Chi]rh^9)-(448*erh*G^4*m^4*\[Nu])/(arh^5*c^7*\[Chi]rh^9)+(672*erh^3*G^4*m^4*\[Nu])/(arh^5*c^7*\[Chi]rh^9)-(448*erh^5*G^4*m^4*\[Nu])/(arh^5*c^7*\[Chi]rh^9)+(112*erh^7*G^4*m^4*\[Nu])/(arh^5*c^7*\[Chi]rh^9)+(1314*G^4*m^4*\[Nu])/(5*arh^5*c^7*erh*\[Chi]rh^8)-(3942*erh*G^4*m^4*\[Nu])/(5*arh^5*c^7*\[Chi]rh^8)+(3942*erh^3*G^4*m^4*\[Nu])/(5*arh^5*c^7*\[Chi]rh^8)-(1314*erh^5*G^4*m^4*\[Nu])/(5*arh^5*c^7*\[Chi]rh^8)+(56*G^4*m^4*\[Nu]^2)/(arh^5*c^7*erh*\[Chi]rh^8)-(168*erh*G^4*m^4*\[Nu]^2)/(arh^5*c^7*\[Chi]rh^8)+(168*erh^3*G^4*m^4*\[Nu]^2)/(arh^5*c^7*\[Chi]rh^8)-(56*erh^5*G^4*m^4*\[Nu]^2)/(arh^5*c^7*\[Chi]rh^8)+(1370*G^4*m^4*\[Nu])/(3*arh^5*c^7*erh*\[Chi]rh^7)-(2686*erh*G^4*m^4*\[Nu])/(3*arh^5*c^7*\[Chi]rh^7)+(1262*erh^3*G^4*m^4*\[Nu])/(3*arh^5*c^7*\[Chi]rh^7)+(18*erh^5*G^4*m^4*\[Nu])/(arh^5*c^7*\[Chi]rh^7)+(404*G^4*m^4*\[Nu]^2)/(3*arh^5*c^7*erh*\[Chi]rh^7)-(772*erh*G^4*m^4*\[Nu]^2)/(3*arh^5*c^7*\[Chi]rh^7)+(332*erh^3*G^4*m^4*\[Nu]^2)/(3*arh^5*c^7*\[Chi]rh^7)+(12*erh^5*G^4*m^4*\[Nu]^2)/(arh^5*c^7*\[Chi]rh^7)+(2856*G^4*m^4*\[Nu])/(5*arh^5*c^7*erh*\[Chi]rh^6)-(8656*erh*G^4*m^4*\[Nu])/(15*arh^5*c^7*\[Chi]rh^6)+(88*erh^3*G^4*m^4*\[Nu])/(15*arh^5*c^7*\[Chi]rh^6)+(284*G^4*m^4*\[Nu]^2)/(3*arh^5*c^7*erh*\[Chi]rh^6)-(112*erh*G^4*m^4*\[Nu]^2)/(arh^5*c^7*\[Chi]rh^6)+(52*erh^3*G^4*m^4*\[Nu]^2)/(3*arh^5*c^7*\[Chi]rh^6)+(34586*G^4*m^4*\[Nu])/(105*arh^5*c^7*erh*\[Chi]rh^5)-(25604*erh*G^4*m^4*\[Nu])/(105*arh^5*c^7*\[Chi]rh^5)-(2994*erh^3*G^4*m^4*\[Nu])/(35*arh^5*c^7*\[Chi]rh^5)+(644*G^4*m^4*\[Nu]^2)/(15*arh^5*c^7*erh*\[Chi]rh^5)-(136*erh*G^4*m^4*\[Nu]^2)/(3*arh^5*c^7*\[Chi]rh^5)+(12*erh^3*G^4*m^4*\[Nu]^2)/(5*arh^5*c^7*\[Chi]rh^5)+(442*G^4*m^4*\[Nu])/(7*arh^5*c^7*erh*\[Chi]rh^4)-(778*erh*G^4*m^4*\[Nu])/(7*arh^5*c^7*\[Chi]rh^4)+(572*G^4*m^4*\[Nu]^2)/(15*arh^5*c^7*erh*\[Chi]rh^4)-(452*erh*G^4*m^4*\[Nu]^2)/(15*arh^5*c^7*\[Chi]rh^4)-(32*G^4*m^4*\[Nu])/(35*arh^5*c^7*erh*\[Chi]rh^3)-(304*erh*G^4*m^4*\[Nu])/(35*arh^5*c^7*\[Chi]rh^3)+(56*G^4*m^4*\[Nu]^2)/(5*arh^5*c^7*erh*\[Chi]rh^3)-(48*erh*G^4*m^4*\[Nu]^2)/(5*arh^5*c^7*\[Chi]rh^3);


derh$dt$4p5PN$mat = (180*G^5*m^5*\[Nu])/(arh^6*c^9*erh*\[Chi]rh^11)-(900*erh*G^5*m^5*\[Nu])/(arh^6*c^9*\[Chi]rh^11)+(1800*erh^3*G^5*m^5*\[Nu])/(arh^6*c^9*\[Chi]rh^11)-(1800*erh^5*G^5*m^5*\[Nu])/(arh^6*c^9*\[Chi]rh^11)+(900*erh^7*G^5*m^5*\[Nu])/(arh^6*c^9*\[Chi]rh^11)-(180*erh^9*G^5*m^5*\[Nu])/(arh^6*c^9*\[Chi]rh^11)+(504*G^5*m^5*\[Nu]^2)/(arh^6*c^9*erh*\[Chi]rh^11)-(2520*erh*G^5*m^5*\[Nu]^2)/(arh^6*c^9*\[Chi]rh^11)+(5040*erh^3*G^5*m^5*\[Nu]^2)/(arh^6*c^9*\[Chi]rh^11)-(5040*erh^5*G^5*m^5*\[Nu]^2)/(arh^6*c^9*\[Chi]rh^11)+(2520*erh^7*G^5*m^5*\[Nu]^2)/(arh^6*c^9*\[Chi]rh^11)-(504*erh^9*G^5*m^5*\[Nu]^2)/(arh^6*c^9*\[Chi]rh^11)-(430408*G^5*m^5*\[Nu])/(105*arh^6*c^9*erh*\[Chi]rh^10)+(1721632*erh*G^5*m^5*\[Nu])/(105*arh^6*c^9*\[Chi]rh^10)-(860816*erh^3*G^5*m^5*\[Nu])/(35*arh^6*c^9*\[Chi]rh^10)+(1721632*erh^5*G^5*m^5*\[Nu])/(105*arh^6*c^9*\[Chi]rh^10)-(430408*erh^7*G^5*m^5*\[Nu])/(105*arh^6*c^9*\[Chi]rh^10)+(1256*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*erh*\[Chi]rh^10)-(5024*erh*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*\[Chi]rh^10)+(7536*erh^3*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*\[Chi]rh^10)-(5024*erh^5*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*\[Chi]rh^10)+(1256*erh^7*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*\[Chi]rh^10)+(336*G^5*m^5*\[Nu]^3)/(arh^6*c^9*erh*\[Chi]rh^10)-(1344*erh*G^5*m^5*\[Nu]^3)/(arh^6*c^9*\[Chi]rh^10)+(2016*erh^3*G^5*m^5*\[Nu]^3)/(arh^6*c^9*\[Chi]rh^10)-(1344*erh^5*G^5*m^5*\[Nu]^3)/(arh^6*c^9*\[Chi]rh^10)+(336*erh^7*G^5*m^5*\[Nu]^3)/(arh^6*c^9*\[Chi]rh^10)-(623635*G^5*m^5*\[Nu])/(54*arh^6*c^9*erh*\[Chi]rh^9)+(313118*erh*G^5*m^5*\[Nu])/(9*arh^6*c^9*\[Chi]rh^9)-(315719*erh^3*G^5*m^5*\[Nu])/(9*arh^6*c^9*\[Chi]rh^9)+(323522*erh^5*G^5*m^5*\[Nu])/(27*arh^6*c^9*\[Chi]rh^9)-(289*erh^7*G^5*m^5*\[Nu])/(2*arh^6*c^9*\[Chi]rh^9)-(2642926*G^5*m^5*\[Nu]^2)/(945*arh^6*c^9*erh*\[Chi]rh^9)+(2620876*erh*G^5*m^5*\[Nu]^2)/(315*arh^6*c^9*\[Chi]rh^9)-(2576776*erh^3*G^5*m^5*\[Nu]^2)/(315*arh^6*c^9*\[Chi]rh^9)+(2444476*erh^5*G^5*m^5*\[Nu]^2)/(945*arh^6*c^9*\[Chi]rh^9)+(70*erh^7*G^5*m^5*\[Nu]^2)/(arh^6*c^9*\[Chi]rh^9)+(7873*G^5*m^5*\[Nu]^3)/(7*arh^6*c^9*erh*\[Chi]rh^9)-(23472*erh*G^5*m^5*\[Nu]^3)/(7*arh^6*c^9*\[Chi]rh^9)+(23178*erh^3*G^5*m^5*\[Nu]^3)/(7*arh^6*c^9*\[Chi]rh^9)-(7432*erh^5*G^5*m^5*\[Nu]^3)/(7*arh^6*c^9*\[Chi]rh^9)-(21*erh^7*G^5*m^5*\[Nu]^3)/(arh^6*c^9*\[Chi]rh^9)-(4117685*G^5*m^5*\[Nu])/(378*arh^6*c^9*erh*\[Chi]rh^8)+(47049791*erh*G^5*m^5*\[Nu])/(1890*arh^6*c^9*\[Chi]rh^8)-(32334307*erh^3*G^5*m^5*\[Nu])/(1890*arh^6*c^9*\[Chi]rh^8)+(652549*erh^5*G^5*m^5*\[Nu])/(210*arh^6*c^9*\[Chi]rh^8)-(6396241*G^5*m^5*\[Nu]^2)/(945*arh^6*c^9*erh*\[Chi]rh^8)+(14816267*erh*G^5*m^5*\[Nu]^2)/(945*arh^6*c^9*\[Chi]rh^8)-(1491973*erh^3*G^5*m^5*\[Nu]^2)/(135*arh^6*c^9*\[Chi]rh^8)+(14991*erh^5*G^5*m^5*\[Nu]^2)/(7*arh^6*c^9*\[Chi]rh^8)+(19868*G^5*m^5*\[Nu]^3)/(21*arh^6*c^9*erh*\[Chi]rh^8)-(210932*erh*G^5*m^5*\[Nu]^3)/(105*arh^6*c^9*\[Chi]rh^8)+(17692*erh^3*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*\[Chi]rh^8)-(4084*erh^5*G^5*m^5*\[Nu]^3)/(35*arh^6*c^9*\[Chi]rh^8)-(5642459*G^5*m^5*\[Nu])/(1134*arh^6*c^9*erh*\[Chi]rh^7)+(8131289*erh*G^5*m^5*\[Nu])/(1134*arh^6*c^9*\[Chi]rh^7)-(1116539*erh^3*G^5*m^5*\[Nu])/(378*arh^6*c^9*\[Chi]rh^7)+(10627*erh^5*G^5*m^5*\[Nu])/(14*arh^6*c^9*\[Chi]rh^7)-(2127932*G^5*m^5*\[Nu]^2)/(315*arh^6*c^9*erh*\[Chi]rh^7)+(10942592*erh*G^5*m^5*\[Nu]^2)/(945*arh^6*c^9*\[Chi]rh^7)-(5222996*erh^3*G^5*m^5*\[Nu]^2)/(945*arh^6*c^9*\[Chi]rh^7)+(4920*erh^5*G^5*m^5*\[Nu]^2)/(7*arh^6*c^9*\[Chi]rh^7)-(4373*G^5*m^5*\[Nu]^3)/(7*arh^6*c^9*erh*\[Chi]rh^7)+(25321*erh*G^5*m^5*\[Nu]^3)/(21*arh^6*c^9*\[Chi]rh^7)-(12013*erh^3*G^5*m^5*\[Nu]^3)/(21*arh^6*c^9*\[Chi]rh^7)-(9*erh^5*G^5*m^5*\[Nu]^3)/(arh^6*c^9*\[Chi]rh^7)-(11569477*G^5*m^5*\[Nu])/(5670*arh^6*c^9*erh*\[Chi]rh^6)+(4871639*erh*G^5*m^5*\[Nu])/(2835*arh^6*c^9*\[Chi]rh^6)+(1639*erh^3*G^5*m^5*\[Nu])/(70*arh^6*c^9*\[Chi]rh^6)-(402703*G^5*m^5*\[Nu]^2)/(135*arh^6*c^9*erh*\[Chi]rh^6)+(4813366*erh*G^5*m^5*\[Nu]^2)/(945*arh^6*c^9*\[Chi]rh^6)-(11115*erh^3*G^5*m^5*\[Nu]^2)/(7*arh^6*c^9*\[Chi]rh^6)-(163783*G^5*m^5*\[Nu]^3)/(105*arh^6*c^9*erh*\[Chi]rh^6)+(201458*erh*G^5*m^5*\[Nu]^3)/(105*arh^6*c^9*\[Chi]rh^6)-(7535*erh^3*G^5*m^5*\[Nu]^3)/(21*arh^6*c^9*\[Chi]rh^6)-(559894*G^5*m^5*\[Nu])/(945*arh^6*c^9*erh*\[Chi]rh^5)+(1263784*erh*G^5*m^5*\[Nu])/(945*arh^6*c^9*\[Chi]rh^5)-(43154*erh^3*G^5*m^5*\[Nu])/(105*arh^6*c^9*\[Chi]rh^5)-(115376*G^5*m^5*\[Nu]^2)/(189*arh^6*c^9*erh*\[Chi]rh^5)+(1612438*erh*G^5*m^5*\[Nu]^2)/(945*arh^6*c^9*\[Chi]rh^5)-(2082*erh^3*G^5*m^5*\[Nu]^2)/(7*arh^6*c^9*\[Chi]rh^5)-(103984*G^5*m^5*\[Nu]^3)/(105*arh^6*c^9*erh*\[Chi]rh^5)+(101464*erh*G^5*m^5*\[Nu]^3)/(105*arh^6*c^9*\[Chi]rh^5)-(40114*G^5*m^5*\[Nu])/(315*arh^6*c^9*erh*(-1+erh^2)*\[Chi]rh^4)-(97432*erh*G^5*m^5*\[Nu])/(315*arh^6*c^9*(-1+erh^2)*\[Chi]rh^4)+(56906*erh^3*G^5*m^5*\[Nu])/(315*arh^6*c^9*(-1+erh^2)*\[Chi]rh^4)+(20858*G^5*m^5*\[Nu]^2)/(105*arh^6*c^9*erh*(-1+erh^2)*\[Chi]rh^4)+(8936*erh*G^5*m^5*\[Nu]^2)/(105*arh^6*c^9*(-1+erh^2)*\[Chi]rh^4)+(17246*erh^3*G^5*m^5*\[Nu]^2)/(105*arh^6*c^9*(-1+erh^2)*\[Chi]rh^4)-(4565*G^5*m^5*\[Nu]^3)/(21*arh^6*c^9*erh*\[Chi]rh^4)+(24757*erh*G^5*m^5*\[Nu]^3)/(105*arh^6*c^9*\[Chi]rh^4)-(9889*G^5*m^5*\[Nu])/(315*arh^6*c^9*erh*(-1+erh^2)*\[Chi]rh^3)-(5206*erh*G^5*m^5*\[Nu])/(315*arh^6*c^9*(-1+erh^2)*\[Chi]rh^3)-(1033*erh^3*G^5*m^5*\[Nu])/(315*arh^6*c^9*(-1+erh^2)*\[Chi]rh^3)+(202*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*erh*(-1+erh^2)*\[Chi]rh^3)+(422*erh*G^5*m^5*\[Nu]^2)/(7*arh^6*c^9*(-1+erh^2)*\[Chi]rh^3)-(388*erh^3*G^5*m^5*\[Nu]^2)/(35*arh^6*c^9*(-1+erh^2)*\[Chi]rh^3)-(24*G^5*m^5*\[Nu]^3)/(5*arh^6*c^9*erh*\[Chi]rh^3)+(72*erh*G^5*m^5*\[Nu]^3)/(5*arh^6*c^9*\[Chi]rh^3);


dclh$dt$2p5PN$mat = (-56*G^3*m^3*\[Nu]*Sinh[v])/(3*arh^4*c^5*erh*\[Chi]rh^6)+(112*erh*G^3*m^3*\[Nu]*Sinh[v])/(3*arh^4*c^5*\[Chi]rh^6)-(56*erh^3*G^3*m^3*\[Nu]*Sinh[v])/(3*arh^4*c^5*\[Chi]rh^6)-(112*G^3*m^3*\[Nu]*Sinh[v])/(15*arh^4*c^5*erh*\[Chi]rh^5)+(184*erh*G^3*m^3*\[Nu]*Sinh[v])/(15*arh^4*c^5*\[Chi]rh^5)-(24*erh^3*G^3*m^3*\[Nu]*Sinh[v])/(5*arh^4*c^5*\[Chi]rh^5)-(8*G^3*m^3*\[Nu]*Sinh[v])/(5*arh^4*c^5*erh*\[Chi]rh^4)+(344*erh*G^3*m^3*\[Nu]*Sinh[v])/(15*arh^4*c^5*\[Chi]rh^4)+(32*erh*G^3*m^3*\[Nu]*Sinh[v])/(5*arh^4*c^5*\[Chi]rh^3);


dclh$dt$3p5PN$mat = (112*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*erh*\[Chi]rh^9)-(448*erh*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*\[Chi]rh^9)+(672*erh^3*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*\[Chi]rh^9)-(448*erh^5*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*\[Chi]rh^9)+(112*erh^7*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*\[Chi]rh^9)+(754*G^4*m^4*\[Nu]*Sinh[v])/(5*arh^5*c^7*erh*\[Chi]rh^8)-(2262*erh*G^4*m^4*\[Nu]*Sinh[v])/(5*arh^5*c^7*\[Chi]rh^8)+(2262*erh^3*G^4*m^4*\[Nu]*Sinh[v])/(5*arh^5*c^7*\[Chi]rh^8)-(754*erh^5*G^4*m^4*\[Nu]*Sinh[v])/(5*arh^5*c^7*\[Chi]rh^8)+(56*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*erh*\[Chi]rh^8)-(168*erh*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*\[Chi]rh^8)+(168*erh^3*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*\[Chi]rh^8)-(56*erh^5*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*\[Chi]rh^8)+(4588*G^4*m^4*\[Nu]*Sinh[v])/(15*arh^5*c^7*erh*\[Chi]rh^7)-(10586*erh*G^4*m^4*\[Nu]*Sinh[v])/(15*arh^5*c^7*\[Chi]rh^7)+(7408*erh^3*G^4*m^4*\[Nu]*Sinh[v])/(15*arh^5*c^7*\[Chi]rh^7)-(94*erh^5*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*\[Chi]rh^7)+(236*G^4*m^4*\[Nu]^2*Sinh[v])/(3*arh^5*c^7*erh*\[Chi]rh^7)-(436*erh*G^4*m^4*\[Nu]^2*Sinh[v])/(3*arh^5*c^7*\[Chi]rh^7)+(164*erh^3*G^4*m^4*\[Nu]^2*Sinh[v])/(3*arh^5*c^7*\[Chi]rh^7)+(12*erh^5*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*\[Chi]rh^7)+(796*G^4*m^4*\[Nu]*Sinh[v])/(3*arh^5*c^7*erh*\[Chi]rh^6)-(216*erh*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*\[Chi]rh^6)-(148*erh^3*G^4*m^4*\[Nu]*Sinh[v])/(3*arh^5*c^7*\[Chi]rh^6)+(16*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*erh*\[Chi]rh^6)-(556*erh*G^4*m^4*\[Nu]^2*Sinh[v])/(3*arh^5*c^7*\[Chi]rh^6)+(508*erh^3*G^4*m^4*\[Nu]^2*Sinh[v])/(3*arh^5*c^7*\[Chi]rh^6)+(2242*G^4*m^4*\[Nu]*Sinh[v])/(35*arh^5*c^7*erh*\[Chi]rh^5)-(35726*erh*G^4*m^4*\[Nu]*Sinh[v])/(105*arh^5*c^7*\[Chi]rh^5)-(232*erh^3*G^4*m^4*\[Nu]*Sinh[v])/(7*arh^5*c^7*\[Chi]rh^5)+(404*G^4*m^4*\[Nu]^2*Sinh[v])/(15*arh^5*c^7*erh*\[Chi]rh^5)-(3184*erh*G^4*m^4*\[Nu]^2*Sinh[v])/(15*arh^5*c^7*\[Chi]rh^5)+(12*erh^3*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*\[Chi]rh^5)-(32*G^4*m^4*\[Nu]*Sinh[v])/(35*arh^5*c^7*erh*\[Chi]rh^4)-(128*erh*G^4*m^4*\[Nu]*Sinh[v])/(105*arh^5*c^7*\[Chi]rh^4)+(56*G^4*m^4*\[Nu]^2*Sinh[v])/(5*arh^5*c^7*erh*\[Chi]rh^4)-(1888*erh*G^4*m^4*\[Nu]^2*Sinh[v])/(15*arh^5*c^7*\[Chi]rh^4)+(272*erh*G^4*m^4*\[Nu]*Sinh[v])/(7*arh^5*c^7*\[Chi]rh^3)-(96*erh*G^4*m^4*\[Nu]^2*Sinh[v])/(5*arh^5*c^7*\[Chi]rh^3);


dclh$dt$4p5PN$mat = (-420*Sqrt[-1+erh^2]*G^5*m^5*Vrh*\[Nu])/(arh^6*c^9*\[Chi]rh^6)+(168*Sqrt[-1+erh^2]*G^5*m^5*Vrh*\[Nu]^2)/(arh^6*c^9*\[Chi]rh^6)+(588*G^5*m^5*Vrh*\[Nu])/(arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^5)-(108*erh^2*G^5*m^5*Vrh*\[Nu])/(arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^5)-(1176*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^5)+(216*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^5)+(444*G^5*m^5*Vrh*\[Nu])/(arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^4)-(888*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^4)+(84*G^5*m^5*Vrh*\[Nu])/(arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^3)-(168*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^3)+(180*G^5*m^5*\[Nu]*Sinh[v])/(arh^6*c^9*erh*\[Chi]rh^11)-(900*erh*G^5*m^5*\[Nu]*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)+(1800*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)-(1800*erh^5*G^5*m^5*\[Nu]*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)+(900*erh^7*G^5*m^5*\[Nu]*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)-(180*erh^9*G^5*m^5*\[Nu]*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)+(504*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*erh*\[Chi]rh^11)-(2520*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)+(5040*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)-(5040*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)+(2520*erh^7*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)-(504*erh^9*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)-(449308*G^5*m^5*\[Nu]*Sinh[v])/(105*arh^6*c^9*erh*\[Chi]rh^10)+(1797232*erh*G^5*m^5*\[Nu]*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^10)-(898616*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^10)+(1797232*erh^5*G^5*m^5*\[Nu]*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^10)-(449308*erh^7*G^5*m^5*\[Nu]*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^10)-(1264*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*erh*\[Chi]rh^10)+(5056*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^10)-(7584*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^10)+(5056*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^10)-(1264*erh^7*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^10)+(336*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*erh*\[Chi]rh^10)-(1344*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*\[Chi]rh^10)+(2016*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*\[Chi]rh^10)-(1344*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*\[Chi]rh^10)+(336*erh^7*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*\[Chi]rh^10)-(13739681*G^5*m^5*\[Nu]*Sinh[v])/(1890*arh^6*c^9*erh*\[Chi]rh^9)+(6435298*erh*G^5*m^5*\[Nu]*Sinh[v])/(315*arh^6*c^9*\[Chi]rh^9)-(5566213*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(315*arh^6*c^9*\[Chi]rh^9)+(2958958*erh^5*G^5*m^5*\[Nu]*Sinh[v])/(945*arh^6*c^9*\[Chi]rh^9)+(2759*erh^7*G^5*m^5*\[Nu]*Sinh[v])/(2*arh^6*c^9*\[Chi]rh^9)-(480806*G^5*m^5*\[Nu]^2*Sinh[v])/(189*arh^6*c^9*erh*\[Chi]rh^9)+(476396*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(63*arh^6*c^9*\[Chi]rh^9)-(467576*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(63*arh^6*c^9*\[Chi]rh^9)+(441116*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(189*arh^6*c^9*\[Chi]rh^9)+(70*erh^7*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^9)+(5521*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*erh*\[Chi]rh^9)-(16416*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^9)+(16122*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^9)-(5080*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^9)-(21*erh^7*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*\[Chi]rh^9)-(489196*G^5*m^5*\[Nu]*Sinh[v])/(135*arh^6*c^9*erh*\[Chi]rh^8)+(1530326*erh*G^5*m^5*\[Nu]*Sinh[v])/(135*arh^6*c^9*\[Chi]rh^8)-(1593064*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(135*arh^6*c^9*\[Chi]rh^8)+(20442*erh^5*G^5*m^5*\[Nu]*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^8)-(443579*G^5*m^5*\[Nu]^2*Sinh[v])/(105*arh^6*c^9*erh*\[Chi]rh^8)+(239906*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(21*arh^6*c^9*\[Chi]rh^8)-(1068323*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^8)+(104124*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)+(3305*G^5*m^5*\[Nu]^3*Sinh[v])/(21*arh^6*c^9*erh*\[Chi]rh^8)-(56327*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^8)+(63079*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^8)-(7759*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)-(7666063*G^5*m^5*\[Nu]*Sinh[v])/(5670*arh^6*c^9*erh*\[Chi]rh^7)+(628154*erh*G^5*m^5*\[Nu]*Sinh[v])/(2835*arh^6*c^9*\[Chi]rh^7)+(272525*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(126*arh^6*c^9*\[Chi]rh^7)-(7227*erh^5*G^5*m^5*\[Nu]*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^7)-(22777*G^5*m^5*\[Nu]^2*Sinh[v])/(9*arh^6*c^9*erh*\[Chi]rh^7)+(837404*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^7)-(264796*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(45*arh^6*c^9*\[Chi]rh^7)+(3079*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^7)-(16424*G^5*m^5*\[Nu]^3*Sinh[v])/(21*arh^6*c^9*erh*\[Chi]rh^7)+(45889*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^7)-(51137*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^7)-(42*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*\[Chi]rh^7)-(782869*G^5*m^5*\[Nu]*Sinh[v])/(945*arh^6*c^9*erh*\[Chi]rh^6)-(6260446*erh*G^5*m^5*\[Nu]*Sinh[v])/(2835*arh^6*c^9*\[Chi]rh^6)-(25547*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^6)-(53488*G^5*m^5*\[Nu]^2*Sinh[v])/(135*arh^6*c^9*erh*\[Chi]rh^6)+(6149489*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(945*arh^6*c^9*\[Chi]rh^6)-(86777*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^6)-(27221*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*erh*\[Chi]rh^6)+(161402*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^6)-(40399*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^6)-(839*G^5*m^5*\[Nu]*Sinh[v])/(21*arh^6*c^9*erh*(-1+erh^2)*\[Chi]rh^5)+(3419863*erh*G^5*m^5*\[Nu]*Sinh[v])/(945*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(466471*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(135*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(17459*erh^5*G^5*m^5*\[Nu]*Sinh[v])/(105*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)+(14264*G^5*m^5*\[Nu]^2*Sinh[v])/(105*arh^6*c^9*erh*(-1+erh^2)*\[Chi]rh^5)-(361447*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(189*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)+(1703438*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(945*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)+(1703*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(22321*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*erh*\[Chi]rh^5)+(41326*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^5)-(129*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^5)-(6109*G^5*m^5*\[Nu]*Sinh[v])/(315*arh^6*c^9*erh*(-1+erh^2)*\[Chi]rh^4)+(223754*erh*G^5*m^5*\[Nu]*Sinh[v])/(315*arh^6*c^9*(-1+erh^2)*\[Chi]rh^4)-(38153*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(63*arh^6*c^9*(-1+erh^2)*\[Chi]rh^4)+(178*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*erh*(-1+erh^2)*\[Chi]rh^4)+(98*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(3*arh^6*c^9*(-1+erh^2)*\[Chi]rh^4)-(1088*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)*\[Chi]rh^4)-(24*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*erh*\[Chi]rh^4)+(47044*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^4)-(1180*erh*G^5*m^5*\[Nu]*Sinh[v])/(9*arh^6*c^9*(-1+erh^2)*\[Chi]rh^3)+(8204*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(45*arh^6*c^9*(-1+erh^2)*\[Chi]rh^3)+(284*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*(-1+erh^2)*\[Chi]rh^3)-(4556*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*(-1+erh^2)*\[Chi]rh^3)+(276*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^3);


dc\[Phi]h$dt$2p5PN$mat = (56*Sqrt[-1+erh^2]*G^3*m^3*\[Nu]*Sinh[v])/(3*arh^4*c^5*erh*\[Chi]rh^6)-(56*erh*Sqrt[-1+erh^2]*G^3*m^3*\[Nu]*Sinh[v])/(3*arh^4*c^5*\[Chi]rh^6)+(112*Sqrt[-1+erh^2]*G^3*m^3*\[Nu]*Sinh[v])/(15*arh^4*c^5*erh*\[Chi]rh^5)-(24*erh*Sqrt[-1+erh^2]*G^3*m^3*\[Nu]*Sinh[v])/(5*arh^4*c^5*\[Chi]rh^5)+(8*Sqrt[-1+erh^2]*G^3*m^3*\[Nu]*Sinh[v])/(5*arh^4*c^5*erh*\[Chi]rh^4);


dc\[Phi]h$dt$3p5PN$mat = (-48*G^4*m^4*Vrh*\[Nu])/(arh^5*c^7*(-1+erh^2)*\[Chi]rh^4)-(48*G^4*m^4*Vrh*\[Nu])/(5*arh^5*c^7*(-1+erh^2)*\[Chi]rh^3)-(112*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*erh*\[Chi]rh^9)+(336*erh*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*\[Chi]rh^9)-(336*erh^3*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*\[Chi]rh^9)+(112*erh^5*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*\[Chi]rh^9)-(754*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]*Sinh[v])/(5*arh^5*c^7*erh*\[Chi]rh^8)+(1508*erh*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]*Sinh[v])/(5*arh^5*c^7*\[Chi]rh^8)-(754*erh^3*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]*Sinh[v])/(5*arh^5*c^7*\[Chi]rh^8)-(56*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*erh*\[Chi]rh^8)+(112*erh*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*\[Chi]rh^8)-(56*erh^3*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*\[Chi]rh^8)-(4588*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]*Sinh[v])/(15*arh^5*c^7*erh*\[Chi]rh^7)+(6238*erh*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]*Sinh[v])/(15*arh^5*c^7*\[Chi]rh^7)-(110*erh^3*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*\[Chi]rh^7)-(236*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]^2*Sinh[v])/(3*arh^5*c^7*erh*\[Chi]rh^7)+(200*erh*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]^2*Sinh[v])/(3*arh^5*c^7*\[Chi]rh^7)+(12*erh^3*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*\[Chi]rh^7)-(964*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]*Sinh[v])/(3*arh^5*c^7*erh*\[Chi]rh^6)+(52*erh*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*\[Chi]rh^6)-(16*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*erh*\[Chi]rh^6)+(16*erh*Sqrt[-1+erh^2]*G^4*m^4*\[Nu]^2*Sinh[v])/(3*arh^5*c^7*\[Chi]rh^6)+(3026*G^4*m^4*\[Nu]*Sinh[v])/(35*arh^5*c^7*erh*Sqrt[-1+erh^2]*\[Chi]rh^5)-(4554*erh*G^4*m^4*\[Nu]*Sinh[v])/(35*arh^5*c^7*Sqrt[-1+erh^2]*\[Chi]rh^5)+(128*erh^3*G^4*m^4*\[Nu]*Sinh[v])/(35*arh^5*c^7*Sqrt[-1+erh^2]*\[Chi]rh^5)+(404*G^4*m^4*\[Nu]^2*Sinh[v])/(15*arh^5*c^7*erh*Sqrt[-1+erh^2]*\[Chi]rh^5)-(56*erh*G^4*m^4*\[Nu]^2*Sinh[v])/(3*arh^5*c^7*Sqrt[-1+erh^2]*\[Chi]rh^5)-(48*erh^3*G^4*m^4*\[Nu]^2*Sinh[v])/(5*arh^5*c^7*Sqrt[-1+erh^2]*\[Chi]rh^5)+(136*G^4*m^4*\[Nu]*Sinh[v])/(35*arh^5*c^7*erh*Sqrt[-1+erh^2]*\[Chi]rh^4)-(304*erh*G^4*m^4*\[Nu]*Sinh[v])/(35*arh^5*c^7*Sqrt[-1+erh^2]*\[Chi]rh^4)+(56*G^4*m^4*\[Nu]^2*Sinh[v])/(5*arh^5*c^7*erh*Sqrt[-1+erh^2]*\[Chi]rh^4)-(12*erh*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*Sqrt[-1+erh^2]*\[Chi]rh^4);


dc\[Phi]h$dt$4p5PN$mat = (-720*G^5*m^5*Vrh*\[Nu])/(arh^6*c^9*\[Chi]rh^7)+(720*erh^2*G^5*m^5*Vrh*\[Nu])/(arh^6*c^9*\[Chi]rh^7)-(6944*G^5*m^5*Vrh*\[Nu])/(5*arh^6*c^9*\[Chi]rh^6)-(40*G^5*m^5*Vrh*\[Nu]^2)/(arh^6*c^9*\[Chi]rh^6)+(6376*G^5*m^5*Vrh*\[Nu])/(5*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(3096*erh^2*G^5*m^5*Vrh*\[Nu])/(5*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(32*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)+(432*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(792*G^5*m^5*Vrh*\[Nu])/(arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(240*erh^2*G^5*m^5*Vrh*\[Nu])/(arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(1888*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(928*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(4092*G^5*m^5*Vrh*\[Nu])/(35*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(228*erh^2*G^5*m^5*Vrh*\[Nu])/(35*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(552*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(72*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(180*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(arh^6*c^9*erh*\[Chi]rh^11)+(720*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)-(1080*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)+(720*erh^5*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)-(180*erh^7*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)-(504*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*erh*\[Chi]rh^11)+(2016*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)-(3024*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)+(2016*erh^5*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)-(504*erh^7*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^11)+(449308*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(105*arh^6*c^9*erh*\[Chi]rh^10)-(449308*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^10)+(449308*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^10)-(449308*erh^5*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^10)+(1264*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*erh*\[Chi]rh^10)-(3792*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^10)+(3792*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^10)-(1264*erh^5*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^10)-(336*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*erh*\[Chi]rh^10)+(1008*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*\[Chi]rh^10)-(1008*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*\[Chi]rh^10)+(336*erh^5*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*\[Chi]rh^10)+(14374721*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(1890*arh^6*c^9*erh*\[Chi]rh^9)-(27616387*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(1890*arh^6*c^9*\[Chi]rh^9)+(12108611*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(1890*arh^6*c^9*\[Chi]rh^9)+(1199*erh^5*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(2*arh^6*c^9*\[Chi]rh^9)+(480806*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(189*arh^6*c^9*erh*\[Chi]rh^9)-(800206*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(189*arh^6*c^9*\[Chi]rh^9)+(157994*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(189*arh^6*c^9*\[Chi]rh^9)+(854*erh^5*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^9)-(5521*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*erh*\[Chi]rh^9)+(10895*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^9)-(5227*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^9)-(21*erh^5*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*\[Chi]rh^9)+(110054*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(27*arh^6*c^9*erh*\[Chi]rh^8)-(947764*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(135*arh^6*c^9*\[Chi]rh^8)+(14722*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^8)+(461219*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(105*arh^6*c^9*erh*\[Chi]rh^8)-(483806*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^8)+(7529*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)-(3305*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(21*arh^6*c^9*erh*\[Chi]rh^8)+(54982*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^8)-(12819*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)+(2573771*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(1134*arh^6*c^9*erh*\[Chi]rh^7)-(235387*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(378*arh^6*c^9*\[Chi]rh^7)-(2929*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^7)+(24901*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(9*arh^6*c^9*erh*\[Chi]rh^7)-(729181*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(945*arh^6*c^9*\[Chi]rh^7)-(2374*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^7)+(16424*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(21*arh^6*c^9*erh*\[Chi]rh^7)-(395*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^7)+(24*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*\[Chi]rh^7)-(1588009*G^5*m^5*\[Nu]*Sinh[v])/(945*arh^6*c^9*erh*Sqrt[-1+erh^2]*\[Chi]rh^6)+(253754*erh*G^5*m^5*\[Nu]*Sinh[v])/(189*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^6)-(16469*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(105*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^6)-(52408*G^5*m^5*\[Nu]^2*Sinh[v])/(135*arh^6*c^9*erh*Sqrt[-1+erh^2]*\[Chi]rh^6)+(1417606*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(945*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^6)-(1082*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^6)-(27221*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*erh*Sqrt[-1+erh^2]*\[Chi]rh^6)+(11222*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^6)+(1468*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^6)+(3667*G^5*m^5*\[Nu]*Sinh[v])/(21*arh^6*c^9*erh*(-1+erh^2)^(3/2)*\[Chi]rh^5)-(93307*erh*G^5*m^5*\[Nu]*Sinh[v])/(105*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^5)+(5197*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(35*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^5)+(343*erh^5*G^5*m^5*\[Nu]*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^5)+(20396*G^5*m^5*\[Nu]^2*Sinh[v])/(105*arh^6*c^9*erh*(-1+erh^2)^(3/2)*\[Chi]rh^5)-(6934*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^5)+(17558*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(105*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^5)-(164*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^5)+(22321*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*erh*(-1+erh^2)^(3/2)*\[Chi]rh^5)-(47393*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^5)+(25541*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^5)-(24*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^5)-(5461*G^5*m^5*\[Nu]*Sinh[v])/(315*arh^6*c^9*erh*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(26518*erh*G^5*m^5*\[Nu]*Sinh[v])/(315*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(1033*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(315*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4)+(322*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*erh*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(943*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(667*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4)+(24*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*erh*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(16*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4)+(11*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4);


(* ::Subsubsection::Closed:: *)
(*Local radiation contribution*)


darh$dt$4p5PN$rad$local = (416*G^5*m^5*\[Nu]^2)/(21*arh^5*c^9*\[Chi]rh^9)-(832*erh^2*G^5*m^5*\[Nu]^2)/(21*arh^5*c^9*\[Chi]rh^9)+(416*erh^4*G^5*m^5*\[Nu]^2)/(21*arh^5*c^9*\[Chi]rh^9)-(1664*G^5*m^5*\[Nu]^3)/(21*arh^5*c^9*\[Chi]rh^9)+(3328*erh^2*G^5*m^5*\[Nu]^3)/(21*arh^5*c^9*\[Chi]rh^9)-(1664*erh^4*G^5*m^5*\[Nu]^3)/(21*arh^5*c^9*\[Chi]rh^9)+(3184*G^5*m^5*\[Nu]^2)/(105*arh^5*c^9*\[Chi]rh^8)-(4768*erh^2*G^5*m^5*\[Nu]^2)/(105*arh^5*c^9*\[Chi]rh^8)+(528*erh^4*G^5*m^5*\[Nu]^2)/(35*arh^5*c^9*\[Chi]rh^8)-(12736*G^5*m^5*\[Nu]^3)/(105*arh^5*c^9*\[Chi]rh^8)+(19072*erh^2*G^5*m^5*\[Nu]^3)/(105*arh^5*c^9*\[Chi]rh^8)-(2112*erh^4*G^5*m^5*\[Nu]^3)/(35*arh^5*c^9*\[Chi]rh^8)+(3008*G^5*m^5*\[Nu]^2)/(105*arh^5*c^9*\[Chi]rh^7)-(3008*erh^2*G^5*m^5*\[Nu]^2)/(105*arh^5*c^9*\[Chi]rh^7)-(12032*G^5*m^5*\[Nu]^3)/(105*arh^5*c^9*\[Chi]rh^7)+(12032*erh^2*G^5*m^5*\[Nu]^3)/(105*arh^5*c^9*\[Chi]rh^7)-(16*G^5*m^5*\[Nu]^2)/(35*arh^5*c^9*\[Chi]rh^6)-(368*erh^2*G^5*m^5*\[Nu]^2)/(35*arh^5*c^9*\[Chi]rh^6)+(64*G^5*m^5*\[Nu]^3)/(35*arh^5*c^9*\[Chi]rh^6)+(1472*erh^2*G^5*m^5*\[Nu]^3)/(35*arh^5*c^9*\[Chi]rh^6)-(384*G^5*m^5*\[Nu]^2)/(35*arh^5*c^9*\[Chi]rh^5)+(1536*G^5*m^5*\[Nu]^3)/(35*arh^5*c^9*\[Chi]rh^5)-(96*G^5*m^5*\[Nu]^2)/(35*arh^5*c^9*\[Chi]rh^4)+(384*G^5*m^5*\[Nu]^3)/(35*arh^5*c^9*\[Chi]rh^4);


derh$dt$4p5PN$rad$local = (208*G^5*m^5*\[Nu]^2)/(21*arh^6*c^9*erh*\[Chi]rh^9)-(208*erh*G^5*m^5*\[Nu]^2)/(7*arh^6*c^9*\[Chi]rh^9)+(208*erh^3*G^5*m^5*\[Nu]^2)/(7*arh^6*c^9*\[Chi]rh^9)-(208*erh^5*G^5*m^5*\[Nu]^2)/(21*arh^6*c^9*\[Chi]rh^9)-(832*G^5*m^5*\[Nu]^3)/(21*arh^6*c^9*erh*\[Chi]rh^9)+(832*erh*G^5*m^5*\[Nu]^3)/(7*arh^6*c^9*\[Chi]rh^9)-(832*erh^3*G^5*m^5*\[Nu]^3)/(7*arh^6*c^9*\[Chi]rh^9)+(832*erh^5*G^5*m^5*\[Nu]^3)/(21*arh^6*c^9*\[Chi]rh^9)+(1952*G^5*m^5*\[Nu]^2)/(105*arh^6*c^9*erh*\[Chi]rh^8)-(5056*erh*G^5*m^5*\[Nu]^2)/(105*arh^6*c^9*\[Chi]rh^8)+(608*erh^3*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*\[Chi]rh^8)-(384*erh^5*G^5*m^5*\[Nu]^2)/(35*arh^6*c^9*\[Chi]rh^8)-(7808*G^5*m^5*\[Nu]^3)/(105*arh^6*c^9*erh*\[Chi]rh^8)+(20224*erh*G^5*m^5*\[Nu]^3)/(105*arh^6*c^9*\[Chi]rh^8)-(2432*erh^3*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*\[Chi]rh^8)+(1536*erh^5*G^5*m^5*\[Nu]^3)/(35*arh^6*c^9*\[Chi]rh^8)+(528*G^5*m^5*\[Nu]^2)/(35*arh^6*c^9*erh*\[Chi]rh^7)-(1056*erh*G^5*m^5*\[Nu]^2)/(35*arh^6*c^9*\[Chi]rh^7)+(528*erh^3*G^5*m^5*\[Nu]^2)/(35*arh^6*c^9*\[Chi]rh^7)-(2112*G^5*m^5*\[Nu]^3)/(35*arh^6*c^9*erh*\[Chi]rh^7)+(4224*erh*G^5*m^5*\[Nu]^3)/(35*arh^6*c^9*\[Chi]rh^7)-(2112*erh^3*G^5*m^5*\[Nu]^3)/(35*arh^6*c^9*\[Chi]rh^7)+(64*G^5*m^5*\[Nu]^2)/(35*arh^6*c^9*erh*\[Chi]rh^6)-(64*erh*G^5*m^5*\[Nu]^2)/(7*arh^6*c^9*\[Chi]rh^6)+(256*erh^3*G^5*m^5*\[Nu]^2)/(35*arh^6*c^9*\[Chi]rh^6)-(256*G^5*m^5*\[Nu]^3)/(35*arh^6*c^9*erh*\[Chi]rh^6)+(256*erh*G^5*m^5*\[Nu]^3)/(7*arh^6*c^9*\[Chi]rh^6)-(1024*erh^3*G^5*m^5*\[Nu]^3)/(35*arh^6*c^9*\[Chi]rh^6)-(32*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*erh*\[Chi]rh^5)+(32*erh*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*\[Chi]rh^5)+(128*G^5*m^5*\[Nu]^3)/(5*arh^6*c^9*erh*\[Chi]rh^5)-(128*erh*G^5*m^5*\[Nu]^3)/(5*arh^6*c^9*\[Chi]rh^5)-(64*G^5*m^5*\[Nu]^2)/(35*arh^6*c^9*erh*\[Chi]rh^4)+(64*erh*G^5*m^5*\[Nu]^2)/(35*arh^6*c^9*\[Chi]rh^4)+(256*G^5*m^5*\[Nu]^3)/(35*arh^6*c^9*erh*\[Chi]rh^4)-(256*erh*G^5*m^5*\[Nu]^3)/(35*arh^6*c^9*\[Chi]rh^4);


dclh$dt$4p5PN$rad$local = (208*G^5*m^5*\[Nu]^2*Sinh[v])/(21*arh^6*c^9*erh*\[Chi]rh^9)-(208*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^9)+(208*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^9)-(208*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(21*arh^6*c^9*\[Chi]rh^9)-(832*G^5*m^5*\[Nu]^3*Sinh[v])/(21*arh^6*c^9*erh*\[Chi]rh^9)+(832*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^9)-(832*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^9)+(832*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(21*arh^6*c^9*\[Chi]rh^9)+(304*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*erh*\[Chi]rh^8)-(992*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)+(1072*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)-(384*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)-(1216*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*erh*\[Chi]rh^8)+(3968*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)-(4288*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)+(1536*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)+(32*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*erh*\[Chi]rh^7)-(2144*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^7)+(1472*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^7)-(128*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*erh*\[Chi]rh^7)+(8576*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^7)-(5888*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^7)-(32*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*erh*\[Chi]rh^6)-(48*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^6)+(80*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^6)+(128*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*erh*\[Chi]rh^6)+(192*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^6)-(320*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^6)-(64*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*erh*\[Chi]rh^5)+(256*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^5)+(256*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*erh*\[Chi]rh^5)-(1024*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^5)+(96*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^4)-(384*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^4);


dc\[Phi]h$dt$4p5PN$rad$local = (-208*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(21*arh^6*c^9*erh*\[Chi]rh^9)+(416*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(21*arh^6*c^9*\[Chi]rh^9)-(208*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(21*arh^6*c^9*\[Chi]rh^9)+(832*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(21*arh^6*c^9*erh*\[Chi]rh^9)-(1664*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(21*arh^6*c^9*\[Chi]rh^9)+(832*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(21*arh^6*c^9*\[Chi]rh^9)-(304*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*erh*\[Chi]rh^8)+(64*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^8)-(144*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)+(1216*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*erh*\[Chi]rh^8)-(256*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^8)+(576*erh^3*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)-(32*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*erh*\[Chi]rh^7)+(32*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^7)+(128*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*erh*\[Chi]rh^7)-(128*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^7)+(32*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*erh*\[Chi]rh^6)-(32*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^6)-(128*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*erh*\[Chi]rh^6)+(128*erh*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^6)+(64*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*erh*\[Chi]rh^5)-(256*Sqrt[-1+erh^2]*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*erh*\[Chi]rh^5);


(* ::Subsubsection::Closed:: *)
(*Non-local radiation contribution*)


darh$dt$4p5PN$rad$nonlocal = (-16*G^5*m^5*\[Nu]^2)/(7*arh^5*c^9*\[Chi]rh^9)+(32*erh^2*G^5*m^5*\[Nu]^2)/(7*arh^5*c^9*\[Chi]rh^9)-(16*erh^4*G^5*m^5*\[Nu]^2)/(7*arh^5*c^9*\[Chi]rh^9)+(64*G^5*m^5*\[Nu]^3)/(7*arh^5*c^9*\[Chi]rh^9)-(128*erh^2*G^5*m^5*\[Nu]^3)/(7*arh^5*c^9*\[Chi]rh^9)+(64*erh^4*G^5*m^5*\[Nu]^3)/(7*arh^5*c^9*\[Chi]rh^9)+(8*G^5*m^5*\[Nu]^2)/(5*arh^5*c^9*\[Chi]rh^8)-(8*erh^2*G^5*m^5*\[Nu]^2)/(5*arh^5*c^9*\[Chi]rh^8)-(32*G^5*m^5*\[Nu]^3)/(5*arh^5*c^9*\[Chi]rh^8)+(32*erh^2*G^5*m^5*\[Nu]^3)/(5*arh^5*c^9*\[Chi]rh^8)-(206*G^5*m^5*\[Nu]^2)/(63*arh^5*c^9*\[Chi]rh^7)-(86*erh^2*G^5*m^5*\[Nu]^2)/(105*arh^5*c^9*\[Chi]rh^7)+(824*G^5*m^5*\[Nu]^3)/(63*arh^5*c^9*\[Chi]rh^7)+(344*erh^2*G^5*m^5*\[Nu]^3)/(105*arh^5*c^9*\[Chi]rh^7)-(2314*G^5*m^5*\[Nu]^2)/(315*arh^5*c^9*(-1+erh^2)*\[Chi]rh^6)-(2194*erh^2*G^5*m^5*\[Nu]^2)/(315*arh^5*c^9*(-1+erh^2)*\[Chi]rh^6)+(9256*G^5*m^5*\[Nu]^3)/(315*arh^5*c^9*(-1+erh^2)*\[Chi]rh^6)+(8776*erh^2*G^5*m^5*\[Nu]^3)/(315*arh^5*c^9*(-1+erh^2)*\[Chi]rh^6)-(1940*G^5*m^5*\[Nu]^2)/(63*arh^5*c^9*(-1+erh^2)^2*\[Chi]rh^5)-(3989*erh^2*G^5*m^5*\[Nu]^2)/(105*arh^5*c^9*(-1+erh^2)^2*\[Chi]rh^5)-(97*erh^4*G^5*m^5*\[Nu]^2)/(35*arh^5*c^9*(-1+erh^2)^2*\[Chi]rh^5)+(7760*G^5*m^5*\[Nu]^3)/(63*arh^5*c^9*(-1+erh^2)^2*\[Chi]rh^5)+(15956*erh^2*G^5*m^5*\[Nu]^3)/(105*arh^5*c^9*(-1+erh^2)^2*\[Chi]rh^5)+(388*erh^4*G^5*m^5*\[Nu]^3)/(35*arh^5*c^9*(-1+erh^2)^2*\[Chi]rh^5)+(2212*G^5*m^5*\[Nu]^2)/(9*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^4)+(256*G^5*m^5*\[Nu]^2)/(45*arh^5*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^4)+(963*erh^2*G^5*m^5*\[Nu]^2)/(5*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^4)-(221*erh^4*G^5*m^5*\[Nu]^2)/(15*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^4)-(8848*G^5*m^5*\[Nu]^3)/(9*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^4)-(1024*G^5*m^5*\[Nu]^3)/(45*arh^5*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^4)-(3852*erh^2*G^5*m^5*\[Nu]^3)/(5*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^4)+(884*erh^4*G^5*m^5*\[Nu]^3)/(15*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^4)+(13322*G^5*m^5*\[Nu]^2)/(45*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(448*G^5*m^5*\[Nu]^2)/(45*arh^5*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^3)+(3349*erh^2*G^5*m^5*\[Nu]^2)/(15*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(37*erh^4*G^5*m^5*\[Nu]^2)/(5*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(53288*G^5*m^5*\[Nu]^3)/(45*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(1792*G^5*m^5*\[Nu]^3)/(45*arh^5*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^3)-(13396*erh^2*G^5*m^5*\[Nu]^3)/(15*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(148*erh^4*G^5*m^5*\[Nu]^3)/(5*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(1502*G^5*m^5*\[Nu]^2)/(15*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(64*G^5*m^5*\[Nu]^2)/(15*arh^5*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^2)+(283*erh^2*G^5*m^5*\[Nu]^2)/(5*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(6008*G^5*m^5*\[Nu]^3)/(15*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(256*G^5*m^5*\[Nu]^3)/(15*arh^5*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^2)-(1132*erh^2*G^5*m^5*\[Nu]^3)/(5*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(256*G^5*m^5*\[Nu]^2*Sinh[v])/(45*arh^5*c^9*erh*(-1+erh^2)^3*\[Chi]rh^4)+(6008*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(45*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^4)+(1132*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(15*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^4)+(416*erh*G^5*m^5*Vrh*\[Nu]^2*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^4)+(608*erh^3*G^5*m^5*Vrh*\[Nu]^2*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^4)+(148*erh^5*G^5*m^5*Vrh*\[Nu]^2*Sinh[v])/(15*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^4)-(1024*G^5*m^5*\[Nu]^3*Sinh[v])/(45*arh^5*c^9*erh*(-1+erh^2)^3*\[Chi]rh^4)-(24032*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(45*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^4)-(4528*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^4)-(1664*erh*G^5*m^5*Vrh*\[Nu]^3*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^4)-(2432*erh^3*G^5*m^5*Vrh*\[Nu]^3*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^4)-(592*erh^5*G^5*m^5*Vrh*\[Nu]^3*Sinh[v])/(15*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^4)+(64*G^5*m^5*\[Nu]^2*Sinh[v])/(15*arh^5*c^9*erh*(-1+erh^2)^3*\[Chi]rh^3)+(1502*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(15*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(283*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(312*erh*G^5*m^5*Vrh*\[Nu]^2*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^3)+(456*erh^3*G^5*m^5*Vrh*\[Nu]^2*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^3)+(37*erh^5*G^5*m^5*Vrh*\[Nu]^2*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^3)-(256*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^5*c^9*erh*(-1+erh^2)^3*\[Chi]rh^3)-(6008*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(1132*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(1248*erh*G^5*m^5*Vrh*\[Nu]^3*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^3)-(1824*erh^3*G^5*m^5*Vrh*\[Nu]^3*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^3)-(148*erh^5*G^5*m^5*Vrh*\[Nu]^3*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^3)+(832*erh*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^4)+(1216*erh^3*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^4)+(296*erh^5*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^4)-(3328*erh*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^4)-(4864*erh^3*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^4)-(1184*erh^5*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^4)+(624*erh*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^3)+(912*erh^3*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^3)+(74*erh^5*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^3)-(2496*erh*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^3)-(3648*erh^3*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^3)-(296*erh^5*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^5*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^3);


derh$dt$4p5PN$rad$nonlocal = (-8*G^5*m^5*\[Nu]^2)/(7*arh^6*c^9*erh*\[Chi]rh^9)+(24*erh*G^5*m^5*\[Nu]^2)/(7*arh^6*c^9*\[Chi]rh^9)-(24*erh^3*G^5*m^5*\[Nu]^2)/(7*arh^6*c^9*\[Chi]rh^9)+(8*erh^5*G^5*m^5*\[Nu]^2)/(7*arh^6*c^9*\[Chi]rh^9)+(32*G^5*m^5*\[Nu]^3)/(7*arh^6*c^9*erh*\[Chi]rh^9)-(96*erh*G^5*m^5*\[Nu]^3)/(7*arh^6*c^9*\[Chi]rh^9)+(96*erh^3*G^5*m^5*\[Nu]^3)/(7*arh^6*c^9*\[Chi]rh^9)-(32*erh^5*G^5*m^5*\[Nu]^3)/(7*arh^6*c^9*\[Chi]rh^9)+(4*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*erh*\[Chi]rh^8)-(8*erh*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*\[Chi]rh^8)+(4*erh^3*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*\[Chi]rh^8)-(16*G^5*m^5*\[Nu]^3)/(5*arh^6*c^9*erh*\[Chi]rh^8)+(32*erh*G^5*m^5*\[Nu]^3)/(5*arh^6*c^9*\[Chi]rh^8)-(16*erh^3*G^5*m^5*\[Nu]^3)/(5*arh^6*c^9*\[Chi]rh^8)-(512*G^5*m^5*\[Nu]^2)/(315*arh^6*c^9*erh*\[Chi]rh^7)+(76*erh*G^5*m^5*\[Nu]^2)/(63*arh^6*c^9*\[Chi]rh^7)+(44*erh^3*G^5*m^5*\[Nu]^2)/(105*arh^6*c^9*\[Chi]rh^7)+(2048*G^5*m^5*\[Nu]^3)/(315*arh^6*c^9*erh*\[Chi]rh^7)-(304*erh*G^5*m^5*\[Nu]^3)/(63*arh^6*c^9*\[Chi]rh^7)-(176*erh^3*G^5*m^5*\[Nu]^3)/(105*arh^6*c^9*\[Chi]rh^7)+(332*G^5*m^5*\[Nu]^2)/(105*arh^6*c^9*erh*\[Chi]rh^6)+(1258*erh*G^5*m^5*\[Nu]^2)/(315*arh^6*c^9*\[Chi]rh^6)-(1328*G^5*m^5*\[Nu]^3)/(105*arh^6*c^9*erh*\[Chi]rh^6)-(5032*erh*G^5*m^5*\[Nu]^3)/(315*arh^6*c^9*\[Chi]rh^6)+(4432*G^5*m^5*\[Nu]^2)/(315*arh^6*c^9*erh*(-1+erh^2)*\[Chi]rh^5)+(6256*erh*G^5*m^5*\[Nu]^2)/(315*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)+(194*erh^3*G^5*m^5*\[Nu]^2)/(105*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(17728*G^5*m^5*\[Nu]^3)/(315*arh^6*c^9*erh*(-1+erh^2)*\[Chi]rh^5)-(25024*erh*G^5*m^5*\[Nu]^3)/(315*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(776*erh^3*G^5*m^5*\[Nu]^3)/(105*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(128*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*erh^3*(-1+erh^2)^2*\[Chi]rh^4)-(1916*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*erh*(-1+erh^2)^2*\[Chi]rh^4)-(860*erh*G^5*m^5*\[Nu]^2)/(9*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(172*erh^3*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(512*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*erh^3*(-1+erh^2)^2*\[Chi]rh^4)+(7664*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*erh*(-1+erh^2)^2*\[Chi]rh^4)+(3440*erh*G^5*m^5*\[Nu]^3)/(9*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(688*erh^3*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(256*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*erh^3*(-1+erh^2)^2*\[Chi]rh^3)-(1576*G^5*m^5*\[Nu]^2)/(9*arh^6*c^9*erh*(-1+erh^2)^2*\[Chi]rh^3)-(2044*erh*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(74*erh^3*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(1024*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*erh^3*(-1+erh^2)^2*\[Chi]rh^3)+(6304*G^5*m^5*\[Nu]^3)/(9*arh^6*c^9*erh*(-1+erh^2)^2*\[Chi]rh^3)+(8176*erh*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(296*erh^3*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(128*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*erh^3*(-1+erh^2)^2*\[Chi]rh^2)-(3004*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*erh*(-1+erh^2)^2*\[Chi]rh^2)-(566*erh*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(512*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*erh^3*(-1+erh^2)^2*\[Chi]rh^2)+(12016*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*erh*(-1+erh^2)^2*\[Chi]rh^2)+(2264*erh*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^2)-(3004*G^5*m^5*\[Nu]^2*Sinh[v])/(45*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(128*G^5*m^5*\[Nu]^2*Sinh[v])/(45*arh^6*c^9*erh^2*(-1+erh^2)^2*\[Chi]rh^4)-(566*erh^2*G^5*m^5*\[Nu]^2*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(208*G^5*m^5*Vrh*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)-(304*erh^2*G^5*m^5*Vrh*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)-(74*erh^4*G^5*m^5*Vrh*\[Nu]^2*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)+(12016*G^5*m^5*\[Nu]^3*Sinh[v])/(45*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(512*G^5*m^5*\[Nu]^3*Sinh[v])/(45*arh^6*c^9*erh^2*(-1+erh^2)^2*\[Chi]rh^4)+(2264*erh^2*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(832*G^5*m^5*Vrh*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)+(1216*erh^2*G^5*m^5*Vrh*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)+(296*erh^4*G^5*m^5*Vrh*\[Nu]^3*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)-(3004*G^5*m^5*\[Nu]^2*Sinh[v])/(45*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(128*G^5*m^5*\[Nu]^2*Sinh[v])/(45*arh^6*c^9*erh^2*(-1+erh^2)^2*\[Chi]rh^3)-(566*erh^2*G^5*m^5*\[Nu]^2*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(208*G^5*m^5*Vrh*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(304*erh^2*G^5*m^5*Vrh*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(74*erh^4*G^5*m^5*Vrh*\[Nu]^2*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(12016*G^5*m^5*\[Nu]^3*Sinh[v])/(45*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(512*G^5*m^5*\[Nu]^3*Sinh[v])/(45*arh^6*c^9*erh^2*(-1+erh^2)^2*\[Chi]rh^3)+(2264*erh^2*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(832*G^5*m^5*Vrh*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(1216*erh^2*G^5*m^5*Vrh*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(296*erh^4*G^5*m^5*Vrh*\[Nu]^3*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(416*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)-(608*erh^2*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)-(148*erh^4*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)+(1664*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)+(2432*erh^2*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)+(592*erh^4*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)-(416*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(608*erh^2*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(148*erh^4*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(1664*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(2432*erh^2*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(592*erh^4*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3);


dclh$dt$4p5PN$rad$nonlocal = (566*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)*\[Chi]rh^4)+(128*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*erh^4*(-1+erh^2)*\[Chi]rh^4)+(3004*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*erh^2*(-1+erh^2)*\[Chi]rh^4)+(304*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4)+(208*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*erh^2*(-1+erh^2)^(3/2)*\[Chi]rh^4)+(74*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(2264*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)*\[Chi]rh^4)-(512*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*erh^4*(-1+erh^2)*\[Chi]rh^4)-(12016*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*erh^2*(-1+erh^2)*\[Chi]rh^4)-(1216*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(832*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*erh^2*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(296*erh^2*G^5*m^5*Vrh*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(392*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(256*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*erh^4*(-1+erh^2)^2*\[Chi]rh^3)-(392*G^5*m^5*\[Nu]^2)/(3*arh^6*c^9*erh^2*(-1+erh^2)^2*\[Chi]rh^3)+(566*erh^2*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(80*G^5*m^5*Vrh*\[Nu]^2)/(arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(416*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*erh^2*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(764*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(74*erh^4*G^5*m^5*Vrh*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(1568*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(1024*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*erh^4*(-1+erh^2)^2*\[Chi]rh^3)+(1568*G^5*m^5*\[Nu]^3)/(3*arh^6*c^9*erh^2*(-1+erh^2)^2*\[Chi]rh^3)-(2264*erh^2*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(320*G^5*m^5*Vrh*\[Nu]^3)/(arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(1664*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*erh^2*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(3056*erh^2*G^5*m^5*Vrh*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(296*erh^4*G^5*m^5*Vrh*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(2438*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(128*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*erh^4*(-1+erh^2)^3*\[Chi]rh^2)+(524*G^5*m^5*\[Nu]^2)/(9*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^2)-(566*erh^2*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(64*G^5*m^5*Vrh*\[Nu]^2)/(arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(208*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*erh^2*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(2662*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(74*erh^4*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(9752*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(512*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*erh^4*(-1+erh^2)^3*\[Chi]rh^2)-(2096*G^5*m^5*\[Nu]^3)/(9*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^2)+(2264*erh^2*G^5*m^5*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(256*G^5*m^5*Vrh*\[Nu]^3)/(arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(832*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*erh^2*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(10648*erh^2*G^5*m^5*Vrh*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(296*erh^4*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(1502*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh)-(64*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh)-(283*erh^2*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh)-(312*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(456*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(37*erh^4*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(6008*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh)+(256*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh)+(1132*erh^2*G^5*m^5*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh)+(1248*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(1824*erh^2*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(148*erh^4*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(608*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4)+(416*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*erh^2*(-1+erh^2)^(3/2)*\[Chi]rh^4)+(148*erh^2*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(2432*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(1664*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*erh^2*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(592*erh^2*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(160*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(832*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*erh^2*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(1528*erh^2*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(148*erh^4*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(640*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(3328*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*erh^2*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(6112*erh^2*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(592*erh^4*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(128*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(416*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*erh^2*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(5324*erh^2*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(148*erh^4*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(512*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(1664*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*erh^2*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(21296*erh^2*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(592*erh^4*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(624*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(912*erh^2*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(74*erh^4*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(2496*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(3648*erh^2*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(296*erh^4*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(8*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*erh*\[Chi]rh^9)+(24*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^9)-(24*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^9)+(8*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^9)+(32*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*erh*\[Chi]rh^9)-(96*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^9)+(96*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^9)-(32*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*\[Chi]rh^9)+(68*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*erh*\[Chi]rh^8)-(136*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)+(68*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)-(272*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*erh*\[Chi]rh^8)+(544*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)-(272*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)-(1124*G^5*m^5*\[Nu]^2*Sinh[v])/(315*arh^6*c^9*erh*\[Chi]rh^7)+(1352*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(315*arh^6*c^9*\[Chi]rh^7)-(76*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^7)+(4496*G^5*m^5*\[Nu]^3*Sinh[v])/(315*arh^6*c^9*erh*\[Chi]rh^7)-(5408*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(315*arh^6*c^9*\[Chi]rh^7)+(304*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^7)+(424*G^5*m^5*\[Nu]^2*Sinh[v])/(63*arh^6*c^9*erh*\[Chi]rh^6)+(778*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(315*arh^6*c^9*\[Chi]rh^6)-(1696*G^5*m^5*\[Nu]^3*Sinh[v])/(63*arh^6*c^9*erh*\[Chi]rh^6)-(3112*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(315*arh^6*c^9*\[Chi]rh^6)+(104*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*erh*(-1+erh^2)*\[Chi]rh^5)+(764*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)+(32*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(105*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(416*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*erh*(-1+erh^2)*\[Chi]rh^5)-(3056*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(128*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(128*G^5*m^5*\[Nu]^2*Sinh[v])/(45*arh^6*c^9*erh^3*(-1+erh^2)^2*\[Chi]rh^4)-(1604*G^5*m^5*\[Nu]^2*Sinh[v])/(15*arh^6*c^9*erh*(-1+erh^2)^2*\[Chi]rh^4)-(3368*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(45*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(86*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(512*G^5*m^5*\[Nu]^3*Sinh[v])/(45*arh^6*c^9*erh^3*(-1+erh^2)^2*\[Chi]rh^4)+(6416*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^6*c^9*erh*(-1+erh^2)^2*\[Chi]rh^4)+(13472*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(45*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(344*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(128*G^5*m^5*\[Nu]^2*Sinh[v])/(45*arh^6*c^9*erh^3*(-1+erh^2)^3*\[Chi]rh^3)+(2812*G^5*m^5*\[Nu]^2*Sinh[v])/(45*arh^6*c^9*erh*(-1+erh^2)^3*\[Chi]rh^3)-(624*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(739*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(37*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(512*G^5*m^5*\[Nu]^3*Sinh[v])/(45*arh^6*c^9*erh^3*(-1+erh^2)^3*\[Chi]rh^3)-(11248*G^5*m^5*\[Nu]^3*Sinh[v])/(45*arh^6*c^9*erh*(-1+erh^2)^3*\[Chi]rh^3)+(2496*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(2956*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(148*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(64*G^5*m^5*\[Nu]^2*Sinh[v])/(15*arh^6*c^9*erh*(-1+erh^2)^3*\[Chi]rh^2)-(1502*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(283*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(256*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^6*c^9*erh*(-1+erh^2)^3*\[Chi]rh^2)+(6008*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(1132*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2);


dc\[Phi]h$dt$4p5PN$rad$nonlocal = (566*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4)+(128*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*erh^4*(-1+erh^2)^(3/2)*\[Chi]rh^4)+(3004*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*erh^2*(-1+erh^2)^(3/2)*\[Chi]rh^4)+(304*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(208*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*erh^2*(-1+erh^2)^2*\[Chi]rh^4)+(74*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(2264*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(512*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*erh^4*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(12016*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*erh^2*(-1+erh^2)^(3/2)*\[Chi]rh^4)-(1216*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(832*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*erh^2*(-1+erh^2)^2*\[Chi]rh^4)-(296*erh^2*G^5*m^5*Vrh*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(1894*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(256*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*erh^4*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(5944*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*erh^2*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(283*erh^2*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(504*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(416*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^3)+(308*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(37*erh^4*G^5*m^5*Vrh*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(7576*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(1024*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*erh^4*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(23776*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*erh^2*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(1132*erh^2*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(2016*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(1664*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^3)-(1232*erh^2*G^5*m^5*Vrh*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(148*erh^4*G^5*m^5*Vrh*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(566*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(128*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*erh^4*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(3004*G^5*m^5*\[Nu]^2)/(45*arh^6*c^9*erh^2*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(304*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(208*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^2)-(74*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(2264*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(512*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*erh^4*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(12016*G^5*m^5*\[Nu]^3)/(45*arh^6*c^9*erh^2*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(1216*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(832*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^2)+(296*erh^2*G^5*m^5*Vrh*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(608*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(416*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*erh^2*(-1+erh^2)^2*\[Chi]rh^4)+(148*erh^2*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(2432*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(1664*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*erh^2*(-1+erh^2)^2*\[Chi]rh^4)-(592*erh^2*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(1008*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(832*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^3)+(616*erh^2*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(74*erh^4*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(4032*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(3328*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^3)-(2464*erh^2*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(296*erh^4*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(608*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(416*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^2)-(148*erh^2*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(2432*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(1664*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^2)+(592*erh^2*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(8*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*erh*Sqrt[-1+erh^2]*\[Chi]rh^9)+(24*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^9)-(24*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^9)+(8*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^9)+(32*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*erh*Sqrt[-1+erh^2]*\[Chi]rh^9)-(96*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^9)+(96*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^9)-(32*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(7*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^9)+(68*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*erh*Sqrt[-1+erh^2]*\[Chi]rh^8)-(136*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^8)+(68*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^8)-(272*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*erh*Sqrt[-1+erh^2]*\[Chi]rh^8)+(544*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^8)-(272*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^8)-(1124*G^5*m^5*\[Nu]^2*Sinh[v])/(315*arh^6*c^9*erh*Sqrt[-1+erh^2]*\[Chi]rh^7)+(638*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(315*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^7)+(54*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^7)+(4496*G^5*m^5*\[Nu]^3*Sinh[v])/(315*arh^6*c^9*erh*Sqrt[-1+erh^2]*\[Chi]rh^7)-(2552*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(315*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^7)-(216*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^7)+(424*G^5*m^5*\[Nu]^2*Sinh[v])/(63*arh^6*c^9*erh*Sqrt[-1+erh^2]*\[Chi]rh^6)+(796*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(105*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^6)-(1696*G^5*m^5*\[Nu]^3*Sinh[v])/(63*arh^6*c^9*erh*Sqrt[-1+erh^2]*\[Chi]rh^6)-(3184*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*Sqrt[-1+erh^2]*\[Chi]rh^6)+(104*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*erh*(-1+erh^2)^(3/2)*\[Chi]rh^5)+(152*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^5)+(37*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^5)-(416*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*erh*(-1+erh^2)^(3/2)*\[Chi]rh^5)-(608*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^5)-(148*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^5)-(128*G^5*m^5*\[Nu]^2*Sinh[v])/(45*arh^6*c^9*erh^3*(-1+erh^2)^(5/2)*\[Chi]rh^4)-(1604*G^5*m^5*\[Nu]^2*Sinh[v])/(15*arh^6*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh^4)-(2932*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(45*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)+(209*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)+(512*G^5*m^5*\[Nu]^3*Sinh[v])/(45*arh^6*c^9*erh^3*(-1+erh^2)^(5/2)*\[Chi]rh^4)+(6416*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^6*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh^4)+(11728*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(45*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)-(836*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^4)-(128*G^5*m^5*\[Nu]^2*Sinh[v])/(45*arh^6*c^9*erh^3*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(3004*G^5*m^5*\[Nu]^2*Sinh[v])/(45*arh^6*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh^3)-(566*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(512*G^5*m^5*\[Nu]^3*Sinh[v])/(45*arh^6*c^9*erh^3*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(12016*G^5*m^5*\[Nu]^3*Sinh[v])/(45*arh^6*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh^3)+(2264*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^6*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^3);


(* ::Subsubsection::Closed:: *)
(*Tail contribution*)


darh$dt$4PN$tail$erh6 = (3344*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^8)/(3*arh^4*c^8*erh^4)-(1804*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[3*v]*Sech[v]^9)/(3*arh^4*c^8*erh^4)-(4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[5*v]*Sech[v]^9)/(3*arh^4*c^8*erh^4)-(609*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^11)/(arh^4*c^8*erh^5)+(3920*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^11)/(arh^4*c^8*erh^5)+(15680*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^11)/(arh^4*c^8*erh^5)+(372*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[2*v]*Sech[v]^11)/(5*arh^4*c^8*erh^5)-(3820*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Cosh[2*v]*Sech[v]^11)/(arh^4*c^8*erh^5)-(15280*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Cosh[2*v]*Sech[v]^11)/(arh^4*c^8*erh^5)+(3048*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[4*v]*Sech[v]^11)/(5*arh^4*c^8*erh^5)+(328*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Cosh[4*v]*Sech[v]^11)/(arh^4*c^8*erh^5)+(1312*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Cosh[4*v]*Sech[v]^11)/(arh^4*c^8*erh^5)-(372*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[6*v]*Sech[v]^11)/(5*arh^4*c^8*erh^5)+(4*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Cosh[6*v]*Sech[v]^11)/(arh^4*c^8*erh^5)+(16*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Cosh[6*v]*Sech[v]^11)/(arh^4*c^8*erh^5)-(3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[8*v]*Sech[v]^11)/(5*arh^4*c^8*erh^5)+(18133*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^12)/(2*arh^4*c^8*erh^6)+(5467*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^12)/(arh^4*c^8*erh^6)-(106932*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^12)/(arh^4*c^8*erh^6)-(1828*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[3*v]*Sech[v]^13)/(arh^4*c^8*erh^6)-(20916*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Cosh[3*v]*Sech[v]^13)/(5*arh^4*c^8*erh^6)+(518112*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Cosh[3*v]*Sech[v]^13)/(5*arh^4*c^8*erh^6)-(2598*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[5*v]*Sech[v]^13)/(arh^4*c^8*erh^6)+(126*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Cosh[5*v]*Sech[v]^13)/(arh^4*c^8*erh^6)-(13944*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Cosh[5*v]*Sech[v]^13)/(arh^4*c^8*erh^6)+(893*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[7*v]*Sech[v]^13)/(4*arh^4*c^8*erh^6)+(119*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Cosh[7*v]*Sech[v]^13)/(5*arh^4*c^8*erh^6)+(252*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Cosh[7*v]*Sech[v]^13)/(5*arh^4*c^8*erh^6)+(G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[9*v]*Sech[v]^13)/(4*arh^4*c^8*erh^6)+(38572*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^11*Sinh[2*v])/(3*arh^4*c^8*erh^5)+(1856*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^9*Sinh[3*v])/(5*arh^4*c^8*erh^4)-(27876*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^13*Sinh[3*v])/(arh^4*c^8*erh^6)-(15552*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Sech[v]^13*Sinh[3*v])/(arh^4*c^8*erh^6)-(62208*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Sech[v]^13*Sinh[3*v])/(arh^4*c^8*erh^6)-(46736*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^11*Sinh[4*v])/(15*arh^4*c^8*erh^5)+(32*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^9*Sinh[5*v])/(5*arh^4*c^8*erh^4)+(35836*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^13*Sinh[5*v])/(3*arh^4*c^8*erh^6)+(880*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Sech[v]^13*Sinh[5*v])/(arh^4*c^8*erh^6)+(3520*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Sech[v]^13*Sinh[5*v])/(arh^4*c^8*erh^6)+(316*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^11*Sinh[6*v])/(15*arh^4*c^8*erh^5)-(1168*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^13*Sinh[7*v])/(3*arh^4*c^8*erh^6)+(8*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Sech[v]^13*Sinh[7*v])/(arh^4*c^8*erh^6)+(32*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Sech[v]^13*Sinh[7*v])/(arh^4*c^8*erh^6)-(12*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^13*Sinh[9*v])/(5*arh^4*c^8*erh^6)-(12736*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^8*Tanh[v])/(5*arh^4*c^8*erh^4)-(603124*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^12*Tanh[v])/(15*arh^4*c^8*erh^6)+(53800*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Sech[v]^12*Tanh[v])/(arh^4*c^8*erh^6)+(215200*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Sech[v]^12*Tanh[v])/(arh^4*c^8*erh^6);


derh$dt$4PN$tail$erh5 = (-4925*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^8)/(6*arh^5*c^8*erh^3)+(8159*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[3*v]*Sech[v]^9)/(30*arh^5*c^8*erh^3)+(1097*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[5*v]*Sech[v]^9)/(30*arh^5*c^8*erh^3)+(3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[7*v]*Sech[v]^9)/(10*arh^5*c^8*erh^3)+(2609*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^11)/(4*arh^5*c^8*erh^4)-(2290*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^11)/(arh^5*c^8*erh^4)-(9160*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^11)/(arh^5*c^8*erh^4)+(2963*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[2*v]*Sech[v]^11)/(10*arh^5*c^8*erh^4)+(1814*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Cosh[2*v]*Sech[v]^11)/(arh^5*c^8*erh^4)+(7256*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Cosh[2*v]*Sech[v]^11)/(arh^5*c^8*erh^4)-(1984*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[4*v]*Sech[v]^11)/(5*arh^5*c^8*erh^4)+(58*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Cosh[4*v]*Sech[v]^11)/(arh^5*c^8*erh^4)+(232*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Cosh[4*v]*Sech[v]^11)/(arh^5*c^8*erh^4)-(403*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[6*v]*Sech[v]^11)/(10*arh^5*c^8*erh^4)-(14*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Cosh[6*v]*Sech[v]^11)/(arh^5*c^8*erh^4)-(56*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Cosh[6*v]*Sech[v]^11)/(arh^5*c^8*erh^4)+(11*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[8*v]*Sech[v]^11)/(20*arh^5*c^8*erh^4)-(1705093*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^12)/(240*arh^5*c^8*erh^5)-(24675*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^12)/(8*arh^5*c^8*erh^5)+(150129*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^12)/(2*arh^5*c^8*erh^5)+(31007*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[3*v]*Sech[v]^13)/(80*arh^5*c^8*erh^5)+(82971*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Cosh[3*v]*Sech[v]^13)/(40*arh^5*c^8*erh^5)-(570633*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Cosh[3*v]*Sech[v]^13)/(10*arh^5*c^8*erh^5)+(854993*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[5*v]*Sech[v]^13)/(480*arh^5*c^8*erh^5)+(409*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Cosh[5*v]*Sech[v]^13)/(40*arh^5*c^8*erh^5)+(3453*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Cosh[5*v]*Sech[v]^13)/(10*arh^5*c^8*erh^5)+(38567*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[7*v]*Sech[v]^13)/(480*arh^5*c^8*erh^5)-(79*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Cosh[7*v]*Sech[v]^13)/(40*arh^5*c^8*erh^5)+(5817*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Cosh[7*v]*Sech[v]^13)/(10*arh^5*c^8*erh^5)-(4109*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[9*v]*Sech[v]^13)/(480*arh^5*c^8*erh^5)+(G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Cosh[9*v]*Sech[v]^13)/(4*arh^5*c^8*erh^5)+(3*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Cosh[9*v]*Sech[v]^13)/(arh^5*c^8*erh^5)-(9*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Cosh[11*v]*Sech[v]^13)/(160*arh^5*c^8*erh^5)-(128278*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^11*Sinh[2*v])/(15*arh^5*c^8*erh^4)-(32*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^9*Sinh[3*v])/(arh^5*c^8*erh^3)+(117059*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^13*Sinh[3*v])/(5*arh^5*c^8*erh^5)+(5769*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Sech[v]^13*Sinh[3*v])/(arh^5*c^8*erh^5)+(23076*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Sech[v]^13*Sinh[3*v])/(arh^5*c^8*erh^5)+(2234*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^11*Sinh[4*v])/(3*arh^5*c^8*erh^4)-(20*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^9*Sinh[5*v])/(arh^5*c^8*erh^3)-(13097*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^13*Sinh[5*v])/(3*arh^5*c^8*erh^5)+(391*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Sech[v]^13*Sinh[5*v])/(arh^5*c^8*erh^5)+(1564*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Sech[v]^13*Sinh[5*v])/(arh^5*c^8*erh^5)+(470*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^11*Sinh[6*v])/(3*arh^5*c^8*erh^4)-(8672*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^13*Sinh[7*v])/(15*arh^5*c^8*erh^5)-(31*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Sech[v]^13*Sinh[7*v])/(arh^5*c^8*erh^5)-(124*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Sech[v]^13*Sinh[7*v])/(arh^5*c^8*erh^5)+(6*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^11*Sinh[8*v])/(5*arh^5*c^8*erh^4)+(14*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^13*Sinh[9*v])/(5*arh^5*c^8*erh^5)+(1444*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^8*Tanh[v])/(arh^5*c^8*erh^3)+(407948*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^12*Tanh[v])/(15*arh^5*c^8*erh^5)-(29765*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Sech[v]^12*Tanh[v])/(arh^5*c^8*erh^5)-(119060*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Sech[v]^12*Tanh[v])/(arh^5*c^8*erh^5);


dclh$dt$4PN$tail$erh5 = (-496*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^9)/(arh^5*c^8*erh^3)+(808*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[2*v]*Sech[v]^9)/(arh^5*c^8*erh^3)-(776*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[4*v]*Sech[v]^9)/(5*arh^5*c^8*erh^3)-(16*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[6*v]*Sech[v]^9)/(5*arh^5*c^8*erh^3)+(693*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^10)/(arh^5*c^8*erh^4)-(57256*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[3*v]*Sech[v]^11)/(15*arh^5*c^8*erh^4)+(20714*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[5*v]*Sech[v]^11)/(15*arh^5*c^8*erh^4)-(221*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[7*v]*Sech[v]^11)/(15*arh^5*c^8*erh^4)-(2063*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^13)/(2*arh^5*c^8*erh^5)+(11400*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Sech[v]^13)/(arh^5*c^8*erh^5)+(45600*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Sech[v]^13)/(arh^5*c^8*erh^5)+(317443*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[2*v]*Sech[v]^13)/(30*arh^5*c^8*erh^5)-(17606*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Cosh[2*v]*Sech[v]^13)/(arh^5*c^8*erh^5)-(70424*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Cosh[2*v]*Sech[v]^13)/(arh^5*c^8*erh^5)+(88759*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[4*v]*Sech[v]^13)/(15*arh^5*c^8*erh^5)+(5720*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Cosh[4*v]*Sech[v]^13)/(arh^5*c^8*erh^5)+(22880*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Cosh[4*v]*Sech[v]^13)/(arh^5*c^8*erh^5)-(27272*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[6*v]*Sech[v]^13)/(5*arh^5*c^8*erh^5)-(390*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Cosh[6*v]*Sech[v]^13)/(arh^5*c^8*erh^5)-(1560*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Cosh[6*v]*Sech[v]^13)/(arh^5*c^8*erh^5)+(7283*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[8*v]*Sech[v]^13)/(30*arh^5*c^8*erh^5)-(4*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Cosh[8*v]*Sech[v]^13)/(arh^5*c^8*erh^5)-(16*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Cosh[8*v]*Sech[v]^13)/(arh^5*c^8*erh^5)+(3*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[10*v]*Sech[v]^13)/(2*arh^5*c^8*erh^5)-(811*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^9*Sinh[2*v])/(3*arh^5*c^8*erh^3)-(3081*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^13*Sinh[2*v])/(10*arh^5*c^8*erh^5)-(54747*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^13*Sinh[2*v])/(20*arh^5*c^8*erh^5)+(154161*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^13*Sinh[2*v])/(5*arh^5*c^8*erh^5)-(8943*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^11*Sinh[3*v])/(20*arh^5*c^8*erh^4)+(1322*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^11*Sinh[3*v])/(arh^5*c^8*erh^4)+(5288*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^11*Sinh[3*v])/(arh^5*c^8*erh^4)+(3434*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^9*Sinh[4*v])/(15*arh^5*c^8*erh^3)+(29957*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^13*Sinh[4*v])/(20*arh^5*c^8*erh^5)+(1085*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^13*Sinh[4*v])/(arh^5*c^8*erh^5)-(35868*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^13*Sinh[4*v])/(arh^5*c^8*erh^5)-(1243*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^11*Sinh[5*v])/(4*arh^5*c^8*erh^4)-(142*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^11*Sinh[5*v])/(arh^5*c^8*erh^4)-(568*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^11*Sinh[5*v])/(arh^5*c^8*erh^4)+(G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^9*Sinh[6*v])/(15*arh^5*c^8*erh^3)+(36461*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^13*Sinh[6*v])/(40*arh^5*c^8*erh^5)+(309*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^13*Sinh[6*v])/(4*arh^5*c^8*erh^5)+(6417*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^13*Sinh[6*v])/(arh^5*c^8*erh^5)+(1831*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^11*Sinh[7*v])/(40*arh^5*c^8*erh^4)-(2*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^11*Sinh[7*v])/(arh^5*c^8*erh^4)-(8*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^11*Sinh[7*v])/(arh^5*c^8*erh^4)-(5701*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^13*Sinh[8*v])/(40*arh^5*c^8*erh^5)-(139*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^13*Sinh[8*v])/(10*arh^5*c^8*erh^5)-(186*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^13*Sinh[8*v])/(5*arh^5*c^8*erh^5)+(3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^11*Sinh[9*v])/(8*arh^5*c^8*erh^4)-(7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^13*Sinh[10*v])/(40*arh^5*c^8*erh^5)-(91*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^10*Tanh[v])/(arh^5*c^8*erh^4)-(2570*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^10*Tanh[v])/(arh^5*c^8*erh^4)-(10280*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^10*Tanh[v])/(arh^5*c^8*erh^4);


dc\[Phi]h$dt$4PN$tail$erh6 = (-3888*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^9)/(5*arh^5*c^8*erh^4)+(3256*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[2*v]*Sech[v]^9)/(5*arh^5*c^8*erh^4)-(136*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[4*v]*Sech[v]^9)/(5*arh^5*c^8*erh^4)+(15641*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^10)/(3*arh^5*c^8*erh^5)-(61354*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[3*v]*Sech[v]^11)/(15*arh^5*c^8*erh^5)+(4948*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[5*v]*Sech[v]^11)/(15*arh^5*c^8*erh^5)-(13*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[7*v]*Sech[v]^11)/(5*arh^5*c^8*erh^5)-(316319*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^13)/(20*arh^5*c^8*erh^6)+(15500*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Sech[v]^13)/(arh^5*c^8*erh^6)+(62000*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Sech[v]^13)/(arh^5*c^8*erh^6)-(116419*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[2*v]*Sech[v]^13)/(60*arh^5*c^8*erh^6)-(17070*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Cosh[2*v]*Sech[v]^13)/(arh^5*c^8*erh^6)-(68280*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Cosh[2*v]*Sech[v]^13)/(arh^5*c^8*erh^6)+(366413*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[4*v]*Sech[v]^13)/(30*arh^5*c^8*erh^6)+(2496*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Cosh[4*v]*Sech[v]^13)/(arh^5*c^8*erh^6)+(9984*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Cosh[4*v]*Sech[v]^13)/(arh^5*c^8*erh^6)-(32453*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[6*v]*Sech[v]^13)/(20*arh^5*c^8*erh^6)-(46*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Cosh[6*v]*Sech[v]^13)/(arh^5*c^8*erh^6)-(184*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Cosh[6*v]*Sech[v]^13)/(arh^5*c^8*erh^6)+(2371*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[8*v]*Sech[v]^13)/(60*arh^5*c^8*erh^6)+(3*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[10*v]*Sech[v]^13)/(10*arh^5*c^8*erh^6)-(1763*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^9*Sinh[2*v])/(3*arh^5*c^8*erh^4)-(999589*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^13*Sinh[2*v])/(240*arh^5*c^8*erh^6)-(12635*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^13*Sinh[2*v])/(4*arh^5*c^8*erh^6)+(70161*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^13*Sinh[2*v])/(arh^5*c^8*erh^6)+(6549*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^11*Sinh[3*v])/(20*arh^5*c^8*erh^5)+(752*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^11*Sinh[3*v])/(arh^5*c^8*erh^5)+(3008*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^11*Sinh[3*v])/(arh^5*c^8*erh^5)+(1066*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^9*Sinh[4*v])/(15*arh^5*c^8*erh^4)-(150833*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^13*Sinh[4*v])/(120*arh^5*c^8*erh^6)+(4018*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^13*Sinh[4*v])/(5*arh^5*c^8*erh^6)-(119896*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^13*Sinh[4*v])/(5*arh^5*c^8*erh^6)-(1493*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^11*Sinh[5*v])/(12*arh^5*c^8*erh^5)-(20*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^11*Sinh[5*v])/(arh^5*c^8*erh^5)-(80*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^11*Sinh[5*v])/(arh^5*c^8*erh^5)+(3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^9*Sinh[6*v])/(5*arh^5*c^8*erh^4)+(82969*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^13*Sinh[6*v])/(160*arh^5*c^8*erh^6)+(893*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^13*Sinh[6*v])/(20*arh^5*c^8*erh^6)+(6361*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^13*Sinh[6*v])/(5*arh^5*c^8*erh^6)+(1121*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^11*Sinh[7*v])/(120*arh^5*c^8*erh^5)-(5711*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^13*Sinh[8*v])/(240*arh^5*c^8*erh^6)-(3*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^13*Sinh[8*v])/(arh^5*c^8*erh^6)-(8*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^13*Sinh[8*v])/(arh^5*c^8*erh^6)+(3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^11*Sinh[9*v])/(40*arh^5*c^8*erh^5)+(7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^13*Sinh[10*v])/(160*arh^5*c^8*erh^6)+(6917*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^10*Tanh[v])/(15*arh^5*c^8*erh^5)-(3260*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^10*Tanh[v])/(arh^5*c^8*erh^5)-(13040*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^10*Tanh[v])/(arh^5*c^8*erh^5);


(* ::Subsubsection::Closed:: *)
(*Total half-integer contribution*)


darh$dt$2p5PN = darh$dt$2p5PN$mat;


darh$dt$3p5PN = darh$dt$3p5PN$mat;


darh$dt$4p5PN = darh$dt$4p5PN$mat + darh$dt$4p5PN$rad$nonlocal + darh$dt$4p5PN$rad$local;


derh$dt$2p5PN = derh$dt$2p5PN$mat;


derh$dt$3p5PN = derh$dt$3p5PN$mat;


derh$dt$4p5PN = derh$dt$4p5PN$mat + derh$dt$4p5PN$rad$nonlocal + derh$dt$4p5PN$rad$local;


dclh$dt$2p5PN = dclh$dt$2p5PN$mat;


dclh$dt$3p5PN = dclh$dt$3p5PN$mat;


dclh$dt$4p5PN = dclh$dt$4p5PN$mat + dclh$dt$4p5PN$rad$nonlocal + dclh$dt$4p5PN$rad$local;


dc\[Phi]h$dt$2p5PN = dc\[Phi]h$dt$2p5PN$mat;


dc\[Phi]h$dt$3p5PN = dc\[Phi]h$dt$3p5PN$mat;


dc\[Phi]h$dt$4p5PN = dc\[Phi]h$dt$4p5PN$mat + dc\[Phi]h$dt$4p5PN$rad$nonlocal + dc\[Phi]h$dt$4p5PN$rad$local;


(* ::Subsection::Closed:: *)
(*Elliptic Parametrization*)


(* ::Subsubsection::Closed:: *)
(*Matter contribution*)


da$dt$2p5PN$mat = (-112*G^3*m^3*\[Nu])/(3*a^3*c^5*\[Chi]^6)+(112*e^2*G^3*m^3*\[Nu])/(3*a^3*c^5*\[Chi]^6)+(784*G^3*m^3*\[Nu])/(15*a^3*c^5*\[Chi]^5)-(48*e^2*G^3*m^3*\[Nu])/(5*a^3*c^5*\[Chi]^5)-(512*G^3*m^3*\[Nu])/(15*a^3*c^5*\[Chi]^4)+(32*G^3*m^3*\[Nu])/(5*a^3*c^5*\[Chi]^3);


da$dt$3p5PN$mat = (224*G^4*m^4*\[Nu])/(a^4*c^7*\[Chi]^9)-(672*e^2*G^4*m^4*\[Nu])/(a^4*c^7*\[Chi]^9)+(672*e^4*G^4*m^4*\[Nu])/(a^4*c^7*\[Chi]^9)-(224*e^6*G^4*m^4*\[Nu])/(a^4*c^7*\[Chi]^9)-(2628*G^4*m^4*\[Nu])/(5*a^4*c^7*\[Chi]^8)+(5256*e^2*G^4*m^4*\[Nu])/(5*a^4*c^7*\[Chi]^8)-(2628*e^4*G^4*m^4*\[Nu])/(5*a^4*c^7*\[Chi]^8)-(112*G^4*m^4*\[Nu]^2)/(a^4*c^7*\[Chi]^8)+(224*e^2*G^4*m^4*\[Nu]^2)/(a^4*c^7*\[Chi]^8)-(112*e^4*G^4*m^4*\[Nu]^2)/(a^4*c^7*\[Chi]^8)+(2956*G^4*m^4*\[Nu])/(3*a^4*c^7*\[Chi]^7)-(252*G^4*m^4*\[Nu])/(a^4*c^7*e^2*\[Chi]^7)-(2812*e^2*G^4*m^4*\[Nu])/(3*a^4*c^7*\[Chi]^7)+(204*e^4*G^4*m^4*\[Nu])/(a^4*c^7*\[Chi]^7)+(1312*G^4*m^4*\[Nu]^2)/(3*a^4*c^7*\[Chi]^7)-(28*G^4*m^4*\[Nu]^2)/(a^4*c^7*e^2*\[Chi]^7)-(1156*e^2*G^4*m^4*\[Nu]^2)/(3*a^4*c^7*\[Chi]^7)-(24*e^4*G^4*m^4*\[Nu]^2)/(a^4*c^7*\[Chi]^7)-(3256*G^4*m^4*\[Nu])/(3*a^4*c^7*\[Chi]^6)+(546*G^4*m^4*\[Nu])/(a^4*c^7*e^2*\[Chi]^6)+(818*e^2*G^4*m^4*\[Nu])/(3*a^4*c^7*\[Chi]^6)-(1564*G^4*m^4*\[Nu]^2)/(3*a^4*c^7*\[Chi]^6)+(182*G^4*m^4*\[Nu]^2)/(3*a^4*c^7*e^2*\[Chi]^6)+(162*e^2*G^4*m^4*\[Nu]^2)/(a^4*c^7*\[Chi]^6)+(63572*G^4*m^4*\[Nu])/(105*a^4*c^7*\[Chi]^5)-(2238*G^4*m^4*\[Nu])/(5*a^4*c^7*e^2*\[Chi]^5)-(858*e^2*G^4*m^4*\[Nu])/(35*a^4*c^7*\[Chi]^5)+(4844*G^4*m^4*\[Nu]^2)/(15*a^4*c^7*\[Chi]^5)-(746*G^4*m^4*\[Nu]^2)/(15*a^4*c^7*e^2*\[Chi]^5)+(42*e^2*G^4*m^4*\[Nu]^2)/(5*a^4*c^7*\[Chi]^5)-(5316*G^4*m^4*\[Nu])/(35*a^4*c^7*\[Chi]^4)+(876*G^4*m^4*\[Nu])/(5*a^4*c^7*e^2*\[Chi]^4)-(476*G^4*m^4*\[Nu]^2)/(5*a^4*c^7*\[Chi]^4)+(292*G^4*m^4*\[Nu]^2)/(15*a^4*c^7*e^2*\[Chi]^4)+(348*G^4*m^4*\[Nu])/(35*a^4*c^7*\[Chi]^3)-(108*G^4*m^4*\[Nu])/(5*a^4*c^7*e^2*\[Chi]^3)+(36*G^4*m^4*\[Nu]^2)/(5*a^4*c^7*\[Chi]^3)-(12*G^4*m^4*\[Nu]^2)/(5*a^4*c^7*e^2*\[Chi]^3);


da$dt$4p5PN$mat = (360*G^5*m^5*\[Nu])/(a^5*c^9*(-1+e^2)*\[Chi]^11)-(1800*e^2*G^5*m^5*\[Nu])/(a^5*c^9*(-1+e^2)*\[Chi]^11)+(3600*e^4*G^5*m^5*\[Nu])/(a^5*c^9*(-1+e^2)*\[Chi]^11)-(3600*e^6*G^5*m^5*\[Nu])/(a^5*c^9*(-1+e^2)*\[Chi]^11)+(1800*e^8*G^5*m^5*\[Nu])/(a^5*c^9*(-1+e^2)*\[Chi]^11)-(360*e^10*G^5*m^5*\[Nu])/(a^5*c^9*(-1+e^2)*\[Chi]^11)+(1008*G^5*m^5*\[Nu]^2)/(a^5*c^9*(-1+e^2)*\[Chi]^11)-(5040*e^2*G^5*m^5*\[Nu]^2)/(a^5*c^9*(-1+e^2)*\[Chi]^11)+(10080*e^4*G^5*m^5*\[Nu]^2)/(a^5*c^9*(-1+e^2)*\[Chi]^11)-(10080*e^6*G^5*m^5*\[Nu]^2)/(a^5*c^9*(-1+e^2)*\[Chi]^11)+(5040*e^8*G^5*m^5*\[Nu]^2)/(a^5*c^9*(-1+e^2)*\[Chi]^11)-(1008*e^10*G^5*m^5*\[Nu]^2)/(a^5*c^9*(-1+e^2)*\[Chi]^11)+(1416476*G^5*m^5*\[Nu])/(105*a^5*c^9*(-1+e^2)*\[Chi]^10)-(2268*G^5*m^5*\[Nu])/(a^5*c^9*e^2*(-1+e^2)*\[Chi]^10)-(3284504*e^2*G^5*m^5*\[Nu])/(105*a^5*c^9*(-1+e^2)*\[Chi]^10)+(1245352*e^4*G^5*m^5*\[Nu])/(35*a^5*c^9*(-1+e^2)*\[Chi]^10)-(2093804*e^6*G^5*m^5*\[Nu])/(105*a^5*c^9*(-1+e^2)*\[Chi]^10)+(463916*e^8*G^5*m^5*\[Nu])/(105*a^5*c^9*(-1+e^2)*\[Chi]^10)+(8828*G^5*m^5*\[Nu]^2)/(5*a^5*c^9*(-1+e^2)*\[Chi]^10)-(252*G^5*m^5*\[Nu]^2)/(a^5*c^9*e^2*(-1+e^2)*\[Chi]^10)-(22712*e^2*G^5*m^5*\[Nu]^2)/(5*a^5*c^9*(-1+e^2)*\[Chi]^10)+(27768*e^4*G^5*m^5*\[Nu]^2)/(5*a^5*c^9*(-1+e^2)*\[Chi]^10)-(16412*e^6*G^5*m^5*\[Nu]^2)/(5*a^5*c^9*(-1+e^2)*\[Chi]^10)+(3788*e^8*G^5*m^5*\[Nu]^2)/(5*a^5*c^9*(-1+e^2)*\[Chi]^10)-(672*G^5*m^5*\[Nu]^3)/(a^5*c^9*(-1+e^2)*\[Chi]^10)+(2688*e^2*G^5*m^5*\[Nu]^3)/(a^5*c^9*(-1+e^2)*\[Chi]^10)-(4032*e^4*G^5*m^5*\[Nu]^3)/(a^5*c^9*(-1+e^2)*\[Chi]^10)+(2688*e^6*G^5*m^5*\[Nu]^3)/(a^5*c^9*(-1+e^2)*\[Chi]^10)-(672*e^8*G^5*m^5*\[Nu]^3)/(a^5*c^9*(-1+e^2)*\[Chi]^10)-(4566887*G^5*m^5*\[Nu])/(135*a^5*c^9*(-1+e^2)*\[Chi]^9)+(34992*G^5*m^5*\[Nu])/(5*a^5*c^9*e^2*(-1+e^2)*\[Chi]^9)+(2662604*e^2*G^5*m^5*\[Nu])/(45*a^5*c^9*(-1+e^2)*\[Chi]^9)-(2003318*e^4*G^5*m^5*\[Nu])/(45*a^5*c^9*(-1+e^2)*\[Chi]^9)+(320020*e^6*G^5*m^5*\[Nu])/(27*a^5*c^9*(-1+e^2)*\[Chi]^9)+(327*e^8*G^5*m^5*\[Nu])/(a^5*c^9*(-1+e^2)*\[Chi]^9)-(11085128*G^5*m^5*\[Nu]^2)/(945*a^5*c^9*(-1+e^2)*\[Chi]^9)+(8928*G^5*m^5*\[Nu]^2)/(5*a^5*c^9*e^2*(-1+e^2)*\[Chi]^9)+(7322264*e^2*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)*\[Chi]^9)-(5421176*e^4*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)*\[Chi]^9)+(2530232*e^6*G^5*m^5*\[Nu]^2)/(945*a^5*c^9*(-1+e^2)*\[Chi]^9)+(1232*e^8*G^5*m^5*\[Nu]^2)/(a^5*c^9*(-1+e^2)*\[Chi]^9)+(9474*G^5*m^5*\[Nu]^3)/(7*a^5*c^9*(-1+e^2)*\[Chi]^9)+(112*G^5*m^5*\[Nu]^3)/(a^5*c^9*e^2*(-1+e^2)*\[Chi]^9)-(32832*e^2*G^5*m^5*\[Nu]^3)/(7*a^5*c^9*(-1+e^2)*\[Chi]^9)+(33812*e^4*G^5*m^5*\[Nu]^3)/(7*a^5*c^9*(-1+e^2)*\[Chi]^9)-(10944*e^6*G^5*m^5*\[Nu]^3)/(7*a^5*c^9*(-1+e^2)*\[Chi]^9)-(42*e^8*G^5*m^5*\[Nu]^3)/(a^5*c^9*(-1+e^2)*\[Chi]^9)+(9165971*G^5*m^5*\[Nu])/(270*a^5*c^9*(-1+e^2)*\[Chi]^8)+(3969*G^5*m^5*\[Nu])/(4*a^5*c^9*e^4*(-1+e^2)*\[Chi]^8)-(124899*G^5*m^5*\[Nu])/(10*a^5*c^9*e^2*(-1+e^2)*\[Chi]^8)-(1091947*e^2*G^5*m^5*\[Nu])/(27*a^5*c^9*(-1+e^2)*\[Chi]^8)+(12981163*e^4*G^5*m^5*\[Nu])/(540*a^5*c^9*(-1+e^2)*\[Chi]^8)-(60471*e^6*G^5*m^5*\[Nu])/(10*a^5*c^9*(-1+e^2)*\[Chi]^8)+(21568139*G^5*m^5*\[Nu]^2)/(945*a^5*c^9*(-1+e^2)*\[Chi]^8)+(441*G^5*m^5*\[Nu]^2)/(2*a^5*c^9*e^4*(-1+e^2)*\[Chi]^8)-(175193*G^5*m^5*\[Nu]^2)/(30*a^5*c^9*e^2*(-1+e^2)*\[Chi]^8)-(4301767*e^2*G^5*m^5*\[Nu]^2)/(135*a^5*c^9*(-1+e^2)*\[Chi]^8)+(33105553*e^4*G^5*m^5*\[Nu]^2)/(1890*a^5*c^9*(-1+e^2)*\[Chi]^8)-(199877*e^6*G^5*m^5*\[Nu]^2)/(70*a^5*c^9*(-1+e^2)*\[Chi]^8)+(19463*G^5*m^5*\[Nu]^3)/(42*a^5*c^9*(-1+e^2)*\[Chi]^8)+(49*G^5*m^5*\[Nu]^3)/(4*a^5*c^9*e^4*(-1+e^2)*\[Chi]^8)-(1484*G^5*m^5*\[Nu]^3)/(3*a^5*c^9*e^2*(-1+e^2)*\[Chi]^8)+(18647*e^2*G^5*m^5*\[Nu]^3)/(15*a^5*c^9*(-1+e^2)*\[Chi]^8)-(274269*e^4*G^5*m^5*\[Nu]^3)/(140*a^5*c^9*(-1+e^2)*\[Chi]^8)+(25723*e^6*G^5*m^5*\[Nu]^3)/(35*a^5*c^9*(-1+e^2)*\[Chi]^8)-(50543338*G^5*m^5*\[Nu])/(2835*a^5*c^9*(-1+e^2)*\[Chi]^7)-(6237*G^5*m^5*\[Nu])/(2*a^5*c^9*e^4*(-1+e^2)*\[Chi]^7)+(34059*G^5*m^5*\[Nu])/(2*a^5*c^9*e^2*(-1+e^2)*\[Chi]^7)+(22769926*e^2*G^5*m^5*\[Nu])/(2835*a^5*c^9*(-1+e^2)*\[Chi]^7)-(7817087*e^4*G^5*m^5*\[Nu])/(1890*a^5*c^9*(-1+e^2)*\[Chi]^7)+(303*e^6*G^5*m^5*\[Nu])/(14*a^5*c^9*(-1+e^2)*\[Chi]^7)-(542179*G^5*m^5*\[Nu]^2)/(21*a^5*c^9*(-1+e^2)*\[Chi]^7)-(693*G^5*m^5*\[Nu]^2)/(a^5*c^9*e^4*(-1+e^2)*\[Chi]^7)+(52327*G^5*m^5*\[Nu]^2)/(6*a^5*c^9*e^2*(-1+e^2)*\[Chi]^7)+(4339880*e^2*G^5*m^5*\[Nu]^2)/(189*a^5*c^9*(-1+e^2)*\[Chi]^7)-(912428*e^4*G^5*m^5*\[Nu]^2)/(189*a^5*c^9*(-1+e^2)*\[Chi]^7)-(4827*e^6*G^5*m^5*\[Nu]^2)/(14*a^5*c^9*(-1+e^2)*\[Chi]^7)-(14893*G^5*m^5*\[Nu]^3)/(5*a^5*c^9*(-1+e^2)*\[Chi]^7)-(77*G^5*m^5*\[Nu]^3)/(2*a^5*c^9*e^4*(-1+e^2)*\[Chi]^7)+(2393*G^5*m^5*\[Nu]^3)/(3*a^5*c^9*e^2*(-1+e^2)*\[Chi]^7)+(39518*e^2*G^5*m^5*\[Nu]^3)/(15*a^5*c^9*(-1+e^2)*\[Chi]^7)-(4301*e^4*G^5*m^5*\[Nu]^3)/(10*a^5*c^9*(-1+e^2)*\[Chi]^7)+(15*e^6*G^5*m^5*\[Nu]^3)/(a^5*c^9*(-1+e^2)*\[Chi]^7)+(60350387*G^5*m^5*\[Nu])/(11340*a^5*c^9*(-1+e^2)*\[Chi]^6)+(29727*G^5*m^5*\[Nu])/(8*a^5*c^9*e^4*(-1+e^2)*\[Chi]^6)-(207699*G^5*m^5*\[Nu])/(14*a^5*c^9*e^2*(-1+e^2)*\[Chi]^6)+(17064749*e^2*G^5*m^5*\[Nu])/(5670*a^5*c^9*(-1+e^2)*\[Chi]^6)+(25957*e^4*G^5*m^5*\[Nu])/(24*a^5*c^9*(-1+e^2)*\[Chi]^6)+(6781547*G^5*m^5*\[Nu]^2)/(378*a^5*c^9*(-1+e^2)*\[Chi]^6)+(3303*G^5*m^5*\[Nu]^2)/(4*a^5*c^9*e^4*(-1+e^2)*\[Chi]^6)-(46771*G^5*m^5*\[Nu]^2)/(7*a^5*c^9*e^2*(-1+e^2)*\[Chi]^6)-(9642767*e^2*G^5*m^5*\[Nu]^2)/(945*a^5*c^9*(-1+e^2)*\[Chi]^6)+(464467*e^4*G^5*m^5*\[Nu]^2)/(420*a^5*c^9*(-1+e^2)*\[Chi]^6)+(198119*G^5*m^5*\[Nu]^3)/(60*a^5*c^9*(-1+e^2)*\[Chi]^6)+(367*G^5*m^5*\[Nu]^3)/(8*a^5*c^9*e^4*(-1+e^2)*\[Chi]^6)-(1287*G^5*m^5*\[Nu]^3)/(2*a^5*c^9*e^2*(-1+e^2)*\[Chi]^6)-(201897*e^2*G^5*m^5*\[Nu]^3)/(70*a^5*c^9*(-1+e^2)*\[Chi]^6)+(151103*e^4*G^5*m^5*\[Nu]^3)/(840*a^5*c^9*(-1+e^2)*\[Chi]^6)-(3660479*G^5*m^5*\[Nu])/(3780*a^5*c^9*(-1+e^2)*\[Chi]^5)-(17253*G^5*m^5*\[Nu])/(8*a^5*c^9*e^4*(-1+e^2)*\[Chi]^5)+(501321*G^5*m^5*\[Nu])/(70*a^5*c^9*e^2*(-1+e^2)*\[Chi]^5)-(3934877*e^2*G^5*m^5*\[Nu])/(1890*a^5*c^9*(-1+e^2)*\[Chi]^5)-(7709*e^4*G^5*m^5*\[Nu])/(840*a^5*c^9*(-1+e^2)*\[Chi]^5)-(14431057*G^5*m^5*\[Nu]^2)/(1890*a^5*c^9*(-1+e^2)*\[Chi]^5)-(1917*G^5*m^5*\[Nu]^2)/(4*a^5*c^9*e^4*(-1+e^2)*\[Chi]^5)+(57968*G^5*m^5*\[Nu]^2)/(21*a^5*c^9*e^2*(-1+e^2)*\[Chi]^5)+(257522*e^2*G^5*m^5*\[Nu]^2)/(135*a^5*c^9*(-1+e^2)*\[Chi]^5)+(5877*e^4*G^5*m^5*\[Nu]^2)/(140*a^5*c^9*(-1+e^2)*\[Chi]^5)-(48673*G^5*m^5*\[Nu]^3)/(28*a^5*c^9*(-1+e^2)*\[Chi]^5)-(213*G^5*m^5*\[Nu]^3)/(8*a^5*c^9*e^4*(-1+e^2)*\[Chi]^5)+(8621*G^5*m^5*\[Nu]^3)/(30*a^5*c^9*e^2*(-1+e^2)*\[Chi]^5)+(62975*e^2*G^5*m^5*\[Nu]^3)/(42*a^5*c^9*(-1+e^2)*\[Chi]^5)-(873*e^4*G^5*m^5*\[Nu]^3)/(40*a^5*c^9*(-1+e^2)*\[Chi]^5)+(179239*G^5*m^5*\[Nu])/(1260*a^5*c^9*(-1+e^2)*\[Chi]^4)+(2511*G^5*m^5*\[Nu])/(4*a^5*c^9*e^4*(-1+e^2)*\[Chi]^4)-(243459*G^5*m^5*\[Nu])/(140*a^5*c^9*e^2*(-1+e^2)*\[Chi]^4)+(339263*e^2*G^5*m^5*\[Nu])/(1260*a^5*c^9*(-1+e^2)*\[Chi]^4)+(25323*G^5*m^5*\[Nu]^2)/(14*a^5*c^9*(-1+e^2)*\[Chi]^4)+(279*G^5*m^5*\[Nu]^2)/(2*a^5*c^9*e^4*(-1+e^2)*\[Chi]^4)-(108389*G^5*m^5*\[Nu]^2)/(210*a^5*c^9*e^2*(-1+e^2)*\[Chi]^4)-(14533*e^2*G^5*m^5*\[Nu]^2)/(70*a^5*c^9*(-1+e^2)*\[Chi]^4)+(169661*G^5*m^5*\[Nu]^3)/(420*a^5*c^9*(-1+e^2)*\[Chi]^4)+(31*G^5*m^5*\[Nu]^3)/(4*a^5*c^9*e^4*(-1+e^2)*\[Chi]^4)-(755*G^5*m^5*\[Nu]^3)/(12*a^5*c^9*e^2*(-1+e^2)*\[Chi]^4)-(146491*e^2*G^5*m^5*\[Nu]^3)/(420*a^5*c^9*(-1+e^2)*\[Chi]^4)+(4117*G^5*m^5*\[Nu])/(1260*a^5*c^9*(-1+e^2)*\[Chi]^3)-(243*G^5*m^5*\[Nu])/(4*a^5*c^9*e^4*(-1+e^2)*\[Chi]^3)+(20007*G^5*m^5*\[Nu])/(140*a^5*c^9*e^2*(-1+e^2)*\[Chi]^3)-(10867*e^2*G^5*m^5*\[Nu])/(1260*a^5*c^9*(-1+e^2)*\[Chi]^3)-(10187*G^5*m^5*\[Nu]^2)/(70*a^5*c^9*(-1+e^2)*\[Chi]^3)-(27*G^5*m^5*\[Nu]^2)/(2*a^5*c^9*e^4*(-1+e^2)*\[Chi]^3)+(1563*G^5*m^5*\[Nu]^2)/(70*a^5*c^9*e^2*(-1+e^2)*\[Chi]^3)+(23*e^2*G^5*m^5*\[Nu]^2)/(10*a^5*c^9*(-1+e^2)*\[Chi]^3)-(581*G^5*m^5*\[Nu]^3)/(20*a^5*c^9*(-1+e^2)*\[Chi]^3)-(3*G^5*m^5*\[Nu]^3)/(4*a^5*c^9*e^4*(-1+e^2)*\[Chi]^3)+(81*G^5*m^5*\[Nu]^3)/(20*a^5*c^9*e^2*(-1+e^2)*\[Chi]^3)+(103*e^2*G^5*m^5*\[Nu]^3)/(4*a^5*c^9*(-1+e^2)*\[Chi]^3);


de$dt$2p5PN$mat = (-56*G^3*m^3*\[Nu])/(3*a^4*c^5*e*\[Chi]^6)+(112*e*G^3*m^3*\[Nu])/(3*a^4*c^5*\[Chi]^6)-(56*e^3*G^3*m^3*\[Nu])/(3*a^4*c^5*\[Chi]^6)+(392*G^3*m^3*\[Nu])/(15*a^4*c^5*e*\[Chi]^5)-(464*e*G^3*m^3*\[Nu])/(15*a^4*c^5*\[Chi]^5)+(24*e^3*G^3*m^3*\[Nu])/(5*a^4*c^5*\[Chi]^5)-(136*G^3*m^3*\[Nu])/(15*a^4*c^5*e*\[Chi]^4)+(136*e*G^3*m^3*\[Nu])/(15*a^4*c^5*\[Chi]^4)+(8*G^3*m^3*\[Nu])/(5*a^4*c^5*e*\[Chi]^3)-(8*e*G^3*m^3*\[Nu])/(5*a^4*c^5*\[Chi]^3);


de$dt$3p5PN$mat = (112*G^4*m^4*\[Nu])/(a^5*c^7*e*\[Chi]^9)-(448*e*G^4*m^4*\[Nu])/(a^5*c^7*\[Chi]^9)+(672*e^3*G^4*m^4*\[Nu])/(a^5*c^7*\[Chi]^9)-(448*e^5*G^4*m^4*\[Nu])/(a^5*c^7*\[Chi]^9)+(112*e^7*G^4*m^4*\[Nu])/(a^5*c^7*\[Chi]^9)-(1314*G^4*m^4*\[Nu])/(5*a^5*c^7*e*\[Chi]^8)+(3942*e*G^4*m^4*\[Nu])/(5*a^5*c^7*\[Chi]^8)-(3942*e^3*G^4*m^4*\[Nu])/(5*a^5*c^7*\[Chi]^8)+(1314*e^5*G^4*m^4*\[Nu])/(5*a^5*c^7*\[Chi]^8)-(56*G^4*m^4*\[Nu]^2)/(a^5*c^7*e*\[Chi]^8)+(168*e*G^4*m^4*\[Nu]^2)/(a^5*c^7*\[Chi]^8)-(168*e^3*G^4*m^4*\[Nu]^2)/(a^5*c^7*\[Chi]^8)+(56*e^5*G^4*m^4*\[Nu]^2)/(a^5*c^7*\[Chi]^8)-(126*G^4*m^4*\[Nu])/(a^5*c^7*e^3*\[Chi]^7)+(1496*G^4*m^4*\[Nu])/(3*a^5*c^7*e*\[Chi]^7)-(1804*e*G^4*m^4*\[Nu])/(3*a^5*c^7*\[Chi]^7)+(632*e^3*G^4*m^4*\[Nu])/(3*a^5*c^7*\[Chi]^7)+(18*e^5*G^4*m^4*\[Nu])/(a^5*c^7*\[Chi]^7)-(14*G^4*m^4*\[Nu]^2)/(a^5*c^7*e^3*\[Chi]^7)+(698*G^4*m^4*\[Nu]^2)/(3*a^5*c^7*e*\[Chi]^7)-(1234*e*G^4*m^4*\[Nu]^2)/(3*a^5*c^7*\[Chi]^7)+(542*e^3*G^4*m^4*\[Nu]^2)/(3*a^5*c^7*\[Chi]^7)+(12*e^5*G^4*m^4*\[Nu]^2)/(a^5*c^7*\[Chi]^7)+(273*G^4*m^4*\[Nu])/(a^5*c^7*e^3*\[Chi]^6)-(8413*G^4*m^4*\[Nu])/(15*a^5*c^7*e*\[Chi]^6)+(847*e*G^4*m^4*\[Nu])/(5*a^5*c^7*\[Chi]^6)+(1777*e^3*G^4*m^4*\[Nu])/(15*a^5*c^7*\[Chi]^6)+(91*G^4*m^4*\[Nu]^2)/(3*a^5*c^7*e^3*\[Chi]^6)-(881*G^4*m^4*\[Nu]^2)/(3*a^5*c^7*e*\[Chi]^6)+(347*e*G^4*m^4*\[Nu]^2)/(a^5*c^7*\[Chi]^6)-(251*e^3*G^4*m^4*\[Nu]^2)/(3*a^5*c^7*\[Chi]^6)-(939*G^4*m^4*\[Nu])/(5*a^5*c^7*e^3*\[Chi]^5)+(32059*G^4*m^4*\[Nu])/(105*a^5*c^7*e*\[Chi]^5)-(2161*e*G^4*m^4*\[Nu])/(105*a^5*c^7*\[Chi]^5)-(3393*e^3*G^4*m^4*\[Nu])/(35*a^5*c^7*\[Chi]^5)-(313*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*e^3*\[Chi]^5)+(2647*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*e*\[Chi]^5)-(841*e*G^4*m^4*\[Nu]^2)/(5*a^5*c^7*\[Chi]^5)+(63*e^3*G^4*m^4*\[Nu]^2)/(5*a^5*c^7*\[Chi]^5)+(231*G^4*m^4*\[Nu])/(5*a^5*c^7*e^3*\[Chi]^4)-(1676*G^4*m^4*\[Nu])/(21*a^5*c^7*e*\[Chi]^4)+(3529*e*G^4*m^4*\[Nu])/(105*a^5*c^7*\[Chi]^4)+(77*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*e^3*\[Chi]^4)-(366*G^4*m^4*\[Nu]^2)/(5*a^5*c^7*e*\[Chi]^4)+(1021*e*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*\[Chi]^4)-(27*G^4*m^4*\[Nu])/(5*a^5*c^7*e^3*\[Chi]^3)+(30*G^4*m^4*\[Nu])/(7*a^5*c^7*e*\[Chi]^3)+(39*e*G^4*m^4*\[Nu])/(35*a^5*c^7*\[Chi]^3)-(3*G^4*m^4*\[Nu]^2)/(5*a^5*c^7*e^3*\[Chi]^3)+(78*G^4*m^4*\[Nu]^2)/(5*a^5*c^7*e*\[Chi]^3)-(15*e*G^4*m^4*\[Nu]^2)/(a^5*c^7*\[Chi]^3);


de$dt$4p5PN$mat = (-180*G^5*m^5*\[Nu])/(a^6*c^9*e*\[Chi]^11)+(900*e*G^5*m^5*\[Nu])/(a^6*c^9*\[Chi]^11)-(1800*e^3*G^5*m^5*\[Nu])/(a^6*c^9*\[Chi]^11)+(1800*e^5*G^5*m^5*\[Nu])/(a^6*c^9*\[Chi]^11)-(900*e^7*G^5*m^5*\[Nu])/(a^6*c^9*\[Chi]^11)+(180*e^9*G^5*m^5*\[Nu])/(a^6*c^9*\[Chi]^11)-(504*G^5*m^5*\[Nu]^2)/(a^6*c^9*e*\[Chi]^11)+(2520*e*G^5*m^5*\[Nu]^2)/(a^6*c^9*\[Chi]^11)-(5040*e^3*G^5*m^5*\[Nu]^2)/(a^6*c^9*\[Chi]^11)+(5040*e^5*G^5*m^5*\[Nu]^2)/(a^6*c^9*\[Chi]^11)-(2520*e^7*G^5*m^5*\[Nu]^2)/(a^6*c^9*\[Chi]^11)+(504*e^9*G^5*m^5*\[Nu]^2)/(a^6*c^9*\[Chi]^11)+(1134*G^5*m^5*\[Nu])/(a^6*c^9*e^3*\[Chi]^10)-(708238*G^5*m^5*\[Nu])/(105*a^6*c^9*e*\[Chi]^10)+(1642252*e*G^5*m^5*\[Nu])/(105*a^6*c^9*\[Chi]^10)-(622676*e^3*G^5*m^5*\[Nu])/(35*a^6*c^9*\[Chi]^10)+(1046902*e^5*G^5*m^5*\[Nu])/(105*a^6*c^9*\[Chi]^10)-(231958*e^7*G^5*m^5*\[Nu])/(105*a^6*c^9*\[Chi]^10)+(126*G^5*m^5*\[Nu]^2)/(a^6*c^9*e^3*\[Chi]^10)-(4414*G^5*m^5*\[Nu]^2)/(5*a^6*c^9*e*\[Chi]^10)+(11356*e*G^5*m^5*\[Nu]^2)/(5*a^6*c^9*\[Chi]^10)-(13884*e^3*G^5*m^5*\[Nu]^2)/(5*a^6*c^9*\[Chi]^10)+(8206*e^5*G^5*m^5*\[Nu]^2)/(5*a^6*c^9*\[Chi]^10)-(1894*e^7*G^5*m^5*\[Nu]^2)/(5*a^6*c^9*\[Chi]^10)+(336*G^5*m^5*\[Nu]^3)/(a^6*c^9*e*\[Chi]^10)-(1344*e*G^5*m^5*\[Nu]^3)/(a^6*c^9*\[Chi]^10)+(2016*e^3*G^5*m^5*\[Nu]^3)/(a^6*c^9*\[Chi]^10)-(1344*e^5*G^5*m^5*\[Nu]^3)/(a^6*c^9*\[Chi]^10)+(336*e^7*G^5*m^5*\[Nu]^3)/(a^6*c^9*\[Chi]^10)-(17496*G^5*m^5*\[Nu])/(5*a^6*c^9*e^3*\[Chi]^9)+(4631147*G^5*m^5*\[Nu])/(270*a^6*c^9*e*\[Chi]^9)-(1374142*e*G^5*m^5*\[Nu])/(45*a^6*c^9*\[Chi]^9)+(1065919*e^3*G^5*m^5*\[Nu])/(45*a^6*c^9*\[Chi]^9)-(185714*e^5*G^5*m^5*\[Nu])/(27*a^6*c^9*\[Chi]^9)+(149*e^7*G^5*m^5*\[Nu])/(2*a^6*c^9*\[Chi]^9)-(4464*G^5*m^5*\[Nu]^2)/(5*a^6*c^9*e^3*\[Chi]^9)+(6256984*G^5*m^5*\[Nu]^2)/(945*a^6*c^9*e*\[Chi]^9)-(4613692*e*G^5*m^5*\[Nu]^2)/(315*a^6*c^9*\[Chi]^9)+(4139428*e^3*G^5*m^5*\[Nu]^2)/(315*a^6*c^9*\[Chi]^9)-(4122796*e^5*G^5*m^5*\[Nu]^2)/(945*a^6*c^9*\[Chi]^9)+(140*e^7*G^5*m^5*\[Nu]^2)/(a^6*c^9*\[Chi]^9)-(56*G^5*m^5*\[Nu]^3)/(a^6*c^9*e^3*\[Chi]^9)-(4737*G^5*m^5*\[Nu]^3)/(7*a^6*c^9*e*\[Chi]^9)+(16416*e*G^5*m^5*\[Nu]^3)/(7*a^6*c^9*\[Chi]^9)-(16906*e^3*G^5*m^5*\[Nu]^3)/(7*a^6*c^9*\[Chi]^9)+(5472*e^5*G^5*m^5*\[Nu]^3)/(7*a^6*c^9*\[Chi]^9)+(21*e^7*G^5*m^5*\[Nu]^3)/(a^6*c^9*\[Chi]^9)-(3969*G^5*m^5*\[Nu])/(8*a^6*c^9*e^5*\[Chi]^8)+(105999*G^5*m^5*\[Nu])/(20*a^6*c^9*e^3*\[Chi]^8)-(10434385*G^5*m^5*\[Nu])/(756*a^6*c^9*e*\[Chi]^8)+(30949637*e*G^5*m^5*\[Nu])/(1890*a^6*c^9*\[Chi]^8)-(76082509*e^3*G^5*m^5*\[Nu])/(7560*a^6*c^9*\[Chi]^8)+(1128383*e^5*G^5*m^5*\[Nu])/(420*a^6*c^9*\[Chi]^8)-(441*G^5*m^5*\[Nu]^2)/(4*a^6*c^9*e^5*\[Chi]^8)+(168893*G^5*m^5*\[Nu]^2)/(60*a^6*c^9*e^3*\[Chi]^8)-(23447987*G^5*m^5*\[Nu]^2)/(1890*a^6*c^9*e*\[Chi]^8)+(36942613*e*G^5*m^5*\[Nu]^2)/(1890*a^6*c^9*\[Chi]^8)-(6794263*e^3*G^5*m^5*\[Nu]^2)/(540*a^6*c^9*\[Chi]^8)+(76645*e^5*G^5*m^5*\[Nu]^2)/(28*a^6*c^9*\[Chi]^8)-(49*G^5*m^5*\[Nu]^3)/(8*a^6*c^9*e^5*\[Chi]^8)+(742*G^5*m^5*\[Nu]^3)/(3*a^6*c^9*e^3*\[Chi]^8)-(47879*G^5*m^5*\[Nu]^3)/(84*a^6*c^9*e*\[Chi]^8)+(82591*e*G^5*m^5*\[Nu]^3)/(210*a^6*c^9*\[Chi]^8)-(1413*e^3*G^5*m^5*\[Nu]^3)/(40*a^6*c^9*\[Chi]^8)-(2043*e^5*G^5*m^5*\[Nu]^3)/(70*a^6*c^9*\[Chi]^8)+(6237*G^5*m^5*\[Nu])/(4*a^6*c^9*e^5*\[Chi]^7)-(116997*G^5*m^5*\[Nu])/(20*a^6*c^9*e^3*\[Chi]^7)+(6698387*G^5*m^5*\[Nu])/(2835*a^6*c^9*e*\[Chi]^7)+(2219194*e*G^5*m^5*\[Nu])/(2835*a^6*c^9*\[Chi]^7)+(1107835*e^3*G^5*m^5*\[Nu])/(756*a^6*c^9*\[Chi]^7)-(8969*e^5*G^5*m^5*\[Nu])/(28*a^6*c^9*\[Chi]^7)+(693*G^5*m^5*\[Nu]^2)/(2*a^6*c^9*e^5*\[Chi]^7)-(244949*G^5*m^5*\[Nu]^2)/(60*a^6*c^9*e^3*\[Chi]^7)+(4177889*G^5*m^5*\[Nu]^2)/(315*a^6*c^9*e*\[Chi]^7)-(5300579*e*G^5*m^5*\[Nu]^2)/(378*a^6*c^9*\[Chi]^7)+(10058857*e^3*G^5*m^5*\[Nu]^2)/(1890*a^6*c^9*\[Chi]^7)-(23145*e^5*G^5*m^5*\[Nu]^2)/(28*a^6*c^9*\[Chi]^7)+(77*G^5*m^5*\[Nu]^3)/(4*a^6*c^9*e^5*\[Chi]^7)-(2405*G^5*m^5*\[Nu]^3)/(6*a^6*c^9*e^3*\[Chi]^7)+(109531*G^5*m^5*\[Nu]^3)/(42*a^6*c^9*e*\[Chi]^7)-(24566*e*G^5*m^5*\[Nu]^3)/(7*a^6*c^9*\[Chi]^7)+(105137*e^3*G^5*m^5*\[Nu]^3)/(84*a^6*c^9*\[Chi]^7)+(63*e^5*G^5*m^5*\[Nu]^3)/(2*a^6*c^9*\[Chi]^7)-(28107*G^5*m^5*\[Nu])/(16*a^6*c^9*e^5*\[Chi]^6)+(637689*G^5*m^5*\[Nu])/(140*a^6*c^9*e^3*\[Chi]^6)+(35858873*G^5*m^5*\[Nu])/(22680*a^6*c^9*e*\[Chi]^6)-(38741131*e*G^5*m^5*\[Nu])/(11340*a^6*c^9*\[Chi]^6)-(26317*e^3*G^5*m^5*\[Nu])/(240*a^6*c^9*\[Chi]^6)-(3123*G^5*m^5*\[Nu]^2)/(8*a^6*c^9*e^5*\[Chi]^6)+(419501*G^5*m^5*\[Nu]^2)/(140*a^6*c^9*e^3*\[Chi]^6)-(497953*G^5*m^5*\[Nu]^2)/(54*a^6*c^9*e*\[Chi]^6)+(3403819*e*G^5*m^5*\[Nu]^2)/(540*a^6*c^9*\[Chi]^6)-(66159*e^3*G^5*m^5*\[Nu]^2)/(56*a^6*c^9*\[Chi]^6)-(347*G^5*m^5*\[Nu]^3)/(16*a^6*c^9*e^5*\[Chi]^6)+(1913*G^5*m^5*\[Nu]^3)/(6*a^6*c^9*e^3*\[Chi]^6)-(2454799*G^5*m^5*\[Nu]^3)/(840*a^6*c^9*e*\[Chi]^6)+(111136*e*G^5*m^5*\[Nu]^3)/(35*a^6*c^9*\[Chi]^6)-(61609*e^3*G^5*m^5*\[Nu]^3)/(112*a^6*c^9*\[Chi]^6)+(67473*G^5*m^5*\[Nu])/(80*a^6*c^9*e^5*\[Chi]^5)-(14229*G^5*m^5*\[Nu])/(7*a^6*c^9*e^3*\[Chi]^5)-(3819379*G^5*m^5*\[Nu])/(7560*a^6*c^9*e*\[Chi]^5)+(1695601*e*G^5*m^5*\[Nu])/(1890*a^6*c^9*\[Chi]^5)+(135353*e^3*G^5*m^5*\[Nu])/(1680*a^6*c^9*\[Chi]^5)+(7497*G^5*m^5*\[Nu]^2)/(40*a^6*c^9*e^5*\[Chi]^5)-(538513*G^5*m^5*\[Nu]^2)/(420*a^6*c^9*e^3*\[Chi]^5)+(3707332*G^5*m^5*\[Nu]^2)/(945*a^6*c^9*e*\[Chi]^5)-(7067143*e*G^5*m^5*\[Nu]^2)/(3780*a^6*c^9*\[Chi]^5)+(16557*e^3*G^5*m^5*\[Nu]^2)/(56*a^6*c^9*\[Chi]^5)+(833*G^5*m^5*\[Nu]^3)/(80*a^6*c^9*e^5*\[Chi]^5)-(2927*G^5*m^5*\[Nu]^3)/(20*a^6*c^9*e^3*\[Chi]^5)+(1355423*G^5*m^5*\[Nu]^3)/(840*a^6*c^9*e*\[Chi]^5)-(621547*e*G^5*m^5*\[Nu]^3)/(420*a^6*c^9*\[Chi]^5)+(177*e^3*G^5*m^5*\[Nu]^3)/(80*a^6*c^9*\[Chi]^5)-(13203*G^5*m^5*\[Nu])/(80*a^6*c^9*e^5*\[Chi]^4)+(233223*G^5*m^5*\[Nu])/(560*a^6*c^9*e^3*\[Chi]^4)+(291937*G^5*m^5*\[Nu])/(5040*a^6*c^9*e*\[Chi]^4)-(634483*e*G^5*m^5*\[Nu])/(5040*a^6*c^9*\[Chi]^4)-(1467*G^5*m^5*\[Nu]^2)/(40*a^6*c^9*e^5*\[Chi]^4)+(309893*G^5*m^5*\[Nu]^2)/(840*a^6*c^9*e^3*\[Chi]^4)-(149869*G^5*m^5*\[Nu]^2)/(168*a^6*c^9*e*\[Chi]^4)+(200563*e*G^5*m^5*\[Nu]^2)/(840*a^6*c^9*\[Chi]^4)-(163*G^5*m^5*\[Nu]^3)/(80*a^6*c^9*e^5*\[Chi]^4)+(2063*G^5*m^5*\[Nu]^3)/(48*a^6*c^9*e^3*\[Chi]^4)-(705421*G^5*m^5*\[Nu]^3)/(1680*a^6*c^9*e*\[Chi]^4)+(212213*e*G^5*m^5*\[Nu]^3)/(560*a^6*c^9*\[Chi]^4)+(243*G^5*m^5*\[Nu])/(16*a^6*c^9*e^5*\[Chi]^3)-(13203*G^5*m^5*\[Nu])/(560*a^6*c^9*e^3*\[Chi]^3)-(20969*G^5*m^5*\[Nu])/(1008*a^6*c^9*e*\[Chi]^3)+(50359*e*G^5*m^5*\[Nu])/(5040*a^6*c^9*\[Chi]^3)+(27*G^5*m^5*\[Nu]^2)/(8*a^6*c^9*e^5*\[Chi]^3)-(13659*G^5*m^5*\[Nu]^2)/(280*a^6*c^9*e^3*\[Chi]^3)+(28963*G^5*m^5*\[Nu]^2)/(280*a^6*c^9*e*\[Chi]^3)-(6841*e*G^5*m^5*\[Nu]^2)/(280*a^6*c^9*\[Chi]^3)+(3*G^5*m^5*\[Nu]^3)/(16*a^6*c^9*e^5*\[Chi]^3)-(477*G^5*m^5*\[Nu]^3)/(80*a^6*c^9*e^3*\[Chi]^3)+(537*G^5*m^5*\[Nu]^3)/(16*a^6*c^9*e*\[Chi]^3)-(2223*e*G^5*m^5*\[Nu]^3)/(80*a^6*c^9*\[Chi]^3);


d\[CurlyEpsilon]$dt$2p5PN$mat = (-56*G^3*m^3*\[Nu]*Sin[u])/(3*a^4*c^5*e*(1-e^2)^(5/2)*\[Chi]^6)+(224*e*G^3*m^3*\[Nu]*Sin[u])/(3*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^6)-(112*e^3*G^3*m^3*\[Nu]*Sin[u])/(a^4*c^5*(1-e^2)^(5/2)*\[Chi]^6)+(224*e^5*G^3*m^3*\[Nu]*Sin[u])/(3*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^6)-(56*e^7*G^3*m^3*\[Nu]*Sin[u])/(3*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^6)+(56*G^3*m^3*\[Nu]*Sin[u])/(3*a^4*c^5*e*(1-e^2)^2*\[Chi]^6)-(224*e*G^3*m^3*\[Nu]*Sin[u])/(3*a^4*c^5*(1-e^2)^2*\[Chi]^6)+(112*e^3*G^3*m^3*\[Nu]*Sin[u])/(a^4*c^5*(1-e^2)^2*\[Chi]^6)-(224*e^5*G^3*m^3*\[Nu]*Sin[u])/(3*a^4*c^5*(1-e^2)^2*\[Chi]^6)+(56*e^7*G^3*m^3*\[Nu]*Sin[u])/(3*a^4*c^5*(1-e^2)^2*\[Chi]^6)+(112*G^3*m^3*\[Nu]*Sin[u])/(15*a^4*c^5*e*(1-e^2)^(5/2)*\[Chi]^5)-(136*e*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^5)+(184*e^3*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^5)-(328*e^5*G^3*m^3*\[Nu]*Sin[u])/(15*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^5)+(24*e^7*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^5)-(112*G^3*m^3*\[Nu]*Sin[u])/(15*a^4*c^5*e*(1-e^2)^2*\[Chi]^5)+(136*e*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^2*\[Chi]^5)-(184*e^3*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^2*\[Chi]^5)+(328*e^5*G^3*m^3*\[Nu]*Sin[u])/(15*a^4*c^5*(1-e^2)^2*\[Chi]^5)-(24*e^7*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^2*\[Chi]^5)-(8*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*e*(1-e^2)^(5/2)*\[Chi]^4)+(24*e*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^4)-(24*e^3*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^4)+(8*e^5*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^4)+(8*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*e*(1-e^2)^2*\[Chi]^4)-(392*e*G^3*m^3*\[Nu]*Sin[u])/(15*a^4*c^5*(1-e^2)^2*\[Chi]^4)+(712*e^3*G^3*m^3*\[Nu]*Sin[u])/(15*a^4*c^5*(1-e^2)^2*\[Chi]^4)-(344*e^5*G^3*m^3*\[Nu]*Sin[u])/(15*a^4*c^5*(1-e^2)^2*\[Chi]^4)+(32*e*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^2*\[Chi]^3)-(64*e^3*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^2*\[Chi]^3)+(32*e^5*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^2*\[Chi]^3);


d\[CurlyEpsilon]$dt$3p5PN$mat = (-96*G^4*m^4*w*\[Nu])/(a^5*c^7*(1-e^2)*\[Chi]^4)+(96*G^4*m^4*w*\[Nu])/(5*a^5*c^7*(1-e^2)*\[Chi]^3)+(112*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^9)-(672*e*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^9)+(1680*e^3*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^9)-(2240*e^5*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^9)+(1680*e^7*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^9)-(672*e^9*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^9)+(112*e^11*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^9)-(112*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*e*(1-e^2)^2*\[Chi]^9)+(672*e*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^9)-(1680*e^3*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^9)+(2240*e^5*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^9)-(1680*e^7*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^9)+(672*e^9*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^9)-(112*e^11*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^9)-(754*G^4*m^4*\[Nu]*Sin[u])/(5*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^8)+(754*e*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)-(1508*e^3*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)+(1508*e^5*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)-(754*e^7*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)+(754*e^9*G^4*m^4*\[Nu]*Sin[u])/(5*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)+(754*G^4*m^4*\[Nu]*Sin[u])/(5*a^5*c^7*e*(1-e^2)^2*\[Chi]^8)-(754*e*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^8)+(1508*e^3*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^8)-(1508*e^5*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^8)+(754*e^7*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^8)-(754*e^9*G^4*m^4*\[Nu]*Sin[u])/(5*a^5*c^7*(1-e^2)^2*\[Chi]^8)-(56*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^8)+(280*e*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)-(560*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)+(560*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)-(280*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)+(56*e^9*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)+(56*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*e*(1-e^2)^2*\[Chi]^8)-(280*e*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^8)+(560*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^8)-(560*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^8)+(280*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^8)-(56*e^9*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^8)-(126*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^7)+(8998*G^4*m^4*\[Nu]*Sin[u])/(15*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^7)-(18742*e*G^4*m^4*\[Nu]*Sin[u])/(15*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)+(7596*e^3*G^4*m^4*\[Nu]*Sin[u])/(5*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)-(17542*e^5*G^4*m^4*\[Nu]*Sin[u])/(15*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)+(8038*e^7*G^4*m^4*\[Nu]*Sin[u])/(15*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)-(110*e^9*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)+(126*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*e^3*(1-e^2)^2*\[Chi]^7)-(8998*G^4*m^4*\[Nu]*Sin[u])/(15*a^5*c^7*e*(1-e^2)^2*\[Chi]^7)+(18502*e*G^4*m^4*\[Nu]*Sin[u])/(15*a^5*c^7*(1-e^2)^2*\[Chi]^7)-(7276*e^3*G^4*m^4*\[Nu]*Sin[u])/(5*a^5*c^7*(1-e^2)^2*\[Chi]^7)+(16102*e^5*G^4*m^4*\[Nu]*Sin[u])/(15*a^5*c^7*(1-e^2)^2*\[Chi]^7)-(7078*e^7*G^4*m^4*\[Nu]*Sin[u])/(15*a^5*c^7*(1-e^2)^2*\[Chi]^7)+(94*e^9*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^7)-(14*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^7)+(614*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^7)-(2000*e*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)+(900*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)-(1610*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)+(302*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)+(12*e^9*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)+(14*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*e^3*(1-e^2)^2*\[Chi]^7)-(614*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*e*(1-e^2)^2*\[Chi]^7)+(2000*e*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^2*\[Chi]^7)-(900*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^7)+(1610*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^2*\[Chi]^7)-(302*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^2*\[Chi]^7)-(12*e^9*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^7)+(189*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^6)-(815*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^6)+(3926*e*G^4*m^4*\[Nu]*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)-(926*e^3*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)+(241*e^5*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)+(7*e^7*G^4*m^4*\[Nu]*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)-(189*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*e^3*(1-e^2)^2*\[Chi]^6)+(738*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*e*(1-e^2)^2*\[Chi]^6)-(3034*e*G^4*m^4*\[Nu]*Sin[u])/(3*a^5*c^7*(1-e^2)^2*\[Chi]^6)+(496*e^3*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^6)+(35*e^5*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^6)-(206*e^7*G^4*m^4*\[Nu]*Sin[u])/(3*a^5*c^7*(1-e^2)^2*\[Chi]^6)+(21*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^6)-(533*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^6)+(1366*e*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)-(510*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)+(779*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)-(145*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)-(21*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*e^3*(1-e^2)^2*\[Chi]^6)+(526*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*e*(1-e^2)^2*\[Chi]^6)-(1802*e*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^2*\[Chi]^6)+(960*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^6)-(2143*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^2*\[Chi]^6)+(602*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^2*\[Chi]^6)-(288*G^4*m^4*\[Nu]*Sin[u])/(5*a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^5)+(24016*G^4*m^4*\[Nu]*Sin[u])/(105*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^5)-(13959*e*G^4*m^4*\[Nu]*Sin[u])/(35*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)+(2465*e^3*G^4*m^4*\[Nu]*Sin[u])/(7*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)-(14143*e^5*G^4*m^4*\[Nu]*Sin[u])/(105*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)+(359*e^7*G^4*m^4*\[Nu]*Sin[u])/(35*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)+(288*G^4*m^4*\[Nu]*Sin[u])/(5*a^5*c^7*e^3*(1-e^2)^2*\[Chi]^5)-(30862*G^4*m^4*\[Nu]*Sin[u])/(105*a^5*c^7*e*(1-e^2)^2*\[Chi]^5)+(61736*e*G^4*m^4*\[Nu]*Sin[u])/(105*a^5*c^7*(1-e^2)^2*\[Chi]^5)-(53236*e^3*G^4*m^4*\[Nu]*Sin[u])/(105*a^5*c^7*(1-e^2)^2*\[Chi]^5)+(4824*e^5*G^4*m^4*\[Nu]*Sin[u])/(35*a^5*c^7*(1-e^2)^2*\[Chi]^5)+(614*e^7*G^4*m^4*\[Nu]*Sin[u])/(35*a^5*c^7*(1-e^2)^2*\[Chi]^5)-(32*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^5)+(1082*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^5)-(863*e*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)+(149*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)-(551*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)-(27*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)+(32*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*e^3*(1-e^2)^2*\[Chi]^5)-(1228*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*e*(1-e^2)^2*\[Chi]^5)+(6506*e*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*(1-e^2)^2*\[Chi]^5)-(1982*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^2*\[Chi]^5)+(1578*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^2*\[Chi]^5)-(66*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^2*\[Chi]^5)+(9*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^4)-(177*G^4*m^4*\[Nu]*Sin[u])/(7*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^4)+(1101*e*G^4*m^4*\[Nu]*Sin[u])/(35*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^4)-(807*e^3*G^4*m^4*\[Nu]*Sin[u])/(35*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^4)+(276*e^5*G^4*m^4*\[Nu]*Sin[u])/(35*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^4)-(9*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*e^3*(1-e^2)^2*\[Chi]^4)+(786*G^4*m^4*\[Nu]*Sin[u])/(7*a^5*c^7*e*(1-e^2)^2*\[Chi]^4)-(25444*e*G^4*m^4*\[Nu]*Sin[u])/(105*a^5*c^7*(1-e^2)^2*\[Chi]^4)+(14258*e^3*G^4*m^4*\[Nu]*Sin[u])/(105*a^5*c^7*(1-e^2)^2*\[Chi]^4)+(341*e^5*G^4*m^4*\[Nu]*Sin[u])/(105*a^5*c^7*(1-e^2)^2*\[Chi]^4)+(G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^4)-(87*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^4)+(231*e*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^4)-(221*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^4)+(72*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^4)-(G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*e^3*(1-e^2)^2*\[Chi]^4)+(138*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*e*(1-e^2)^2*\[Chi]^4)-(3152*e*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*(1-e^2)^2*\[Chi]^4)+(5122*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*(1-e^2)^2*\[Chi]^4)-(2369*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*(1-e^2)^2*\[Chi]^4)-(72*G^4*m^4*\[Nu]*Sin[u])/(5*a^5*c^7*e*(1-e^2)^2*\[Chi]^3)+(712*e*G^4*m^4*\[Nu]*Sin[u])/(35*a^5*c^7*(1-e^2)^2*\[Chi]^3)+(424*e^3*G^4*m^4*\[Nu]*Sin[u])/(35*a^5*c^7*(1-e^2)^2*\[Chi]^3)-(632*e^5*G^4*m^4*\[Nu]*Sin[u])/(35*a^5*c^7*(1-e^2)^2*\[Chi]^3)-(8*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*e*(1-e^2)^2*\[Chi]^3)+(24*e*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^3)-(216*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^2*\[Chi]^3)+(104*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^2*\[Chi]^3);


d\[CurlyEpsilon]$dt$4p5PN$mat = (1440*G^5*m^5*w*\[Nu])/(a^6*c^9*\[Chi]^7)-(1440*e^2*G^5*m^5*w*\[Nu])/(a^6*c^9*\[Chi]^7)+(840*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(2520*e^2*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)+(2520*e^4*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(840*e^6*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(13888*G^5*m^5*w*\[Nu])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^6)+(27776*e^2*G^5*m^5*w*\[Nu])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^6)-(13888*e^4*G^5*m^5*w*\[Nu])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^6)-(336*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)+(1008*e^2*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(1008*e^4*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)+(336*e^6*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(80*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*(1-e^2)^2*\[Chi]^6)+(160*e^2*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*(1-e^2)^2*\[Chi]^6)-(80*e^4*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*(1-e^2)^2*\[Chi]^6)-(1176*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)+(2568*e^2*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(1608*e^4*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)+(216*e^6*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)+(11312*G^5*m^5*w*\[Nu])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(432*G^5*m^5*w*\[Nu])/(a^6*c^9*e^2*(1-e^2)^2*\[Chi]^5)-(15344*e^2*G^5*m^5*w*\[Nu])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)+(6192*e^4*G^5*m^5*w*\[Nu])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)+(2352*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(5136*e^2*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)+(3216*e^4*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(432*e^6*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)+(1376*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(48*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*e^2*(1-e^2)^2*\[Chi]^5)-(272*e^2*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(864*e^4*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)+(888*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)-(1776*e^2*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)+(888*e^4*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)-(11544*G^5*m^5*w*\[Nu])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^4)+(2484*G^5*m^5*w*\[Nu])/(5*a^6*c^9*e^2*(1-e^2)^2*\[Chi]^4)+(132*e^2*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^2*\[Chi]^4)-(1776*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)+(3552*e^2*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)-(1776*e^4*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)+(520*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*(1-e^2)^2*\[Chi]^4)+(276*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*e^2*(1-e^2)^2*\[Chi]^4)-(476*e^2*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^2*\[Chi]^4)-(168*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^3)+(336*e^2*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^3)-(168*e^4*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^3)+(14064*G^5*m^5*w*\[Nu])/(35*a^6*c^9*(1-e^2)^2*\[Chi]^3)-(324*G^5*m^5*w*\[Nu])/(5*a^6*c^9*e^2*(1-e^2)^2*\[Chi]^3)-(36*e^2*G^5*m^5*w*\[Nu])/(35*a^6*c^9*(1-e^2)^2*\[Chi]^3)+(336*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^3)-(672*e^2*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^3)+(336*e^4*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^3)-(984*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^2*\[Chi]^3)-(36*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*e^2*(1-e^2)^2*\[Chi]^3)+(108*e^2*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*(1-e^2)^2*\[Chi]^3)-(180*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^11)+(1260*e*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)-(3780*e^3*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)+(6300*e^5*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)-(6300*e^7*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)+(3780*e^9*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)-(1260*e^11*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)+(180*e^13*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)+(180*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*e*(1-e^2)^2*\[Chi]^11)-(1260*e*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^11)+(3780*e^3*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^11)-(6300*e^5*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^11)+(6300*e^7*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^11)-(3780*e^9*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^11)+(1260*e^11*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^11)-(180*e^13*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^11)-(504*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^11)+(3528*e*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)-(10584*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)+(17640*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)-(17640*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)+(10584*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)-(3528*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)+(504*e^13*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)+(504*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*e*(1-e^2)^2*\[Chi]^11)-(3528*e*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^11)+(10584*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^11)-(17640*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^11)+(17640*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^11)-(10584*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^11)+(3528*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^11)-(504*e^13*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^11)+(1134*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^10)-(965278*G^5*m^5*\[Nu]*Sin[u])/(105*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^10)+(1097066*e*G^5*m^5*\[Nu]*Sin[u])/(35*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(409618*e^3*G^5*m^5*\[Nu]*Sin[u])/(7*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(1360642*e^5*G^5*m^5*\[Nu]*Sin[u])/(21*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(298486*e^7*G^5*m^5*\[Nu]*Sin[u])/(7*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(541406*e^9*G^5*m^5*\[Nu]*Sin[u])/(35*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(250858*e^11*G^5*m^5*\[Nu]*Sin[u])/(105*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(1134*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*e^3*(1-e^2)^2*\[Chi]^10)+(965278*G^5*m^5*\[Nu]*Sin[u])/(105*a^6*c^9*e*(1-e^2)^2*\[Chi]^10)-(1097066*e*G^5*m^5*\[Nu]*Sin[u])/(35*a^6*c^9*(1-e^2)^2*\[Chi]^10)+(409618*e^3*G^5*m^5*\[Nu]*Sin[u])/(7*a^6*c^9*(1-e^2)^2*\[Chi]^10)-(1360642*e^5*G^5*m^5*\[Nu]*Sin[u])/(21*a^6*c^9*(1-e^2)^2*\[Chi]^10)+(298486*e^7*G^5*m^5*\[Nu]*Sin[u])/(7*a^6*c^9*(1-e^2)^2*\[Chi]^10)-(541406*e^9*G^5*m^5*\[Nu]*Sin[u])/(35*a^6*c^9*(1-e^2)^2*\[Chi]^10)+(250858*e^11*G^5*m^5*\[Nu]*Sin[u])/(105*a^6*c^9*(1-e^2)^2*\[Chi]^10)+(126*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^10)-(8194*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^10)+(35934*e*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(15762*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(19546*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(13998*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(27114*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(4414*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(126*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*e^3*(1-e^2)^2*\[Chi]^10)+(8194*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e*(1-e^2)^2*\[Chi]^10)-(35934*e*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^10)+(15762*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^10)-(19546*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^10)+(13998*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^10)-(27114*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^10)+(4414*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^10)+(336*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^10)-(2016*e*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(5040*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(6720*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(5040*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(2016*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(336*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(336*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*e*(1-e^2)^2*\[Chi]^10)+(2016*e*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^10)-(5040*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^10)+(6720*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^10)-(5040*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^10)+(2016*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^10)-(336*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^10)-(13086*G^5*m^5*\[Nu]*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^9)+(33429701*G^5*m^5*\[Nu]*Sin[u])/(1890*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^9)-(9247933*e*G^5*m^5*\[Nu]*Sin[u])/(189*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(26815783*e^3*G^5*m^5*\[Nu]*Sin[u])/(378*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(10698860*e^5*G^5*m^5*\[Nu]*Sin[u])/(189*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(43716763*e^7*G^5*m^5*\[Nu]*Sin[u])/(1890*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(3169693*e^9*G^5*m^5*\[Nu]*Sin[u])/(945*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(499*e^11*G^5*m^5*\[Nu]*Sin[u])/(2*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(13086*G^5*m^5*\[Nu]*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^9)-(32556521*G^5*m^5*\[Nu]*Sin[u])/(1890*a^6*c^9*e*(1-e^2)^2*\[Chi]^9)+(8703613*e*G^5*m^5*\[Nu]*Sin[u])/(189*a^6*c^9*(1-e^2)^2*\[Chi]^9)-(23992123*e^3*G^5*m^5*\[Nu]*Sin[u])/(378*a^6*c^9*(1-e^2)^2*\[Chi]^9)+(8748380*e^5*G^5*m^5*\[Nu]*Sin[u])/(189*a^6*c^9*(1-e^2)^2*\[Chi]^9)-(28577863*e^7*G^5*m^5*\[Nu]*Sin[u])/(1890*a^6*c^9*(1-e^2)^2*\[Chi]^9)+(39853*e^9*G^5*m^5*\[Nu]*Sin[u])/(945*a^6*c^9*(1-e^2)^2*\[Chi]^9)+(1639*e^11*G^5*m^5*\[Nu]*Sin[u])/(2*a^6*c^9*(1-e^2)^2*\[Chi]^9)-(3974*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^9)+(1329416*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^9)-(4245646*e*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(6544592*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(5052626*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(7800536*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(945*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(162550*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(784*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(3974*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^9)-(1326770*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*e*(1-e^2)^2*\[Chi]^9)+(4367362*e*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*(1-e^2)^2*\[Chi]^9)-(7192862*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*(1-e^2)^2*\[Chi]^9)+(6375626*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*(1-e^2)^2*\[Chi]^9)-(14481686*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(945*a^6*c^9*(1-e^2)^2*\[Chi]^9)+(509534*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*(1-e^2)^2*\[Chi]^9)+(70*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^9)-(56*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^9)-(1601*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^9)+(13738*e*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(30955*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(32180*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(15943*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(2826*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(21*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(56*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*e^3*(1-e^2)^2*\[Chi]^9)+(1601*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*e*(1-e^2)^2*\[Chi]^9)-(13738*e*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^2*\[Chi]^9)+(30955*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^2*\[Chi]^9)-(32180*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^2*\[Chi]^9)+(15943*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^2*\[Chi]^9)-(2826*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^2*\[Chi]^9)-(21*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^9)-(3969*G^5*m^5*\[Nu]*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^8)+(42663*G^5*m^5*\[Nu]*Sin[u])/(10*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^8)-(14972309*G^5*m^5*\[Nu]*Sin[u])/(1080*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^8)+(13176889*e*G^5*m^5*\[Nu]*Sin[u])/(540*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)-(9696859*e^3*G^5*m^5*\[Nu]*Sin[u])/(360*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(2626276*e^5*G^5*m^5*\[Nu]*Sin[u])/(135*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)-(9197171*e^7*G^5*m^5*\[Nu]*Sin[u])/(1080*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(33783*e^9*G^5*m^5*\[Nu]*Sin[u])/(20*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(3969*G^5*m^5*\[Nu]*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^2*\[Chi]^8)-(42663*G^5*m^5*\[Nu]*Sin[u])/(10*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^8)+(2832883*G^5*m^5*\[Nu]*Sin[u])/(216*a^6*c^9*e*(1-e^2)^2*\[Chi]^8)-(6222473*e*G^5*m^5*\[Nu]*Sin[u])/(270*a^6*c^9*(1-e^2)^2*\[Chi]^8)+(10437991*e^3*G^5*m^5*\[Nu]*Sin[u])/(360*a^6*c^9*(1-e^2)^2*\[Chi]^8)-(7096193*e^5*G^5*m^5*\[Nu]*Sin[u])/(270*a^6*c^9*(1-e^2)^2*\[Chi]^8)+(15460037*e^7*G^5*m^5*\[Nu]*Sin[u])/(1080*a^6*c^9*(1-e^2)^2*\[Chi]^8)-(33259*e^9*G^5*m^5*\[Nu]*Sin[u])/(10*a^6*c^9*(1-e^2)^2*\[Chi]^8)-(441*G^5*m^5*\[Nu]^2*Sin[u])/(4*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^8)+(145937*G^5*m^5*\[Nu]^2*Sin[u])/(60*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^8)-(1086961*G^5*m^5*\[Nu]^2*Sin[u])/(84*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^8)+(4305641*e*G^5*m^5*\[Nu]^2*Sin[u])/(140*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)-(16130147*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(420*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(1555139*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(60*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)-(1226797*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(140*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(155731*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(140*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(441*G^5*m^5*\[Nu]^2*Sin[u])/(4*a^6*c^9*e^5*(1-e^2)^2*\[Chi]^8)-(145937*G^5*m^5*\[Nu]^2*Sin[u])/(60*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^8)+(1330997*G^5*m^5*\[Nu]^2*Sin[u])/(105*a^6*c^9*e*(1-e^2)^2*\[Chi]^8)-(453597*e*G^5*m^5*\[Nu]^2*Sin[u])/(14*a^6*c^9*(1-e^2)^2*\[Chi]^8)+(4000453*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(84*a^6*c^9*(1-e^2)^2*\[Chi]^8)-(3449647*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(84*a^6*c^9*(1-e^2)^2*\[Chi]^8)+(1351099*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(70*a^6*c^9*(1-e^2)^2*\[Chi]^8)-(133454*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^2*\[Chi]^8)-(49*G^5*m^5*\[Nu]^3*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^8)+(2611*G^5*m^5*\[Nu]^3*Sin[u])/(12*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^8)-(237131*G^5*m^5*\[Nu]^3*Sin[u])/(168*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^8)+(113536*e*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)-(2518231*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(840*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(30611*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(60*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(221933*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(280*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)-(24413*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(70*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(49*G^5*m^5*\[Nu]^3*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^2*\[Chi]^8)-(2611*G^5*m^5*\[Nu]^3*Sin[u])/(12*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^8)+(235955*G^5*m^5*\[Nu]^3*Sin[u])/(168*a^6*c^9*e*(1-e^2)^2*\[Chi]^8)-(116391*e*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*(1-e^2)^2*\[Chi]^8)+(2851111*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(840*a^6*c^9*(1-e^2)^2*\[Chi]^8)-(478637*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(420*a^6*c^9*(1-e^2)^2*\[Chi]^8)-(101173*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(280*a^6*c^9*(1-e^2)^2*\[Chi]^8)+(16743*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(70*a^6*c^9*(1-e^2)^2*\[Chi]^8)+(10773*G^5*m^5*\[Nu]*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^7)-(279267*G^5*m^5*\[Nu]*Sin[u])/(40*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^7)+(67883353*G^5*m^5*\[Nu]*Sin[u])/(5670*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^7)-(4929667*e*G^5*m^5*\[Nu]*Sin[u])/(630*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(8943973*e^3*G^5*m^5*\[Nu]*Sin[u])/(7560*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(554695*e^5*G^5*m^5*\[Nu]*Sin[u])/(4536*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(81281*e^7*G^5*m^5*\[Nu]*Sin[u])/(756*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(2091*e^9*G^5*m^5*\[Nu]*Sin[u])/(28*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)-(10773*G^5*m^5*\[Nu]*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^2*\[Chi]^7)+(258477*G^5*m^5*\[Nu]*Sin[u])/(40*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^7)-(107298203*G^5*m^5*\[Nu]*Sin[u])/(11340*a^6*c^9*e*(1-e^2)^2*\[Chi]^7)+(13527989*e*G^5*m^5*\[Nu]*Sin[u])/(3780*a^6*c^9*(1-e^2)^2*\[Chi]^7)+(16462583*e^3*G^5*m^5*\[Nu]*Sin[u])/(7560*a^6*c^9*(1-e^2)^2*\[Chi]^7)-(46183121*e^5*G^5*m^5*\[Nu]*Sin[u])/(22680*a^6*c^9*(1-e^2)^2*\[Chi]^7)+(74902*e^7*G^5*m^5*\[Nu]*Sin[u])/(63*a^6*c^9*(1-e^2)^2*\[Chi]^7)-(3937*e^9*G^5*m^5*\[Nu]*Sin[u])/(7*a^6*c^9*(1-e^2)^2*\[Chi]^7)+(1197*G^5*m^5*\[Nu]^2*Sin[u])/(4*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^7)-(192397*G^5*m^5*\[Nu]^2*Sin[u])/(60*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^7)+(1212379*G^5*m^5*\[Nu]^2*Sin[u])/(90*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^7)-(95651527*e*G^5*m^5*\[Nu]^2*Sin[u])/(3780*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(28171291*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(1260*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)-(3418993*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(420*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(203671*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(945*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(8621*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(28*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)-(1197*G^5*m^5*\[Nu]^2*Sin[u])/(4*a^6*c^9*e^5*(1-e^2)^2*\[Chi]^7)+(187987*G^5*m^5*\[Nu]^2*Sin[u])/(60*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^7)-(611624*G^5*m^5*\[Nu]^2*Sin[u])/(45*a^6*c^9*e*(1-e^2)^2*\[Chi]^7)+(18100151*e*G^5*m^5*\[Nu]^2*Sin[u])/(630*a^6*c^9*(1-e^2)^2*\[Chi]^7)-(13382713*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(420*a^6*c^9*(1-e^2)^2*\[Chi]^7)+(662845*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(36*a^6*c^9*(1-e^2)^2*\[Chi]^7)-(3087779*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(630*a^6*c^9*(1-e^2)^2*\[Chi]^7)+(2659*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*(1-e^2)^2*\[Chi]^7)+(133*G^5*m^5*\[Nu]^3*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^7)-(6949*G^5*m^5*\[Nu]^3*Sin[u])/(24*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^7)+(98585*G^5*m^5*\[Nu]^3*Sin[u])/(42*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^7)-(163267*e*G^5*m^5*\[Nu]^3*Sin[u])/(28*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(1020073*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(168*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)-(455015*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(168*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(11471*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(28*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)-(33*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(2*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)-(133*G^5*m^5*\[Nu]^3*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^2*\[Chi]^7)+(6907*G^5*m^5*\[Nu]^3*Sin[u])/(24*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^7)-(68255*G^5*m^5*\[Nu]^3*Sin[u])/(28*a^6*c^9*e*(1-e^2)^2*\[Chi]^7)+(2985733*e*G^5*m^5*\[Nu]^3*Sin[u])/(420*a^6*c^9*(1-e^2)^2*\[Chi]^7)-(7801193*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(840*a^6*c^9*(1-e^2)^2*\[Chi]^7)+(1572791*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(280*a^6*c^9*(1-e^2)^2*\[Chi]^7)-(129187*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(105*a^6*c^9*(1-e^2)^2*\[Chi]^7)-(42*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^7)-(17901*G^5*m^5*\[Nu]*Sin[u])/(16*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^6)+(612501*G^5*m^5*\[Nu]*Sin[u])/(112*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^6)-(141032989*G^5*m^5*\[Nu]*Sin[u])/(15120*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^6)+(17508263*e*G^5*m^5*\[Nu]*Sin[u])/(2520*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(2910197*e^3*G^5*m^5*\[Nu]*Sin[u])/(1008*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)+(24349627*e^5*G^5*m^5*\[Nu]*Sin[u])/(15120*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(388313*e^7*G^5*m^5*\[Nu]*Sin[u])/(560*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)+(17901*G^5*m^5*\[Nu]*Sin[u])/(16*a^6*c^9*e^5*(1-e^2)^2*\[Chi]^6)-(555423*G^5*m^5*\[Nu]*Sin[u])/(112*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^6)+(53720537*G^5*m^5*\[Nu]*Sin[u])/(7560*a^6*c^9*e*(1-e^2)^2*\[Chi]^6)-(2815483*e*G^5*m^5*\[Nu]*Sin[u])/(22680*a^6*c^9*(1-e^2)^2*\[Chi]^6)-(273791117*e^3*G^5*m^5*\[Nu]*Sin[u])/(45360*a^6*c^9*(1-e^2)^2*\[Chi]^6)+(95417809*e^5*G^5*m^5*\[Nu]*Sin[u])/(45360*a^6*c^9*(1-e^2)^2*\[Chi]^6)+(83051*e^7*G^5*m^5*\[Nu]*Sin[u])/(105*a^6*c^9*(1-e^2)^2*\[Chi]^6)-(1989*G^5*m^5*\[Nu]^2*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^6)+(319465*G^5*m^5*\[Nu]^2*Sin[u])/(168*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^6)-(50403053*G^5*m^5*\[Nu]^2*Sin[u])/(7560*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^6)+(2020027*e*G^5*m^5*\[Nu]^2*Sin[u])/(180*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(22334993*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(2520*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)+(20496773*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(7560*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(451*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(8*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)+(1989*G^5*m^5*\[Nu]^2*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^2*\[Chi]^6)-(311023*G^5*m^5*\[Nu]^2*Sin[u])/(168*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^6)+(31845979*G^5*m^5*\[Nu]^2*Sin[u])/(3780*a^6*c^9*e*(1-e^2)^2*\[Chi]^6)-(69906019*e*G^5*m^5*\[Nu]^2*Sin[u])/(3780*a^6*c^9*(1-e^2)^2*\[Chi]^6)+(143793361*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(7560*a^6*c^9*(1-e^2)^2*\[Chi]^6)-(12843179*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(1512*a^6*c^9*(1-e^2)^2*\[Chi]^6)+(240529*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(210*a^6*c^9*(1-e^2)^2*\[Chi]^6)-(221*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^6)+(2767*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^6)-(2638813*G^5*m^5*\[Nu]^3*Sin[u])/(1680*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^6)+(638021*e*G^5*m^5*\[Nu]^3*Sin[u])/(168*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(279287*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(80*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)+(1831231*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(1680*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)+(25069*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(1680*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)+(221*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*e^5*(1-e^2)^2*\[Chi]^6)-(8335*G^5*m^5*\[Nu]^3*Sin[u])/(48*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^6)+(1515109*G^5*m^5*\[Nu]^3*Sin[u])/(840*a^6*c^9*e*(1-e^2)^2*\[Chi]^6)-(5081389*e*G^5*m^5*\[Nu]^3*Sin[u])/(840*a^6*c^9*(1-e^2)^2*\[Chi]^6)+(4404707*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(560*a^6*c^9*(1-e^2)^2*\[Chi]^6)-(192611*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(48*a^6*c^9*(1-e^2)^2*\[Chi]^6)+(38681*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(70*a^6*c^9*(1-e^2)^2*\[Chi]^6)+(5589*G^5*m^5*\[Nu]*Sin[u])/(20*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^5)-(35415*G^5*m^5*\[Nu]*Sin[u])/(28*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^5)+(597851*G^5*m^5*\[Nu]*Sin[u])/(280*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^5)-(1794301*e*G^5*m^5*\[Nu]*Sin[u])/(560*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)+(4987301*e^3*G^5*m^5*\[Nu]*Sin[u])/(1680*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(1777873*e^5*G^5*m^5*\[Nu]*Sin[u])/(1680*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)+(241793*e^7*G^5*m^5*\[Nu]*Sin[u])/(1680*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(5589*G^5*m^5*\[Nu]*Sin[u])/(20*a^6*c^9*e^5*(1-e^2)^2*\[Chi]^5)+(43731*G^5*m^5*\[Nu]*Sin[u])/(28*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^5)-(22320*G^5*m^5*\[Nu]*Sin[u])/(7*a^6*c^9*e*(1-e^2)^2*\[Chi]^5)-(727511*e*G^5*m^5*\[Nu]*Sin[u])/(1890*a^6*c^9*(1-e^2)^2*\[Chi]^5)+(18629111*e^3*G^5*m^5*\[Nu]*Sin[u])/(3780*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(1963595*e^5*G^5*m^5*\[Nu]*Sin[u])/(756*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(8371*e^7*G^5*m^5*\[Nu]*Sin[u])/(210*a^6*c^9*(1-e^2)^2*\[Chi]^5)+(621*G^5*m^5*\[Nu]^2*Sin[u])/(10*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^5)-(20373*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^5)+(29111*G^5*m^5*\[Nu]^2*Sin[u])/(15*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^5)-(1805929*e*G^5*m^5*\[Nu]^2*Sin[u])/(840*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)+(110707*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(168*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)+(123229*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(840*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(21421*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(280*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(621*G^5*m^5*\[Nu]^2*Sin[u])/(10*a^6*c^9*e^5*(1-e^2)^2*\[Chi]^5)+(4671*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^5)-(383699*G^5*m^5*\[Nu]^2*Sin[u])/(105*a^6*c^9*e*(1-e^2)^2*\[Chi]^5)+(1089833*e*G^5*m^5*\[Nu]^2*Sin[u])/(135*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(11966531*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(1890*a^6*c^9*(1-e^2)^2*\[Chi]^5)+(1246544*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(945*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(397*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^2*\[Chi]^5)+(69*G^5*m^5*\[Nu]^3*Sin[u])/(20*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^5)-(1159*G^5*m^5*\[Nu]^3*Sin[u])/(20*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^5)+(417247*G^5*m^5*\[Nu]^3*Sin[u])/(840*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^5)-(660257*e*G^5*m^5*\[Nu]^3*Sin[u])/(560*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)+(607323*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(560*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(587597*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(1680*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)+(33*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(69*G^5*m^5*\[Nu]^3*Sin[u])/(20*a^6*c^9*e^5*(1-e^2)^2*\[Chi]^5)+(255*G^5*m^5*\[Nu]^3*Sin[u])/(4*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^5)-(73183*G^5*m^5*\[Nu]^3*Sin[u])/(105*a^6*c^9*e*(1-e^2)^2*\[Chi]^5)+(650161*e*G^5*m^5*\[Nu]^3*Sin[u])/(210*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(261931*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(60*a^6*c^9*(1-e^2)^2*\[Chi]^5)+(54121*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(28*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(267*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(10*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(567*G^5*m^5*\[Nu]*Sin[u])/(16*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^4)+(13095*G^5*m^5*\[Nu]*Sin[u])/(112*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^4)-(577067*G^5*m^5*\[Nu]*Sin[u])/(5040*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^4)+(272719*e*G^5*m^5*\[Nu]*Sin[u])/(336*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)-(588977*e^3*G^5*m^5*\[Nu]*Sin[u])/(420*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)+(56131*e^5*G^5*m^5*\[Nu]*Sin[u])/(90*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)+(567*G^5*m^5*\[Nu]*Sin[u])/(16*a^6*c^9*e^5*(1-e^2)^2*\[Chi]^4)-(205713*G^5*m^5*\[Nu]*Sin[u])/(560*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^4)+(462893*G^5*m^5*\[Nu]*Sin[u])/(504*a^6*c^9*e*(1-e^2)^2*\[Chi]^4)-(79381*e*G^5*m^5*\[Nu]*Sin[u])/(120*a^6*c^9*(1-e^2)^2*\[Chi]^4)-(2025589*e^3*G^5*m^5*\[Nu]*Sin[u])/(1680*a^6*c^9*(1-e^2)^2*\[Chi]^4)+(317293*e^5*G^5*m^5*\[Nu]*Sin[u])/(720*a^6*c^9*(1-e^2)^2*\[Chi]^4)-(63*G^5*m^5*\[Nu]^2*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^4)+(5351*G^5*m^5*\[Nu]^2*Sin[u])/(56*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^4)-(97331*G^5*m^5*\[Nu]^2*Sin[u])/(280*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^4)+(42409*e*G^5*m^5*\[Nu]^2*Sin[u])/(280*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)+(4887*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(14*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)-(1203*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)+(63*G^5*m^5*\[Nu]^2*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^2*\[Chi]^4)-(43177*G^5*m^5*\[Nu]^2*Sin[u])/(280*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^4)+(126081*G^5*m^5*\[Nu]^2*Sin[u])/(140*a^6*c^9*e*(1-e^2)^2*\[Chi]^4)-(252937*e*G^5*m^5*\[Nu]^2*Sin[u])/(140*a^6*c^9*(1-e^2)^2*\[Chi]^4)+(370801*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(280*a^6*c^9*(1-e^2)^2*\[Chi]^4)-(8917*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(280*a^6*c^9*(1-e^2)^2*\[Chi]^4)-(7*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^4)+(169*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^4)-(921*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^4)+(1819*e*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)-(379*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(4*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)+(57*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(2*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)+(7*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*e^5*(1-e^2)^2*\[Chi]^4)-(1119*G^5*m^5*\[Nu]^3*Sin[u])/(80*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^4)+(5071*G^5*m^5*\[Nu]^3*Sin[u])/(40*a^6*c^9*e*(1-e^2)^2*\[Chi]^4)-(672907*e*G^5*m^5*\[Nu]^3*Sin[u])/(840*a^6*c^9*(1-e^2)^2*\[Chi]^4)+(2143003*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(1680*a^6*c^9*(1-e^2)^2*\[Chi]^4)-(987407*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(1680*a^6*c^9*(1-e^2)^2*\[Chi]^4)-(132*e*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^3)+(264*e^3*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^3)-(132*e^5*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^3)+(162*G^5*m^5*\[Nu]*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^3)-(2736*G^5*m^5*\[Nu]*Sin[u])/(35*a^6*c^9*e*(1-e^2)^2*\[Chi]^3)+(55088*e*G^5*m^5*\[Nu]*Sin[u])/(315*a^6*c^9*(1-e^2)^2*\[Chi]^3)-(484*e^3*G^5*m^5*\[Nu]*Sin[u])/(315*a^6*c^9*(1-e^2)^2*\[Chi]^3)+(12734*e^5*G^5*m^5*\[Nu]*Sin[u])/(315*a^6*c^9*(1-e^2)^2*\[Chi]^3)+(264*e*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^3)-(528*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^3)+(264*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^3)+(36*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^3)-(324*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*e*(1-e^2)^2*\[Chi]^3)+(152*e*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^3)-(36*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*(1-e^2)^2*\[Chi]^3)-(1196*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^2*\[Chi]^3)+(2*G^5*m^5*\[Nu]^3*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^2*\[Chi]^3)-(32*G^5*m^5*\[Nu]^3*Sin[u])/(5*a^6*c^9*e*(1-e^2)^2*\[Chi]^3)+(68*e*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^3)-(592*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^3)+(282*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^3);


d\[CurlyPi]$dt$2p5PN$mat = (-56*G^3*m^3*\[Nu]*Sin[u])/(3*a^4*c^5*e*(1-e^2)^(5/2)*\[Chi]^6)+(224*e*G^3*m^3*\[Nu]*Sin[u])/(3*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^6)-(112*e^3*G^3*m^3*\[Nu]*Sin[u])/(a^4*c^5*(1-e^2)^(5/2)*\[Chi]^6)+(224*e^5*G^3*m^3*\[Nu]*Sin[u])/(3*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^6)-(56*e^7*G^3*m^3*\[Nu]*Sin[u])/(3*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^6)+(112*G^3*m^3*\[Nu]*Sin[u])/(15*a^4*c^5*e*(1-e^2)^(5/2)*\[Chi]^5)-(136*e*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^5)+(184*e^3*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^5)-(328*e^5*G^3*m^3*\[Nu]*Sin[u])/(15*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^5)+(24*e^7*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^5)-(8*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*e*(1-e^2)^(5/2)*\[Chi]^4)+(24*e*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^4)-(24*e^3*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^4)+(8*e^5*G^3*m^3*\[Nu]*Sin[u])/(5*a^4*c^5*(1-e^2)^(5/2)*\[Chi]^4);


d\[CurlyPi]$dt$3p5PN$mat = (-96*G^4*m^4*w*\[Nu])/(a^5*c^7*(1-e^2)^2*\[Chi]^4)+(96*e^2*G^4*m^4*w*\[Nu])/(a^5*c^7*(1-e^2)^2*\[Chi]^4)+(96*G^4*m^4*w*\[Nu])/(5*a^5*c^7*(1-e^2)^2*\[Chi]^3)-(96*e^2*G^4*m^4*w*\[Nu])/(5*a^5*c^7*(1-e^2)^2*\[Chi]^3)+(112*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^9)-(672*e*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^9)+(1680*e^3*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^9)-(2240*e^5*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^9)+(1680*e^7*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^9)-(672*e^9*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^9)+(112*e^11*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^9)-(754*G^4*m^4*\[Nu]*Sin[u])/(5*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^8)+(754*e*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)-(1508*e^3*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)+(1508*e^5*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)-(754*e^7*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)+(754*e^9*G^4*m^4*\[Nu]*Sin[u])/(5*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)-(56*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^8)+(280*e*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)-(560*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)+(560*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)-(280*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)+(56*e^9*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^8)-(126*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^7)+(8998*G^4*m^4*\[Nu]*Sin[u])/(15*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^7)-(18742*e*G^4*m^4*\[Nu]*Sin[u])/(15*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)+(7596*e^3*G^4*m^4*\[Nu]*Sin[u])/(5*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)-(17542*e^5*G^4*m^4*\[Nu]*Sin[u])/(15*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)+(8038*e^7*G^4*m^4*\[Nu]*Sin[u])/(15*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)-(110*e^9*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)-(14*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^7)+(614*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^7)-(2000*e*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)+(900*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)-(1610*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)+(302*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)+(12*e^9*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^7)+(189*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^6)-(815*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^6)+(3926*e*G^4*m^4*\[Nu]*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)-(926*e^3*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)+(241*e^5*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)+(7*e^7*G^4*m^4*\[Nu]*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)+(21*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^6)-(533*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^6)+(1366*e*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)-(510*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)+(779*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)-(145*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^6)-(288*G^4*m^4*\[Nu]*Sin[u])/(5*a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^5)+(24016*G^4*m^4*\[Nu]*Sin[u])/(105*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^5)-(13959*e*G^4*m^4*\[Nu]*Sin[u])/(35*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)+(2465*e^3*G^4*m^4*\[Nu]*Sin[u])/(7*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)-(14143*e^5*G^4*m^4*\[Nu]*Sin[u])/(105*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)+(359*e^7*G^4*m^4*\[Nu]*Sin[u])/(35*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)-(32*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^5)+(1082*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^5)-(863*e*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)+(149*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)-(551*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)-(27*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^5)+(9*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^4)-(177*G^4*m^4*\[Nu]*Sin[u])/(7*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^4)+(1101*e*G^4*m^4*\[Nu]*Sin[u])/(35*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^4)-(807*e^3*G^4*m^4*\[Nu]*Sin[u])/(35*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^4)+(276*e^5*G^4*m^4*\[Nu]*Sin[u])/(35*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^4)-(48*e*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^4)+(48*e^3*G^4*m^4*\[Nu]*Sin[u])/(a^5*c^7*(1-e^2)^2*\[Chi]^4)+(G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*e^3*(1-e^2)^(5/2)*\[Chi]^4)-(87*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*e*(1-e^2)^(5/2)*\[Chi]^4)+(231*e*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^4)-(221*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^4)+(72*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^(5/2)*\[Chi]^4)+(48*e*G^4*m^4*\[Nu]*Sin[u])/(5*a^5*c^7*(1-e^2)^2*\[Chi]^3)-(48*e^3*G^4*m^4*\[Nu]*Sin[u])/(5*a^5*c^7*(1-e^2)^2*\[Chi]^3);


d\[CurlyPi]$dt$4p5PN$mat = (1440*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^2*\[Chi]^7)-(4320*e^2*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^2*\[Chi]^7)+(4320*e^4*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^2*\[Chi]^7)-(1440*e^6*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^2*\[Chi]^7)-(13888*G^5*m^5*w*\[Nu])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^6)+(27776*e^2*G^5*m^5*w*\[Nu])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^6)-(13888*e^4*G^5*m^5*w*\[Nu])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^6)-(80*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*(1-e^2)^2*\[Chi]^6)+(160*e^2*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*(1-e^2)^2*\[Chi]^6)-(80*e^4*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*(1-e^2)^2*\[Chi]^6)+(11312*G^5*m^5*w*\[Nu])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(432*G^5*m^5*w*\[Nu])/(a^6*c^9*e^2*(1-e^2)^2*\[Chi]^5)-(15344*e^2*G^5*m^5*w*\[Nu])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)+(6192*e^4*G^5*m^5*w*\[Nu])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)+(1376*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(48*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*e^2*(1-e^2)^2*\[Chi]^5)-(272*e^2*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(864*e^4*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(11544*G^5*m^5*w*\[Nu])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^4)+(2484*G^5*m^5*w*\[Nu])/(5*a^6*c^9*e^2*(1-e^2)^2*\[Chi]^4)+(132*e^2*G^5*m^5*w*\[Nu])/(a^6*c^9*(1-e^2)^2*\[Chi]^4)+(520*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*(1-e^2)^2*\[Chi]^4)+(276*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*e^2*(1-e^2)^2*\[Chi]^4)-(476*e^2*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^2*\[Chi]^4)+(14064*G^5*m^5*w*\[Nu])/(35*a^6*c^9*(1-e^2)^2*\[Chi]^3)-(324*G^5*m^5*w*\[Nu])/(5*a^6*c^9*e^2*(1-e^2)^2*\[Chi]^3)-(36*e^2*G^5*m^5*w*\[Nu])/(35*a^6*c^9*(1-e^2)^2*\[Chi]^3)-(984*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^2*\[Chi]^3)-(36*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*e^2*(1-e^2)^2*\[Chi]^3)+(108*e^2*G^5*m^5*w*\[Nu]^2)/(a^6*c^9*(1-e^2)^2*\[Chi]^3)-(180*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^11)+(1260*e*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)-(3780*e^3*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)+(6300*e^5*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)-(6300*e^7*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)+(3780*e^9*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)-(1260*e^11*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)+(180*e^13*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)-(504*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^11)+(3528*e*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)-(10584*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)+(17640*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)-(17640*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)+(10584*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)-(3528*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)+(504*e^13*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^11)+(1134*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^10)-(965278*G^5*m^5*\[Nu]*Sin[u])/(105*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^10)+(1097066*e*G^5*m^5*\[Nu]*Sin[u])/(35*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(409618*e^3*G^5*m^5*\[Nu]*Sin[u])/(7*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(1360642*e^5*G^5*m^5*\[Nu]*Sin[u])/(21*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(298486*e^7*G^5*m^5*\[Nu]*Sin[u])/(7*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(541406*e^9*G^5*m^5*\[Nu]*Sin[u])/(35*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(250858*e^11*G^5*m^5*\[Nu]*Sin[u])/(105*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(126*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^10)-(8194*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^10)+(35934*e*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(15762*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(19546*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(13998*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(27114*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(4414*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(336*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^10)-(2016*e*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(5040*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(6720*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(5040*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(2016*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)+(336*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^10)-(13086*G^5*m^5*\[Nu]*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^9)+(33429701*G^5*m^5*\[Nu]*Sin[u])/(1890*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^9)-(9247933*e*G^5*m^5*\[Nu]*Sin[u])/(189*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(26815783*e^3*G^5*m^5*\[Nu]*Sin[u])/(378*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(10698860*e^5*G^5*m^5*\[Nu]*Sin[u])/(189*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(43716763*e^7*G^5*m^5*\[Nu]*Sin[u])/(1890*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(3169693*e^9*G^5*m^5*\[Nu]*Sin[u])/(945*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(499*e^11*G^5*m^5*\[Nu]*Sin[u])/(2*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(3974*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^9)+(1329416*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^9)-(4245646*e*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(6544592*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(5052626*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(7800536*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(945*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(162550*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(784*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(56*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^9)-(1601*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^9)+(13738*e*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(30955*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(32180*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(15943*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(2826*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)+(21*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(5/2)*\[Chi]^9)-(3969*G^5*m^5*\[Nu]*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^8)+(42663*G^5*m^5*\[Nu]*Sin[u])/(10*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^8)-(14972309*G^5*m^5*\[Nu]*Sin[u])/(1080*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^8)+(13176889*e*G^5*m^5*\[Nu]*Sin[u])/(540*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)-(9696859*e^3*G^5*m^5*\[Nu]*Sin[u])/(360*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(2626276*e^5*G^5*m^5*\[Nu]*Sin[u])/(135*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)-(9197171*e^7*G^5*m^5*\[Nu]*Sin[u])/(1080*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(33783*e^9*G^5*m^5*\[Nu]*Sin[u])/(20*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)-(441*G^5*m^5*\[Nu]^2*Sin[u])/(4*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^8)+(145937*G^5*m^5*\[Nu]^2*Sin[u])/(60*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^8)-(1086961*G^5*m^5*\[Nu]^2*Sin[u])/(84*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^8)+(4305641*e*G^5*m^5*\[Nu]^2*Sin[u])/(140*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)-(16130147*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(420*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(1555139*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(60*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)-(1226797*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(140*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(155731*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(140*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)-(49*G^5*m^5*\[Nu]^3*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^8)+(2611*G^5*m^5*\[Nu]^3*Sin[u])/(12*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^8)-(237131*G^5*m^5*\[Nu]^3*Sin[u])/(168*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^8)+(113536*e*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)-(2518231*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(840*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(30611*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(60*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(221933*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(280*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)-(24413*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(70*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^8)+(10773*G^5*m^5*\[Nu]*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^7)-(279267*G^5*m^5*\[Nu]*Sin[u])/(40*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^7)+(67883353*G^5*m^5*\[Nu]*Sin[u])/(5670*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^7)-(4929667*e*G^5*m^5*\[Nu]*Sin[u])/(630*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(8943973*e^3*G^5*m^5*\[Nu]*Sin[u])/(7560*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(554695*e^5*G^5*m^5*\[Nu]*Sin[u])/(4536*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(81281*e^7*G^5*m^5*\[Nu]*Sin[u])/(756*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(2091*e^9*G^5*m^5*\[Nu]*Sin[u])/(28*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(720*e*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^7)-(2160*e^3*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^7)+(2160*e^5*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^7)-(720*e^7*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^7)+(1197*G^5*m^5*\[Nu]^2*Sin[u])/(4*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^7)-(192397*G^5*m^5*\[Nu]^2*Sin[u])/(60*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^7)+(1212379*G^5*m^5*\[Nu]^2*Sin[u])/(90*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^7)-(95651527*e*G^5*m^5*\[Nu]^2*Sin[u])/(3780*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(28171291*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(1260*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)-(3418993*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(420*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(203671*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(945*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(8621*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(28*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(133*G^5*m^5*\[Nu]^3*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^7)-(6949*G^5*m^5*\[Nu]^3*Sin[u])/(24*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^7)+(98585*G^5*m^5*\[Nu]^3*Sin[u])/(42*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^7)-(163267*e*G^5*m^5*\[Nu]^3*Sin[u])/(28*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(1020073*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(168*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)-(455015*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(168*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)+(11471*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(28*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)-(33*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(2*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^7)-(17901*G^5*m^5*\[Nu]*Sin[u])/(16*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^6)+(612501*G^5*m^5*\[Nu]*Sin[u])/(112*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^6)-(138916189*G^5*m^5*\[Nu]*Sin[u])/(15120*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^6)+(15038663*e*G^5*m^5*\[Nu]*Sin[u])/(2520*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(793397*e^3*G^5*m^5*\[Nu]*Sin[u])/(1008*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(3168773*e^5*G^5*m^5*\[Nu]*Sin[u])/(15120*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(74713*e^7*G^5*m^5*\[Nu]*Sin[u])/(560*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(6944*e*G^5*m^5*\[Nu]*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^6)+(13888*e^3*G^5*m^5*\[Nu]*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^6)-(6944*e^5*G^5*m^5*\[Nu]*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^6)-(1989*G^5*m^5*\[Nu]^2*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^6)+(319465*G^5*m^5*\[Nu]^2*Sin[u])/(168*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^6)-(50826413*G^5*m^5*\[Nu]^2*Sin[u])/(7560*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^6)+(2090587*e*G^5*m^5*\[Nu]^2*Sin[u])/(180*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(24451793*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(2520*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)+(26000453*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(7560*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(2243*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(8*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(40*e*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^6)+(80*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^6)-(40*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^6)-(221*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^6)+(2767*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^6)-(2638813*G^5*m^5*\[Nu]^3*Sin[u])/(1680*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^6)+(638021*e*G^5*m^5*\[Nu]^3*Sin[u])/(168*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)-(279287*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(80*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)+(1831231*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(1680*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)+(25069*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(1680*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^6)+(5589*G^5*m^5*\[Nu]*Sin[u])/(20*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^5)-(35415*G^5*m^5*\[Nu]*Sin[u])/(28*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^5)+(582171*G^5*m^5*\[Nu]*Sin[u])/(280*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^5)-(1350781*e*G^5*m^5*\[Nu]*Sin[u])/(560*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)+(2366501*e^3*G^5*m^5*\[Nu]*Sin[u])/(1680*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(151633*e^5*G^5*m^5*\[Nu]*Sin[u])/(1680*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(127*e^7*G^5*m^5*\[Nu]*Sin[u])/(1680*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(216*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*e*(1-e^2)^2*\[Chi]^5)+(5656*e*G^5*m^5*\[Nu]*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(7672*e^3*G^5*m^5*\[Nu]*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)+(3096*e^5*G^5*m^5*\[Nu]*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)+(621*G^5*m^5*\[Nu]^2*Sin[u])/(10*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^5)-(20373*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^5)+(29447*G^5*m^5*\[Nu]^2*Sin[u])/(15*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^5)-(2072041*e*G^5*m^5*\[Nu]^2*Sin[u])/(840*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)+(215539*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(168*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(202019*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(840*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(5293*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(280*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(24*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*e*(1-e^2)^2*\[Chi]^5)+(688*e*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(136*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)-(432*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^5)+(69*G^5*m^5*\[Nu]^3*Sin[u])/(20*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^5)-(1159*G^5*m^5*\[Nu]^3*Sin[u])/(20*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^5)+(417247*G^5*m^5*\[Nu]^3*Sin[u])/(840*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^5)-(660257*e*G^5*m^5*\[Nu]^3*Sin[u])/(560*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)+(607323*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(560*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(587597*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(1680*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)+(33*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^5)-(567*G^5*m^5*\[Nu]*Sin[u])/(16*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^4)+(13095*G^5*m^5*\[Nu]*Sin[u])/(112*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^4)-(516587*G^5*m^5*\[Nu]*Sin[u])/(5040*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^4)+(57679*e*G^5*m^5*\[Nu]*Sin[u])/(336*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)-(66497*e^3*G^5*m^5*\[Nu]*Sin[u])/(420*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)+(691*e^5*G^5*m^5*\[Nu]*Sin[u])/(90*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)+(972*G^5*m^5*\[Nu]*Sin[u])/(5*a^6*c^9*e*(1-e^2)^2*\[Chi]^4)-(4992*e*G^5*m^5*\[Nu]*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^4)-(36*e^3*G^5*m^5*\[Nu]*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^4)-(63*G^5*m^5*\[Nu]^2*Sin[u])/(8*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^4)+(5351*G^5*m^5*\[Nu]^2*Sin[u])/(56*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^4)-(19735*G^5*m^5*\[Nu]^2*Sin[u])/(56*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^4)+(114089*e*G^5*m^5*\[Nu]^2*Sin[u])/(280*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)-(10397*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(70*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)+(29*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)+(108*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e*(1-e^2)^2*\[Chi]^4)+(224*e*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^2*\[Chi]^4)-(28*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^4)-(7*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*e^5*(1-e^2)^(5/2)*\[Chi]^4)+(169*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*e^3*(1-e^2)^(5/2)*\[Chi]^4)-(921*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*e*(1-e^2)^(5/2)*\[Chi]^4)+(1819*e*G^5*m^5*\[Nu]^3*Sin[u])/(16*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)-(379*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(4*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)+(57*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(2*a^6*c^9*(1-e^2)^(5/2)*\[Chi]^4)-(108*G^5*m^5*\[Nu]*Sin[u])/(5*a^6*c^9*e*(1-e^2)^2*\[Chi]^3)+(1188*e*G^5*m^5*\[Nu]*Sin[u])/(7*a^6*c^9*(1-e^2)^2*\[Chi]^3)+(696*e^3*G^5*m^5*\[Nu]*Sin[u])/(35*a^6*c^9*(1-e^2)^2*\[Chi]^3)-(12*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e*(1-e^2)^2*\[Chi]^3)-(456*e*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^3)+(228*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^2*\[Chi]^3);


d\[Iota]$dt$2p5PN$mat = 0;


d\[Iota]$dt$3p5PN$mat = 0;


d\[Iota]$dt$4p5PN$mat = 0;


d\[CapitalOmega]$dt$2p5PN$mat = 0;


d\[CapitalOmega]$dt$3p5PN$mat = 0;


d\[CapitalOmega]$dt$4p5PN$mat = 0;


(* ::Subsubsection::Closed:: *)
(*Local radiation contribution*)


da$dt$4p5PN$rad$local = (-416*G^5*m^5*\[Nu]^2)/(21*a^5*c^9*\[Chi]^9)+(832*e^2*G^5*m^5*\[Nu]^2)/(21*a^5*c^9*\[Chi]^9)-(416*e^4*G^5*m^5*\[Nu]^2)/(21*a^5*c^9*\[Chi]^9)+(1664*G^5*m^5*\[Nu]^3)/(21*a^5*c^9*\[Chi]^9)-(3328*e^2*G^5*m^5*\[Nu]^3)/(21*a^5*c^9*\[Chi]^9)+(1664*e^4*G^5*m^5*\[Nu]^3)/(21*a^5*c^9*\[Chi]^9)+(3184*G^5*m^5*\[Nu]^2)/(105*a^5*c^9*\[Chi]^8)-(4768*e^2*G^5*m^5*\[Nu]^2)/(105*a^5*c^9*\[Chi]^8)+(528*e^4*G^5*m^5*\[Nu]^2)/(35*a^5*c^9*\[Chi]^8)-(12736*G^5*m^5*\[Nu]^3)/(105*a^5*c^9*\[Chi]^8)+(19072*e^2*G^5*m^5*\[Nu]^3)/(105*a^5*c^9*\[Chi]^8)-(2112*e^4*G^5*m^5*\[Nu]^3)/(35*a^5*c^9*\[Chi]^8)-(3008*G^5*m^5*\[Nu]^2)/(105*a^5*c^9*\[Chi]^7)+(3008*e^2*G^5*m^5*\[Nu]^2)/(105*a^5*c^9*\[Chi]^7)+(12032*G^5*m^5*\[Nu]^3)/(105*a^5*c^9*\[Chi]^7)-(12032*e^2*G^5*m^5*\[Nu]^3)/(105*a^5*c^9*\[Chi]^7)-(16*G^5*m^5*\[Nu]^2)/(35*a^5*c^9*\[Chi]^6)-(368*e^2*G^5*m^5*\[Nu]^2)/(35*a^5*c^9*\[Chi]^6)+(64*G^5*m^5*\[Nu]^3)/(35*a^5*c^9*\[Chi]^6)+(1472*e^2*G^5*m^5*\[Nu]^3)/(35*a^5*c^9*\[Chi]^6)+(384*G^5*m^5*\[Nu]^2)/(35*a^5*c^9*\[Chi]^5)-(1536*G^5*m^5*\[Nu]^3)/(35*a^5*c^9*\[Chi]^5)-(96*G^5*m^5*\[Nu]^2)/(35*a^5*c^9*\[Chi]^4)+(384*G^5*m^5*\[Nu]^3)/(35*a^5*c^9*\[Chi]^4);


de$dt$4p5PN$rad$local = (-208*G^5*m^5*\[Nu]^2)/(21*a^6*c^9*e*\[Chi]^9)+(208*e*G^5*m^5*\[Nu]^2)/(7*a^6*c^9*\[Chi]^9)-(208*e^3*G^5*m^5*\[Nu]^2)/(7*a^6*c^9*\[Chi]^9)+(208*e^5*G^5*m^5*\[Nu]^2)/(21*a^6*c^9*\[Chi]^9)+(832*G^5*m^5*\[Nu]^3)/(21*a^6*c^9*e*\[Chi]^9)-(832*e*G^5*m^5*\[Nu]^3)/(7*a^6*c^9*\[Chi]^9)+(832*e^3*G^5*m^5*\[Nu]^3)/(7*a^6*c^9*\[Chi]^9)-(832*e^5*G^5*m^5*\[Nu]^3)/(21*a^6*c^9*\[Chi]^9)+(1952*G^5*m^5*\[Nu]^2)/(105*a^6*c^9*e*\[Chi]^8)-(5056*e*G^5*m^5*\[Nu]^2)/(105*a^6*c^9*\[Chi]^8)+(608*e^3*G^5*m^5*\[Nu]^2)/(15*a^6*c^9*\[Chi]^8)-(384*e^5*G^5*m^5*\[Nu]^2)/(35*a^6*c^9*\[Chi]^8)-(7808*G^5*m^5*\[Nu]^3)/(105*a^6*c^9*e*\[Chi]^8)+(20224*e*G^5*m^5*\[Nu]^3)/(105*a^6*c^9*\[Chi]^8)-(2432*e^3*G^5*m^5*\[Nu]^3)/(15*a^6*c^9*\[Chi]^8)+(1536*e^5*G^5*m^5*\[Nu]^3)/(35*a^6*c^9*\[Chi]^8)-(528*G^5*m^5*\[Nu]^2)/(35*a^6*c^9*e*\[Chi]^7)+(1056*e*G^5*m^5*\[Nu]^2)/(35*a^6*c^9*\[Chi]^7)-(528*e^3*G^5*m^5*\[Nu]^2)/(35*a^6*c^9*\[Chi]^7)+(2112*G^5*m^5*\[Nu]^3)/(35*a^6*c^9*e*\[Chi]^7)-(4224*e*G^5*m^5*\[Nu]^3)/(35*a^6*c^9*\[Chi]^7)+(2112*e^3*G^5*m^5*\[Nu]^3)/(35*a^6*c^9*\[Chi]^7)+(64*G^5*m^5*\[Nu]^2)/(35*a^6*c^9*e*\[Chi]^6)-(64*e*G^5*m^5*\[Nu]^2)/(7*a^6*c^9*\[Chi]^6)+(256*e^3*G^5*m^5*\[Nu]^2)/(35*a^6*c^9*\[Chi]^6)-(256*G^5*m^5*\[Nu]^3)/(35*a^6*c^9*e*\[Chi]^6)+(256*e*G^5*m^5*\[Nu]^3)/(7*a^6*c^9*\[Chi]^6)-(1024*e^3*G^5*m^5*\[Nu]^3)/(35*a^6*c^9*\[Chi]^6)+(32*G^5*m^5*\[Nu]^2)/(5*a^6*c^9*e*\[Chi]^5)-(32*e*G^5*m^5*\[Nu]^2)/(5*a^6*c^9*\[Chi]^5)-(128*G^5*m^5*\[Nu]^3)/(5*a^6*c^9*e*\[Chi]^5)+(128*e*G^5*m^5*\[Nu]^3)/(5*a^6*c^9*\[Chi]^5)-(64*G^5*m^5*\[Nu]^2)/(35*a^6*c^9*e*\[Chi]^4)+(64*e*G^5*m^5*\[Nu]^2)/(35*a^6*c^9*\[Chi]^4)+(256*G^5*m^5*\[Nu]^3)/(35*a^6*c^9*e*\[Chi]^4)-(256*e*G^5*m^5*\[Nu]^3)/(35*a^6*c^9*\[Chi]^4);


d\[CurlyEpsilon]$dt$4p5PN$rad$local = (208*G^5*m^5*\[Nu]^2*Sin[u])/(21*a^6*c^9*e*\[Chi]^9)-(208*e*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*\[Chi]^9)+(208*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*\[Chi]^9)-(208*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(21*a^6*c^9*\[Chi]^9)-(208*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(21*a^6*c^9*e*\[Chi]^9)+(416*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(21*a^6*c^9*\[Chi]^9)-(208*e^3*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(21*a^6*c^9*\[Chi]^9)-(832*G^5*m^5*\[Nu]^3*Sin[u])/(21*a^6*c^9*e*\[Chi]^9)+(832*e*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*\[Chi]^9)-(832*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*\[Chi]^9)+(832*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(21*a^6*c^9*\[Chi]^9)+(832*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(21*a^6*c^9*e*\[Chi]^9)-(1664*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(21*a^6*c^9*\[Chi]^9)+(832*e^3*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(21*a^6*c^9*\[Chi]^9)-(304*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*e*\[Chi]^8)+(992*e*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*\[Chi]^8)-(1072*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*\[Chi]^8)+(384*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*\[Chi]^8)+(304*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*e*\[Chi]^8)-(64*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*\[Chi]^8)+(144*e^3*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*\[Chi]^8)+(1216*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*e*\[Chi]^8)-(3968*e*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*\[Chi]^8)+(4288*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*\[Chi]^8)-(1536*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*\[Chi]^8)-(1216*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*e*\[Chi]^8)+(256*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(5*a^6*c^9*\[Chi]^8)-(576*e^3*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*\[Chi]^8)+(32*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e*\[Chi]^7)-(2144*e*G^5*m^5*\[Nu]^2*Sin[u])/(105*a^6*c^9*\[Chi]^7)+(1472*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(105*a^6*c^9*\[Chi]^7)-(32*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e*\[Chi]^7)+(32*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*\[Chi]^7)-(128*G^5*m^5*\[Nu]^3*Sin[u])/(5*a^6*c^9*e*\[Chi]^7)+(8576*e*G^5*m^5*\[Nu]^3*Sin[u])/(105*a^6*c^9*\[Chi]^7)-(5888*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(105*a^6*c^9*\[Chi]^7)+(128*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(5*a^6*c^9*e*\[Chi]^7)-(128*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(5*a^6*c^9*\[Chi]^7)+(32*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*e*\[Chi]^6)+(48*e*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*\[Chi]^6)-(80*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*\[Chi]^6)-(32*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*e*\[Chi]^6)+(32*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*\[Chi]^6)-(128*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*e*\[Chi]^6)-(192*e*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*\[Chi]^6)+(320*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*\[Chi]^6)+(128*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*e*\[Chi]^6)-(128*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*\[Chi]^6)-(64*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*e*\[Chi]^5)+(256*e*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*\[Chi]^5)+(64*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*e*\[Chi]^5)+(256*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*e*\[Chi]^5)-(1024*e*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*\[Chi]^5)-(256*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*e*\[Chi]^5)-(96*e*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*\[Chi]^4)+(384*e*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*\[Chi]^4);


d\[CurlyPi]$dt$4p5PN$rad$local = (-208*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(21*a^6*c^9*e*\[Chi]^9)+(416*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(21*a^6*c^9*\[Chi]^9)-(208*e^3*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(21*a^6*c^9*\[Chi]^9)+(832*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(21*a^6*c^9*e*\[Chi]^9)-(1664*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(21*a^6*c^9*\[Chi]^9)+(832*e^3*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(21*a^6*c^9*\[Chi]^9)+(304*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*e*\[Chi]^8)-(64*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*\[Chi]^8)+(144*e^3*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*\[Chi]^8)-(1216*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*e*\[Chi]^8)+(256*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(5*a^6*c^9*\[Chi]^8)-(576*e^3*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*\[Chi]^8)-(32*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e*\[Chi]^7)+(32*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*\[Chi]^7)+(128*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(5*a^6*c^9*e*\[Chi]^7)-(128*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(5*a^6*c^9*\[Chi]^7)-(32*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*e*\[Chi]^6)+(32*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*\[Chi]^6)+(128*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*e*\[Chi]^6)-(128*e*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*\[Chi]^6)+(64*Sqrt[1-e^2]*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*e*\[Chi]^5)-(256*Sqrt[1-e^2]*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*e*\[Chi]^5);


d\[Iota]$dt$4p5PN$rad$local = 0;


d\[CapitalOmega]$dt$4p5PN$rad$local = 0;


(* ::Subsubsection::Closed:: *)
(*Non-local radiation contribution*)


da$dt$3p5PN$rad$nonlocal = (416*G^4*m^4*\[Nu]^2)/(15*a^4*c^7*(-1+e^2)^3*\[Chi]^4)+(64*e^2*G^4*m^4*\[Nu]^2)/(5*a^4*c^7*(-1+e^2)^3*\[Chi]^4)-(1676*e^4*G^4*m^4*\[Nu]^2)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^4)-(148*e^6*G^4*m^4*\[Nu]^2)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^4)-(1664*G^4*m^4*\[Nu]^3)/(15*a^4*c^7*(-1+e^2)^3*\[Chi]^4)-(256*e^2*G^4*m^4*\[Nu]^3)/(5*a^4*c^7*(-1+e^2)^3*\[Chi]^4)+(6704*e^4*G^4*m^4*\[Nu]^3)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^4)+(592*e^6*G^4*m^4*\[Nu]^3)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^4)-(728*G^4*m^4*\[Nu]^2)/(15*a^4*c^7*(-1+e^2)^3*\[Chi]^3)-(64*e^2*G^4*m^4*\[Nu]^2)/(a^4*c^7*(-1+e^2)^3*\[Chi]^3)+(197*e^4*G^4*m^4*\[Nu]^2)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^3)+(37*e^6*G^4*m^4*\[Nu]^2)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^3)+(2912*G^4*m^4*\[Nu]^3)/(15*a^4*c^7*(-1+e^2)^3*\[Chi]^3)+(256*e^2*G^4*m^4*\[Nu]^3)/(a^4*c^7*(-1+e^2)^3*\[Chi]^3)-(788*e^4*G^4*m^4*\[Nu]^3)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^3)-(148*e^6*G^4*m^4*\[Nu]^3)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^3)+(104*G^4*m^4*\[Nu]^2)/(5*a^4*c^7*(-1+e^2)^3*\[Chi]^2)+(152*e^2*G^4*m^4*\[Nu]^2)/(5*a^4*c^7*(-1+e^2)^3*\[Chi]^2)+(37*e^4*G^4*m^4*\[Nu]^2)/(15*a^4*c^7*(-1+e^2)^3*\[Chi]^2)-(416*G^4*m^4*\[Nu]^3)/(5*a^4*c^7*(-1+e^2)^3*\[Chi]^2)-(608*e^2*G^4*m^4*\[Nu]^3)/(5*a^4*c^7*(-1+e^2)^3*\[Chi]^2)-(148*e^4*G^4*m^4*\[Nu]^3)/(15*a^4*c^7*(-1+e^2)^3*\[Chi]^2);


da$dt$4p5PN$rad$nonlocal = (16*G^5*m^5*\[Nu]^2)/(7*a^5*c^9*(-1+e^2)^4*\[Chi]^9)-(96*e^2*G^5*m^5*\[Nu]^2)/(7*a^5*c^9*(-1+e^2)^4*\[Chi]^9)+(240*e^4*G^5*m^5*\[Nu]^2)/(7*a^5*c^9*(-1+e^2)^4*\[Chi]^9)-(320*e^6*G^5*m^5*\[Nu]^2)/(7*a^5*c^9*(-1+e^2)^4*\[Chi]^9)+(240*e^8*G^5*m^5*\[Nu]^2)/(7*a^5*c^9*(-1+e^2)^4*\[Chi]^9)-(96*e^10*G^5*m^5*\[Nu]^2)/(7*a^5*c^9*(-1+e^2)^4*\[Chi]^9)+(16*e^12*G^5*m^5*\[Nu]^2)/(7*a^5*c^9*(-1+e^2)^4*\[Chi]^9)-(64*G^5*m^5*\[Nu]^3)/(7*a^5*c^9*(-1+e^2)^4*\[Chi]^9)+(384*e^2*G^5*m^5*\[Nu]^3)/(7*a^5*c^9*(-1+e^2)^4*\[Chi]^9)-(960*e^4*G^5*m^5*\[Nu]^3)/(7*a^5*c^9*(-1+e^2)^4*\[Chi]^9)+(1280*e^6*G^5*m^5*\[Nu]^3)/(7*a^5*c^9*(-1+e^2)^4*\[Chi]^9)-(960*e^8*G^5*m^5*\[Nu]^3)/(7*a^5*c^9*(-1+e^2)^4*\[Chi]^9)+(384*e^10*G^5*m^5*\[Nu]^3)/(7*a^5*c^9*(-1+e^2)^4*\[Chi]^9)-(64*e^12*G^5*m^5*\[Nu]^3)/(7*a^5*c^9*(-1+e^2)^4*\[Chi]^9)+(8*G^5*m^5*\[Nu]^2)/(5*a^5*c^9*(-1+e^2)^4*\[Chi]^8)-(8*e^2*G^5*m^5*\[Nu]^2)/(a^5*c^9*(-1+e^2)^4*\[Chi]^8)+(16*e^4*G^5*m^5*\[Nu]^2)/(a^5*c^9*(-1+e^2)^4*\[Chi]^8)-(16*e^6*G^5*m^5*\[Nu]^2)/(a^5*c^9*(-1+e^2)^4*\[Chi]^8)+(8*e^8*G^5*m^5*\[Nu]^2)/(a^5*c^9*(-1+e^2)^4*\[Chi]^8)-(8*e^10*G^5*m^5*\[Nu]^2)/(5*a^5*c^9*(-1+e^2)^4*\[Chi]^8)-(32*G^5*m^5*\[Nu]^3)/(5*a^5*c^9*(-1+e^2)^4*\[Chi]^8)+(32*e^2*G^5*m^5*\[Nu]^3)/(a^5*c^9*(-1+e^2)^4*\[Chi]^8)-(64*e^4*G^5*m^5*\[Nu]^3)/(a^5*c^9*(-1+e^2)^4*\[Chi]^8)+(64*e^6*G^5*m^5*\[Nu]^3)/(a^5*c^9*(-1+e^2)^4*\[Chi]^8)-(32*e^8*G^5*m^5*\[Nu]^3)/(a^5*c^9*(-1+e^2)^4*\[Chi]^8)+(32*e^10*G^5*m^5*\[Nu]^3)/(5*a^5*c^9*(-1+e^2)^4*\[Chi]^8)+(206*G^5*m^5*\[Nu]^2)/(63*a^5*c^9*(-1+e^2)^4*\[Chi]^7)-(3862*e^2*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^7)+(572*e^4*G^5*m^5*\[Nu]^2)/(35*a^5*c^9*(-1+e^2)^4*\[Chi]^7)-(2572*e^6*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^7)-(2*e^8*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^7)+(86*e^10*G^5*m^5*\[Nu]^2)/(105*a^5*c^9*(-1+e^2)^4*\[Chi]^7)+(2452*G^5*m^5*\[Nu]^3)/(63*a^5*c^9*(-1+e^2)^4*\[Chi]^7)-(26132*e^2*G^5*m^5*\[Nu]^3)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^7)-(10753*e^4*G^5*m^5*\[Nu]^3)/(210*a^5*c^9*(-1+e^2)^4*\[Chi]^7)+(80638*e^6*G^5*m^5*\[Nu]^3)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^7)-(67717*e^8*G^5*m^5*\[Nu]^3)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^7)+(1682*e^10*G^5*m^5*\[Nu]^3)/(35*a^5*c^9*(-1+e^2)^4*\[Chi]^7)+(37*e^12*G^5*m^5*\[Nu]^3)/(6*a^5*c^9*(-1+e^2)^4*\[Chi]^7)-(208*G^5*m^5*\[Nu]^4)/(a^5*c^9*(-1+e^2)^4*\[Chi]^7)+(528*e^2*G^5*m^5*\[Nu]^4)/(a^5*c^9*(-1+e^2)^4*\[Chi]^7)-(170*e^4*G^5*m^5*\[Nu]^4)/(3*a^5*c^9*(-1+e^2)^4*\[Chi]^7)-(2680*e^6*G^5*m^5*\[Nu]^4)/(3*a^5*c^9*(-1+e^2)^4*\[Chi]^7)+(860*e^8*G^5*m^5*\[Nu]^4)/(a^5*c^9*(-1+e^2)^4*\[Chi]^7)-(616*e^10*G^5*m^5*\[Nu]^4)/(3*a^5*c^9*(-1+e^2)^4*\[Chi]^7)-(74*e^12*G^5*m^5*\[Nu]^4)/(3*a^5*c^9*(-1+e^2)^4*\[Chi]^7)+(2314*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^6)-(4748*e^2*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^6)+(8*e^4*G^5*m^5*\[Nu]^2)/(7*a^5*c^9*(-1+e^2)^4*\[Chi]^6)+(4268*e^6*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^6)-(2194*e^8*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^6)-(47476*G^5*m^5*\[Nu]^3)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^6)+(77792*e^2*G^5*m^5*\[Nu]^3)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^6)+(18779*e^4*G^5*m^5*\[Nu]^3)/(126*a^5*c^9*(-1+e^2)^4*\[Chi]^6)-(265669*e^6*G^5*m^5*\[Nu]^3)/(630*a^5*c^9*(-1+e^2)^4*\[Chi]^6)+(102077*e^8*G^5*m^5*\[Nu]^3)/(630*a^5*c^9*(-1+e^2)^4*\[Chi]^6)+(259*e^10*G^5*m^5*\[Nu]^3)/(18*a^5*c^9*(-1+e^2)^4*\[Chi]^6)+(1456*G^5*m^5*\[Nu]^4)/(3*a^5*c^9*(-1+e^2)^4*\[Chi]^6)-(2240*e^2*G^5*m^5*\[Nu]^4)/(3*a^5*c^9*(-1+e^2)^4*\[Chi]^6)-(5530*e^4*G^5*m^5*\[Nu]^4)/(9*a^5*c^9*(-1+e^2)^4*\[Chi]^6)+(1470*e^6*G^5*m^5*\[Nu]^4)/(a^5*c^9*(-1+e^2)^4*\[Chi]^6)-(1610*e^8*G^5*m^5*\[Nu]^4)/(3*a^5*c^9*(-1+e^2)^4*\[Chi]^6)-(518*e^10*G^5*m^5*\[Nu]^4)/(9*a^5*c^9*(-1+e^2)^4*\[Chi]^6)+(292*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^5)-(624*G^5*m^5*\[Nu]^2)/(5*a^5*c^9*e^2*(-1+e^2)^4*\[Chi]^5)+(79969*e^2*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^5)-(6319*e^4*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^5)-(31877*e^6*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^5)-(2753*e^8*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^5)+(77624*G^5*m^5*\[Nu]^3)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^5)+(1456*G^5*m^5*\[Nu]^3)/(3*a^5*c^9*e^2*(-1+e^2)^4*\[Chi]^5)-(122086*e^2*G^5*m^5*\[Nu]^3)/(105*a^5*c^9*(-1+e^2)^4*\[Chi]^5)-(110951*e^4*G^5*m^5*\[Nu]^3)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^5)+(244226*e^6*G^5*m^5*\[Nu]^3)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^5)+(4033*e^8*G^5*m^5*\[Nu]^3)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^5)-(74*e^10*G^5*m^5*\[Nu]^3)/(15*a^5*c^9*(-1+e^2)^4*\[Chi]^5)-(15008*G^5*m^5*\[Nu]^4)/(15*a^5*c^9*(-1+e^2)^4*\[Chi]^5)+(832*G^5*m^5*\[Nu]^4)/(15*a^5*c^9*e^2*(-1+e^2)^4*\[Chi]^5)+(26504*e^2*G^5*m^5*\[Nu]^4)/(45*a^5*c^9*(-1+e^2)^4*\[Chi]^5)+(25948*e^4*G^5*m^5*\[Nu]^4)/(15*a^5*c^9*(-1+e^2)^4*\[Chi]^5)-(22232*e^6*G^5*m^5*\[Nu]^4)/(15*a^5*c^9*(-1+e^2)^4*\[Chi]^5)+(3988*e^8*G^5*m^5*\[Nu]^4)/(45*a^5*c^9*(-1+e^2)^4*\[Chi]^5)+(296*e^10*G^5*m^5*\[Nu]^4)/(15*a^5*c^9*(-1+e^2)^4*\[Chi]^5)-(416*G^4*m^4*\[Nu]^2)/(15*a^4*c^7*(-1+e^2)^4*\[Chi]^4)+(224*e^2*G^4*m^4*\[Nu]^2)/(15*a^4*c^7*(-1+e^2)^4*\[Chi]^4)+(2252*e^4*G^4*m^4*\[Nu]^2)/(45*a^4*c^7*(-1+e^2)^4*\[Chi]^4)-(1528*e^6*G^4*m^4*\[Nu]^2)/(45*a^4*c^7*(-1+e^2)^4*\[Chi]^4)-(148*e^8*G^4*m^4*\[Nu]^2)/(45*a^4*c^7*(-1+e^2)^4*\[Chi]^4)-(416*G^4*m^4*\[Nu]^2)/(15*a^4*c^7*(-1+e^2)^3*\[Chi]^4)-(64*e^2*G^4*m^4*\[Nu]^2)/(5*a^4*c^7*(-1+e^2)^3*\[Chi]^4)+(1676*e^4*G^4*m^4*\[Nu]^2)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^4)+(148*e^6*G^4*m^4*\[Nu]^2)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^4)-(95978*G^5*m^5*\[Nu]^2)/(945*a^5*c^9*(-1+e^2)^4*\[Chi]^4)+(1443*G^5*m^5*\[Nu]^2)/(5*a^5*c^9*e^2*(-1+e^2)^4*\[Chi]^4)-(1557107*e^2*G^5*m^5*\[Nu]^2)/(7560*a^5*c^9*(-1+e^2)^4*\[Chi]^4)-(58609*e^4*G^5*m^5*\[Nu]^2)/(1512*a^5*c^9*(-1+e^2)^4*\[Chi]^4)+(372479*e^6*G^5*m^5*\[Nu]^2)/(7560*a^5*c^9*(-1+e^2)^4*\[Chi]^4)+(21227*e^8*G^5*m^5*\[Nu]^2)/(2520*a^5*c^9*(-1+e^2)^4*\[Chi]^4)+(1664*G^4*m^4*\[Nu]^3)/(15*a^4*c^7*(-1+e^2)^4*\[Chi]^4)-(896*e^2*G^4*m^4*\[Nu]^3)/(15*a^4*c^7*(-1+e^2)^4*\[Chi]^4)-(9008*e^4*G^4*m^4*\[Nu]^3)/(45*a^4*c^7*(-1+e^2)^4*\[Chi]^4)+(6112*e^6*G^4*m^4*\[Nu]^3)/(45*a^4*c^7*(-1+e^2)^4*\[Chi]^4)+(592*e^8*G^4*m^4*\[Nu]^3)/(45*a^4*c^7*(-1+e^2)^4*\[Chi]^4)+(1664*G^4*m^4*\[Nu]^3)/(15*a^4*c^7*(-1+e^2)^3*\[Chi]^4)+(256*e^2*G^4*m^4*\[Nu]^3)/(5*a^4*c^7*(-1+e^2)^3*\[Chi]^4)-(6704*e^4*G^4*m^4*\[Nu]^3)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^4)-(592*e^6*G^4*m^4*\[Nu]^3)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^4)+(5786*G^5*m^5*\[Nu]^3)/(945*a^5*c^9*(-1+e^2)^4*\[Chi]^4)-(3367*G^5*m^5*\[Nu]^3)/(3*a^5*c^9*e^2*(-1+e^2)^4*\[Chi]^4)+(6720521*e^2*G^5*m^5*\[Nu]^3)/(7560*a^5*c^9*(-1+e^2)^4*\[Chi]^4)+(5273039*e^4*G^5*m^5*\[Nu]^3)/(7560*a^5*c^9*(-1+e^2)^4*\[Chi]^4)-(3161201*e^6*G^5*m^5*\[Nu]^3)/(7560*a^5*c^9*(-1+e^2)^4*\[Chi]^4)-(131269*e^8*G^5*m^5*\[Nu]^3)/(2520*a^5*c^9*(-1+e^2)^4*\[Chi]^4)+(24008*G^5*m^5*\[Nu]^4)/(15*a^5*c^9*(-1+e^2)^4*\[Chi]^4)-(1924*G^5*m^5*\[Nu]^4)/(15*a^5*c^9*e^2*(-1+e^2)^4*\[Chi]^4)-(7811*e^2*G^5*m^5*\[Nu]^4)/(30*a^5*c^9*(-1+e^2)^4*\[Chi]^4)-(65093*e^4*G^5*m^5*\[Nu]^4)/(30*a^5*c^9*(-1+e^2)^4*\[Chi]^4)+(15917*e^6*G^5*m^5*\[Nu]^4)/(18*a^5*c^9*(-1+e^2)^4*\[Chi]^4)+(6623*e^8*G^5*m^5*\[Nu]^4)/(90*a^5*c^9*(-1+e^2)^4*\[Chi]^4)+(728*G^4*m^4*\[Nu]^2)/(15*a^4*c^7*(-1+e^2)^4*\[Chi]^3)+(232*e^2*G^4*m^4*\[Nu]^2)/(15*a^4*c^7*(-1+e^2)^4*\[Chi]^3)-(3077*e^4*G^4*m^4*\[Nu]^2)/(45*a^4*c^7*(-1+e^2)^4*\[Chi]^3)+(32*e^6*G^4*m^4*\[Nu]^2)/(9*a^4*c^7*(-1+e^2)^4*\[Chi]^3)+(37*e^8*G^4*m^4*\[Nu]^2)/(45*a^4*c^7*(-1+e^2)^4*\[Chi]^3)+(728*G^4*m^4*\[Nu]^2)/(15*a^4*c^7*(-1+e^2)^3*\[Chi]^3)+(64*e^2*G^4*m^4*\[Nu]^2)/(a^4*c^7*(-1+e^2)^3*\[Chi]^3)-(197*e^4*G^4*m^4*\[Nu]^2)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^3)-(37*e^6*G^4*m^4*\[Nu]^2)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^3)+(32684*G^5*m^5*\[Nu]^2)/(135*a^5*c^9*(-1+e^2)^4*\[Chi]^3)-(1053*G^5*m^5*\[Nu]^2)/(5*a^5*c^9*e^2*(-1+e^2)^4*\[Chi]^3)+(472169*e^2*G^5*m^5*\[Nu]^2)/(7560*a^5*c^9*(-1+e^2)^4*\[Chi]^3)-(32749*e^4*G^5*m^5*\[Nu]^2)/(1080*a^5*c^9*(-1+e^2)^4*\[Chi]^3)-(7667*e^6*G^5*m^5*\[Nu]^2)/(1890*a^5*c^9*(-1+e^2)^4*\[Chi]^3)-(461*e^8*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^3)-(2912*G^4*m^4*\[Nu]^3)/(15*a^4*c^7*(-1+e^2)^4*\[Chi]^3)-(928*e^2*G^4*m^4*\[Nu]^3)/(15*a^4*c^7*(-1+e^2)^4*\[Chi]^3)+(12308*e^4*G^4*m^4*\[Nu]^3)/(45*a^4*c^7*(-1+e^2)^4*\[Chi]^3)-(128*e^6*G^4*m^4*\[Nu]^3)/(9*a^4*c^7*(-1+e^2)^4*\[Chi]^3)-(148*e^8*G^4*m^4*\[Nu]^3)/(45*a^4*c^7*(-1+e^2)^4*\[Chi]^3)-(2912*G^4*m^4*\[Nu]^3)/(15*a^4*c^7*(-1+e^2)^3*\[Chi]^3)-(256*e^2*G^4*m^4*\[Nu]^3)/(a^4*c^7*(-1+e^2)^3*\[Chi]^3)+(788*e^4*G^4*m^4*\[Nu]^3)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^3)+(148*e^6*G^4*m^4*\[Nu]^3)/(45*a^4*c^7*(-1+e^2)^3*\[Chi]^3)-(17878*G^5*m^5*\[Nu]^3)/(27*a^5*c^9*(-1+e^2)^4*\[Chi]^3)+(819*G^5*m^5*\[Nu]^3)/(a^5*c^9*e^2*(-1+e^2)^4*\[Chi]^3)-(2698331*e^2*G^5*m^5*\[Nu]^3)/(7560*a^5*c^9*(-1+e^2)^4*\[Chi]^3)-(432797*e^4*G^5*m^5*\[Nu]^3)/(1080*a^5*c^9*(-1+e^2)^4*\[Chi]^3)+(29419*e^6*G^5*m^5*\[Nu]^3)/(1512*a^5*c^9*(-1+e^2)^4*\[Chi]^3)+(2301*e^8*G^5*m^5*\[Nu]^3)/(280*a^5*c^9*(-1+e^2)^4*\[Chi]^3)-(18376*G^5*m^5*\[Nu]^4)/(15*a^5*c^9*(-1+e^2)^4*\[Chi]^3)+(468*G^5*m^5*\[Nu]^4)/(5*a^5*c^9*e^2*(-1+e^2)^4*\[Chi]^3)+(7711*e^2*G^5*m^5*\[Nu]^4)/(18*a^5*c^9*(-1+e^2)^4*\[Chi]^3)+(187931*e^4*G^5*m^5*\[Nu]^4)/(90*a^5*c^9*(-1+e^2)^4*\[Chi]^3)-(1163*e^6*G^5*m^5*\[Nu]^4)/(90*a^5*c^9*(-1+e^2)^4*\[Chi]^3)-(851*e^8*G^5*m^5*\[Nu]^4)/(90*a^5*c^9*(-1+e^2)^4*\[Chi]^3)-(104*G^4*m^4*\[Nu]^2)/(5*a^4*c^7*(-1+e^2)^4*\[Chi]^2)-(48*e^2*G^4*m^4*\[Nu]^2)/(5*a^4*c^7*(-1+e^2)^4*\[Chi]^2)+(419*e^4*G^4*m^4*\[Nu]^2)/(15*a^4*c^7*(-1+e^2)^4*\[Chi]^2)+(37*e^6*G^4*m^4*\[Nu]^2)/(15*a^4*c^7*(-1+e^2)^4*\[Chi]^2)-(104*G^4*m^4*\[Nu]^2)/(5*a^4*c^7*(-1+e^2)^3*\[Chi]^2)-(152*e^2*G^4*m^4*\[Nu]^2)/(5*a^4*c^7*(-1+e^2)^3*\[Chi]^2)-(37*e^4*G^4*m^4*\[Nu]^2)/(15*a^4*c^7*(-1+e^2)^3*\[Chi]^2)-(37172*G^5*m^5*\[Nu]^2)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^2)+(234*G^5*m^5*\[Nu]^2)/(5*a^5*c^9*e^2*(-1+e^2)^4*\[Chi]^2)+(1687*e^2*G^5*m^5*\[Nu]^2)/(60*a^5*c^9*(-1+e^2)^4*\[Chi]^2)+(22823*e^4*G^5*m^5*\[Nu]^2)/(1260*a^5*c^9*(-1+e^2)^4*\[Chi]^2)-(1143*e^6*G^5*m^5*\[Nu]^2)/(280*a^5*c^9*(-1+e^2)^4*\[Chi]^2)+(416*G^4*m^4*\[Nu]^3)/(5*a^4*c^7*(-1+e^2)^4*\[Chi]^2)+(192*e^2*G^4*m^4*\[Nu]^3)/(5*a^4*c^7*(-1+e^2)^4*\[Chi]^2)-(1676*e^4*G^4*m^4*\[Nu]^3)/(15*a^4*c^7*(-1+e^2)^4*\[Chi]^2)-(148*e^6*G^4*m^4*\[Nu]^3)/(15*a^4*c^7*(-1+e^2)^4*\[Chi]^2)+(416*G^4*m^4*\[Nu]^3)/(5*a^4*c^7*(-1+e^2)^3*\[Chi]^2)+(608*e^2*G^4*m^4*\[Nu]^3)/(5*a^4*c^7*(-1+e^2)^3*\[Chi]^2)+(148*e^4*G^4*m^4*\[Nu]^3)/(15*a^4*c^7*(-1+e^2)^3*\[Chi]^2)+(122942*G^5*m^5*\[Nu]^3)/(315*a^5*c^9*(-1+e^2)^4*\[Chi]^2)-(182*G^5*m^5*\[Nu]^3)/(a^5*c^9*e^2*(-1+e^2)^4*\[Chi]^2)-(2633*e^2*G^5*m^5*\[Nu]^3)/(60*a^5*c^9*(-1+e^2)^4*\[Chi]^2)+(39959*e^4*G^5*m^5*\[Nu]^3)/(420*a^5*c^9*(-1+e^2)^4*\[Chi]^2)+(17021*e^6*G^5*m^5*\[Nu]^3)/(630*a^5*c^9*(-1+e^2)^4*\[Chi]^2)+(4904*G^5*m^5*\[Nu]^4)/(15*a^5*c^9*(-1+e^2)^4*\[Chi]^2)-(104*G^5*m^5*\[Nu]^4)/(5*a^5*c^9*e^2*(-1+e^2)^4*\[Chi]^2)-(823*e^2*G^5*m^5*\[Nu]^4)/(3*a^5*c^9*(-1+e^2)^4*\[Chi]^2)-(30167*e^4*G^5*m^5*\[Nu]^4)/(45*a^5*c^9*(-1+e^2)^4*\[Chi]^2)-(1924*e^6*G^5*m^5*\[Nu]^4)/(45*a^5*c^9*(-1+e^2)^4*\[Chi]^2);


de$dt$3p5PN$rad$nonlocal = (-208*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*e*(-1+e^2)^2*\[Chi]^4)-(32*e*G^4*m^4*\[Nu]^2)/(5*a^5*c^7*(-1+e^2)^2*\[Chi]^4)+(838*e^3*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^4)+(74*e^5*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^4)+(832*G^4*m^4*\[Nu]^3)/(15*a^5*c^7*e*(-1+e^2)^2*\[Chi]^4)+(128*e*G^4*m^4*\[Nu]^3)/(5*a^5*c^7*(-1+e^2)^2*\[Chi]^4)-(3352*e^3*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^4)-(296*e^5*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^4)+(416*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*e*(-1+e^2)^2*\[Chi]^3)+(168*e*G^4*m^4*\[Nu]^2)/(5*a^5*c^7*(-1+e^2)^2*\[Chi]^3)-(308*e^3*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^3)-(37*e^5*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^3)-(1664*G^4*m^4*\[Nu]^3)/(15*a^5*c^7*e*(-1+e^2)^2*\[Chi]^3)-(672*e*G^4*m^4*\[Nu]^3)/(5*a^5*c^7*(-1+e^2)^2*\[Chi]^3)+(1232*e^3*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^3)+(148*e^5*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^3)-(208*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*e*(-1+e^2)^2*\[Chi]^2)-(304*e*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*(-1+e^2)^2*\[Chi]^2)-(74*e^3*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^2)+(832*G^4*m^4*\[Nu]^3)/(15*a^5*c^7*e*(-1+e^2)^2*\[Chi]^2)+(1216*e*G^4*m^4*\[Nu]^3)/(15*a^5*c^7*(-1+e^2)^2*\[Chi]^2)+(296*e^3*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^2);


de$dt$4p5PN$rad$nonlocal = (-8*G^5*m^5*\[Nu]^2)/(7*a^6*c^9*e*(-1+e^2)^3*\[Chi]^9)+(48*e*G^5*m^5*\[Nu]^2)/(7*a^6*c^9*(-1+e^2)^3*\[Chi]^9)-(120*e^3*G^5*m^5*\[Nu]^2)/(7*a^6*c^9*(-1+e^2)^3*\[Chi]^9)+(160*e^5*G^5*m^5*\[Nu]^2)/(7*a^6*c^9*(-1+e^2)^3*\[Chi]^9)-(120*e^7*G^5*m^5*\[Nu]^2)/(7*a^6*c^9*(-1+e^2)^3*\[Chi]^9)+(48*e^9*G^5*m^5*\[Nu]^2)/(7*a^6*c^9*(-1+e^2)^3*\[Chi]^9)-(8*e^11*G^5*m^5*\[Nu]^2)/(7*a^6*c^9*(-1+e^2)^3*\[Chi]^9)+(32*G^5*m^5*\[Nu]^3)/(7*a^6*c^9*e*(-1+e^2)^3*\[Chi]^9)-(192*e*G^5*m^5*\[Nu]^3)/(7*a^6*c^9*(-1+e^2)^3*\[Chi]^9)+(480*e^3*G^5*m^5*\[Nu]^3)/(7*a^6*c^9*(-1+e^2)^3*\[Chi]^9)-(640*e^5*G^5*m^5*\[Nu]^3)/(7*a^6*c^9*(-1+e^2)^3*\[Chi]^9)+(480*e^7*G^5*m^5*\[Nu]^3)/(7*a^6*c^9*(-1+e^2)^3*\[Chi]^9)-(192*e^9*G^5*m^5*\[Nu]^3)/(7*a^6*c^9*(-1+e^2)^3*\[Chi]^9)+(32*e^11*G^5*m^5*\[Nu]^3)/(7*a^6*c^9*(-1+e^2)^3*\[Chi]^9)-(4*G^5*m^5*\[Nu]^2)/(5*a^6*c^9*e*(-1+e^2)^3*\[Chi]^8)+(4*e*G^5*m^5*\[Nu]^2)/(a^6*c^9*(-1+e^2)^3*\[Chi]^8)-(8*e^3*G^5*m^5*\[Nu]^2)/(a^6*c^9*(-1+e^2)^3*\[Chi]^8)+(8*e^5*G^5*m^5*\[Nu]^2)/(a^6*c^9*(-1+e^2)^3*\[Chi]^8)-(4*e^7*G^5*m^5*\[Nu]^2)/(a^6*c^9*(-1+e^2)^3*\[Chi]^8)+(4*e^9*G^5*m^5*\[Nu]^2)/(5*a^6*c^9*(-1+e^2)^3*\[Chi]^8)+(16*G^5*m^5*\[Nu]^3)/(5*a^6*c^9*e*(-1+e^2)^3*\[Chi]^8)-(16*e*G^5*m^5*\[Nu]^3)/(a^6*c^9*(-1+e^2)^3*\[Chi]^8)+(32*e^3*G^5*m^5*\[Nu]^3)/(a^6*c^9*(-1+e^2)^3*\[Chi]^8)-(32*e^5*G^5*m^5*\[Nu]^3)/(a^6*c^9*(-1+e^2)^3*\[Chi]^8)+(16*e^7*G^5*m^5*\[Nu]^3)/(a^6*c^9*(-1+e^2)^3*\[Chi]^8)-(16*e^9*G^5*m^5*\[Nu]^3)/(5*a^6*c^9*(-1+e^2)^3*\[Chi]^8)-(512*G^5*m^5*\[Nu]^2)/(315*a^6*c^9*e*(-1+e^2)^3*\[Chi]^7)+(1916*e*G^5*m^5*\[Nu]^2)/(315*a^6*c^9*(-1+e^2)^3*\[Chi]^7)-(848*e^3*G^5*m^5*\[Nu]^2)/(105*a^6*c^9*(-1+e^2)^3*\[Chi]^7)+(1256*e^5*G^5*m^5*\[Nu]^2)/(315*a^6*c^9*(-1+e^2)^3*\[Chi]^7)+(16*e^7*G^5*m^5*\[Nu]^2)/(315*a^6*c^9*(-1+e^2)^3*\[Chi]^7)-(44*e^9*G^5*m^5*\[Nu]^2)/(105*a^6*c^9*(-1+e^2)^3*\[Chi]^7)-(6142*G^5*m^5*\[Nu]^3)/(315*a^6*c^9*e*(-1+e^2)^3*\[Chi]^7)+(13126*e*G^5*m^5*\[Nu]^3)/(315*a^6*c^9*(-1+e^2)^3*\[Chi]^7)+(3531*e^3*G^5*m^5*\[Nu]^3)/(140*a^6*c^9*(-1+e^2)^3*\[Chi]^7)-(40199*e^5*G^5*m^5*\[Nu]^3)/(315*a^6*c^9*(-1+e^2)^3*\[Chi]^7)+(67597*e^7*G^5*m^5*\[Nu]^3)/(630*a^6*c^9*(-1+e^2)^3*\[Chi]^7)-(2519*e^9*G^5*m^5*\[Nu]^3)/(105*a^6*c^9*(-1+e^2)^3*\[Chi]^7)-(37*e^11*G^5*m^5*\[Nu]^3)/(12*a^6*c^9*(-1+e^2)^3*\[Chi]^7)+(104*G^5*m^5*\[Nu]^4)/(a^6*c^9*e*(-1+e^2)^3*\[Chi]^7)-(264*e*G^5*m^5*\[Nu]^4)/(a^6*c^9*(-1+e^2)^3*\[Chi]^7)+(85*e^3*G^5*m^5*\[Nu]^4)/(3*a^6*c^9*(-1+e^2)^3*\[Chi]^7)+(1340*e^5*G^5*m^5*\[Nu]^4)/(3*a^6*c^9*(-1+e^2)^3*\[Chi]^7)-(430*e^7*G^5*m^5*\[Nu]^4)/(a^6*c^9*(-1+e^2)^3*\[Chi]^7)+(308*e^9*G^5*m^5*\[Nu]^4)/(3*a^6*c^9*(-1+e^2)^3*\[Chi]^7)+(37*e^11*G^5*m^5*\[Nu]^4)/(3*a^6*c^9*(-1+e^2)^3*\[Chi]^7)-(332*G^5*m^5*\[Nu]^2)/(105*a^6*c^9*e*(-1+e^2)^3*\[Chi]^6)+(346*e*G^5*m^5*\[Nu]^2)/(63*a^6*c^9*(-1+e^2)^3*\[Chi]^6)+(262*e^3*G^5*m^5*\[Nu]^2)/(105*a^6*c^9*(-1+e^2)^3*\[Chi]^6)-(926*e^5*G^5*m^5*\[Nu]^2)/(105*a^6*c^9*(-1+e^2)^3*\[Chi]^6)+(1258*e^7*G^5*m^5*\[Nu]^2)/(315*a^6*c^9*(-1+e^2)^3*\[Chi]^6)+(2566*G^5*m^5*\[Nu]^3)/(35*a^6*c^9*e*(-1+e^2)^3*\[Chi]^6)-(7264*e*G^5*m^5*\[Nu]^3)/(63*a^6*c^9*(-1+e^2)^3*\[Chi]^6)-(109351*e^3*G^5*m^5*\[Nu]^3)/(1260*a^6*c^9*(-1+e^2)^3*\[Chi]^6)+(91991*e^5*G^5*m^5*\[Nu]^3)/(420*a^6*c^9*(-1+e^2)^3*\[Chi]^6)-(104653*e^7*G^5*m^5*\[Nu]^3)/(1260*a^6*c^9*(-1+e^2)^3*\[Chi]^6)-(259*e^9*G^5*m^5*\[Nu]^3)/(36*a^6*c^9*(-1+e^2)^3*\[Chi]^6)-(728*G^5*m^5*\[Nu]^4)/(3*a^6*c^9*e*(-1+e^2)^3*\[Chi]^6)+(1120*e*G^5*m^5*\[Nu]^4)/(3*a^6*c^9*(-1+e^2)^3*\[Chi]^6)+(2765*e^3*G^5*m^5*\[Nu]^4)/(9*a^6*c^9*(-1+e^2)^3*\[Chi]^6)-(735*e^5*G^5*m^5*\[Nu]^4)/(a^6*c^9*(-1+e^2)^3*\[Chi]^6)+(805*e^7*G^5*m^5*\[Nu]^4)/(3*a^6*c^9*(-1+e^2)^3*\[Chi]^6)+(259*e^9*G^5*m^5*\[Nu]^4)/(9*a^6*c^9*(-1+e^2)^3*\[Chi]^6)+(312*G^5*m^5*\[Nu]^2)/(5*a^6*c^9*e^3*(-1+e^2)^3*\[Chi]^5)+(272*G^5*m^5*\[Nu]^2)/(315*a^6*c^9*e*(-1+e^2)^3*\[Chi]^5)-(41093*e*G^5*m^5*\[Nu]^2)/(315*a^6*c^9*(-1+e^2)^3*\[Chi]^5)+(3977*e^3*G^5*m^5*\[Nu]^2)/(315*a^6*c^9*(-1+e^2)^3*\[Chi]^5)+(1773*e^5*G^5*m^5*\[Nu]^2)/(35*a^6*c^9*(-1+e^2)^3*\[Chi]^5)+(1231*e^7*G^5*m^5*\[Nu]^2)/(315*a^6*c^9*(-1+e^2)^3*\[Chi]^5)-(728*G^5*m^5*\[Nu]^3)/(3*a^6*c^9*e^3*(-1+e^2)^3*\[Chi]^5)-(7114*G^5*m^5*\[Nu]^3)/(63*a^6*c^9*e*(-1+e^2)^3*\[Chi]^5)+(60001*e*G^5*m^5*\[Nu]^3)/(105*a^6*c^9*(-1+e^2)^3*\[Chi]^5)+(183937*e^3*G^5*m^5*\[Nu]^3)/(1260*a^6*c^9*(-1+e^2)^3*\[Chi]^5)-(143071*e^5*G^5*m^5*\[Nu]^3)/(420*a^6*c^9*(-1+e^2)^3*\[Chi]^5)-(27473*e^7*G^5*m^5*\[Nu]^3)/(1260*a^6*c^9*(-1+e^2)^3*\[Chi]^5)+(37*e^9*G^5*m^5*\[Nu]^3)/(60*a^6*c^9*(-1+e^2)^3*\[Chi]^5)-(416*G^5*m^5*\[Nu]^4)/(15*a^6*c^9*e^3*(-1+e^2)^3*\[Chi]^5)+(6568*G^5*m^5*\[Nu]^4)/(15*a^6*c^9*e*(-1+e^2)^3*\[Chi]^5)-(8932*e*G^5*m^5*\[Nu]^4)/(45*a^6*c^9*(-1+e^2)^3*\[Chi]^5)-(11789*e^3*G^5*m^5*\[Nu]^4)/(15*a^6*c^9*(-1+e^2)^3*\[Chi]^5)+(8281*e^5*G^5*m^5*\[Nu]^4)/(15*a^6*c^9*(-1+e^2)^3*\[Chi]^5)+(1111*e^7*G^5*m^5*\[Nu]^4)/(45*a^6*c^9*(-1+e^2)^3*\[Chi]^5)-(37*e^9*G^5*m^5*\[Nu]^4)/(15*a^6*c^9*(-1+e^2)^3*\[Chi]^5)+(208*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*e*(-1+e^2)^3*\[Chi]^4)-(112*e*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*(-1+e^2)^3*\[Chi]^4)-(1126*e^3*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^3*\[Chi]^4)+(764*e^5*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^3*\[Chi]^4)+(74*e^7*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^3*\[Chi]^4)+(208*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*e*(-1+e^2)^2*\[Chi]^4)+(32*e*G^4*m^4*\[Nu]^2)/(5*a^5*c^7*(-1+e^2)^2*\[Chi]^4)-(838*e^3*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^4)-(74*e^5*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^4)-(156*G^5*m^5*\[Nu]^2)/(a^6*c^9*e^3*(-1+e^2)^3*\[Chi]^4)+(9329*G^5*m^5*\[Nu]^2)/(189*a^6*c^9*e*(-1+e^2)^3*\[Chi]^4)+(236767*e*G^5*m^5*\[Nu]^2)/(1890*a^6*c^9*(-1+e^2)^3*\[Chi]^4)+(184291*e^3*G^5*m^5*\[Nu]^2)/(7560*a^6*c^9*(-1+e^2)^3*\[Chi]^4)-(70513*e^5*G^5*m^5*\[Nu]^2)/(1890*a^6*c^9*(-1+e^2)^3*\[Chi]^4)-(14369*e^7*G^5*m^5*\[Nu]^2)/(2520*a^6*c^9*(-1+e^2)^3*\[Chi]^4)-(832*G^4*m^4*\[Nu]^3)/(15*a^5*c^7*e*(-1+e^2)^3*\[Chi]^4)+(448*e*G^4*m^4*\[Nu]^3)/(15*a^5*c^7*(-1+e^2)^3*\[Chi]^4)+(4504*e^3*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^3*\[Chi]^4)-(3056*e^5*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^3*\[Chi]^4)-(296*e^7*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^3*\[Chi]^4)-(832*G^4*m^4*\[Nu]^3)/(15*a^5*c^7*e*(-1+e^2)^2*\[Chi]^4)-(128*e*G^4*m^4*\[Nu]^3)/(5*a^5*c^7*(-1+e^2)^2*\[Chi]^4)+(3352*e^3*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^4)+(296*e^5*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^4)+(1820*G^5*m^5*\[Nu]^3)/(3*a^6*c^9*e^3*(-1+e^2)^3*\[Chi]^4)+(547*G^5*m^5*\[Nu]^3)/(189*a^6*c^9*e*(-1+e^2)^3*\[Chi]^4)-(200741*e*G^5*m^5*\[Nu]^3)/(378*a^6*c^9*(-1+e^2)^3*\[Chi]^4)-(558743*e^3*G^5*m^5*\[Nu]^3)/(1512*a^6*c^9*(-1+e^2)^3*\[Chi]^4)+(979337*e^5*G^5*m^5*\[Nu]^3)/(3780*a^6*c^9*(-1+e^2)^3*\[Chi]^4)+(80527*e^7*G^5*m^5*\[Nu]^3)/(2520*a^6*c^9*(-1+e^2)^3*\[Chi]^4)+(208*G^5*m^5*\[Nu]^4)/(3*a^6*c^9*e^3*(-1+e^2)^3*\[Chi]^4)-(2404*G^5*m^5*\[Nu]^4)/(3*a^6*c^9*e*(-1+e^2)^3*\[Chi]^4)+(1798*e*G^5*m^5*\[Nu]^4)/(15*a^6*c^9*(-1+e^2)^3*\[Chi]^4)+(97931*e^3*G^5*m^5*\[Nu]^4)/(90*a^6*c^9*(-1+e^2)^3*\[Chi]^4)-(2197*e^5*G^5*m^5*\[Nu]^4)/(5*a^6*c^9*(-1+e^2)^3*\[Chi]^4)-(3293*e^7*G^5*m^5*\[Nu]^4)/(90*a^6*c^9*(-1+e^2)^3*\[Chi]^4)-(416*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*e*(-1+e^2)^3*\[Chi]^3)-(88*e*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*(-1+e^2)^3*\[Chi]^3)+(364*e^3*G^4*m^4*\[Nu]^2)/(9*a^5*c^7*(-1+e^2)^3*\[Chi]^3)-(271*e^5*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^3*\[Chi]^3)-(37*e^7*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^3*\[Chi]^3)-(416*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*e*(-1+e^2)^2*\[Chi]^3)-(168*e*G^4*m^4*\[Nu]^2)/(5*a^5*c^7*(-1+e^2)^2*\[Chi]^3)+(308*e^3*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^3)+(37*e^5*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^3)+(624*G^5*m^5*\[Nu]^2)/(5*a^6*c^9*e^3*(-1+e^2)^3*\[Chi]^3)-(129368*G^5*m^5*\[Nu]^2)/(945*a^6*c^9*e*(-1+e^2)^3*\[Chi]^3)-(34648*e*G^5*m^5*\[Nu]^2)/(945*a^6*c^9*(-1+e^2)^3*\[Chi]^3)+(17863*e^3*G^5*m^5*\[Nu]^2)/(1890*a^6*c^9*(-1+e^2)^3*\[Chi]^3)+(32833*e^5*G^5*m^5*\[Nu]^2)/(3780*a^6*c^9*(-1+e^2)^3*\[Chi]^3)+(3947*e^7*G^5*m^5*\[Nu]^2)/(2520*a^6*c^9*(-1+e^2)^3*\[Chi]^3)+(1664*G^4*m^4*\[Nu]^3)/(15*a^5*c^7*e*(-1+e^2)^3*\[Chi]^3)+(352*e*G^4*m^4*\[Nu]^3)/(15*a^5*c^7*(-1+e^2)^3*\[Chi]^3)-(1456*e^3*G^4*m^4*\[Nu]^3)/(9*a^5*c^7*(-1+e^2)^3*\[Chi]^3)+(1084*e^5*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^3*\[Chi]^3)+(148*e^7*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^3*\[Chi]^3)+(1664*G^4*m^4*\[Nu]^3)/(15*a^5*c^7*e*(-1+e^2)^2*\[Chi]^3)+(672*e*G^4*m^4*\[Nu]^3)/(5*a^5*c^7*(-1+e^2)^2*\[Chi]^3)-(1232*e^3*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^3)-(148*e^5*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^3)-(1456*G^5*m^5*\[Nu]^3)/(3*a^6*c^9*e^3*(-1+e^2)^3*\[Chi]^3)+(66904*G^5*m^5*\[Nu]^3)/(189*a^6*c^9*e*(-1+e^2)^3*\[Chi]^3)+(37496*e*G^5*m^5*\[Nu]^3)/(189*a^6*c^9*(-1+e^2)^3*\[Chi]^3)+(509009*e^3*G^5*m^5*\[Nu]^3)/(1890*a^6*c^9*(-1+e^2)^3*\[Chi]^3)-(31823*e^5*G^5*m^5*\[Nu]^3)/(756*a^6*c^9*(-1+e^2)^3*\[Chi]^3)-(9707*e^7*G^5*m^5*\[Nu]^3)/(1260*a^6*c^9*(-1+e^2)^3*\[Chi]^3)-(832*G^5*m^5*\[Nu]^4)/(15*a^6*c^9*e^3*(-1+e^2)^3*\[Chi]^3)+(3872*G^5*m^5*\[Nu]^4)/(5*a^6*c^9*e*(-1+e^2)^3*\[Chi]^3)-(3104*e*G^5*m^5*\[Nu]^4)/(15*a^6*c^9*(-1+e^2)^3*\[Chi]^3)-(55282*e^3*G^5*m^5*\[Nu]^4)/(45*a^6*c^9*(-1+e^2)^3*\[Chi]^3)+(147*e^5*G^5*m^5*\[Nu]^4)/(5*a^6*c^9*(-1+e^2)^3*\[Chi]^3)+(259*e^7*G^5*m^5*\[Nu]^4)/(45*a^6*c^9*(-1+e^2)^3*\[Chi]^3)+(208*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*e*(-1+e^2)^3*\[Chi]^2)+(32*e*G^4*m^4*\[Nu]^2)/(5*a^5*c^7*(-1+e^2)^3*\[Chi]^2)-(838*e^3*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^3*\[Chi]^2)-(74*e^5*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^3*\[Chi]^2)+(208*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*e*(-1+e^2)^2*\[Chi]^2)+(304*e*G^4*m^4*\[Nu]^2)/(15*a^5*c^7*(-1+e^2)^2*\[Chi]^2)+(74*e^3*G^4*m^4*\[Nu]^2)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^2)-(156*G^5*m^5*\[Nu]^2)/(5*a^6*c^9*e^3*(-1+e^2)^3*\[Chi]^2)+(14705*G^5*m^5*\[Nu]^2)/(189*a^6*c^9*e*(-1+e^2)^3*\[Chi]^2)-(1723*e*G^5*m^5*\[Nu]^2)/(90*a^6*c^9*(-1+e^2)^3*\[Chi]^2)-(82493*e^3*G^5*m^5*\[Nu]^2)/(7560*a^6*c^9*(-1+e^2)^3*\[Chi]^2)+(7117*e^5*G^5*m^5*\[Nu]^2)/(2520*a^6*c^9*(-1+e^2)^3*\[Chi]^2)-(832*G^4*m^4*\[Nu]^3)/(15*a^5*c^7*e*(-1+e^2)^3*\[Chi]^2)-(128*e*G^4*m^4*\[Nu]^3)/(5*a^5*c^7*(-1+e^2)^3*\[Chi]^2)+(3352*e^3*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^3*\[Chi]^2)+(296*e^5*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^3*\[Chi]^2)-(832*G^4*m^4*\[Nu]^3)/(15*a^5*c^7*e*(-1+e^2)^2*\[Chi]^2)-(1216*e*G^4*m^4*\[Nu]^3)/(15*a^5*c^7*(-1+e^2)^2*\[Chi]^2)-(296*e^3*G^4*m^4*\[Nu]^3)/(45*a^5*c^7*(-1+e^2)^2*\[Chi]^2)+(364*G^5*m^5*\[Nu]^3)/(3*a^6*c^9*e^3*(-1+e^2)^3*\[Chi]^2)-(46283*G^5*m^5*\[Nu]^3)/(189*a^6*c^9*e*(-1+e^2)^3*\[Chi]^2)+(3269*e*G^5*m^5*\[Nu]^3)/(90*a^6*c^9*(-1+e^2)^3*\[Chi]^2)-(634957*e^3*G^5*m^5*\[Nu]^3)/(7560*a^6*c^9*(-1+e^2)^3*\[Chi]^2)-(3331*e^5*G^5*m^5*\[Nu]^3)/(168*a^6*c^9*(-1+e^2)^3*\[Chi]^2)+(208*G^5*m^5*\[Nu]^4)/(15*a^6*c^9*e^3*(-1+e^2)^3*\[Chi]^2)-(796*G^5*m^5*\[Nu]^4)/(3*a^6*c^9*e*(-1+e^2)^3*\[Chi]^2)+(7246*e*G^5*m^5*\[Nu]^4)/(45*a^6*c^9*(-1+e^2)^3*\[Chi]^2)+(45949*e^3*G^5*m^5*\[Nu]^4)/(90*a^6*c^9*(-1+e^2)^3*\[Chi]^2)+(3071*e^5*G^5*m^5*\[Nu]^4)/(90*a^6*c^9*(-1+e^2)^3*\[Chi]^2);


d\[CurlyEpsilon]$dt$3p5PN$rad$nonlocal = (-208*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*e*(1-e^2)^(9/2)*\[Chi]^4)+(64*e*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)+(158*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(9*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)-(42*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)+(46*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)+(74*e^9*G^4*m^4*\[Nu]^2*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)+(208*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*e*(1-e^2)^4*\[Chi]^4)-(64*e*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^4*\[Chi]^4)-(158*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(9*a^5*c^7*(1-e^2)^4*\[Chi]^4)+(42*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^4*\[Chi]^4)-(46*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^4*\[Chi]^4)-(74*e^9*G^4*m^4*\[Nu]^2*Sin[u])/(45*a^5*c^7*(1-e^2)^4*\[Chi]^4)+(832*G^4*m^4*\[Nu]^3*Sin[u])/(15*a^5*c^7*e*(1-e^2)^(9/2)*\[Chi]^4)-(256*e*G^4*m^4*\[Nu]^3*Sin[u])/(3*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)-(632*e^3*G^4*m^4*\[Nu]^3*Sin[u])/(9*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)+(168*e^5*G^4*m^4*\[Nu]^3*Sin[u])/(a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)-(184*e^7*G^4*m^4*\[Nu]^3*Sin[u])/(3*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)-(296*e^9*G^4*m^4*\[Nu]^3*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)-(832*G^4*m^4*\[Nu]^3*Sin[u])/(15*a^5*c^7*e*(1-e^2)^4*\[Chi]^4)+(256*e*G^4*m^4*\[Nu]^3*Sin[u])/(3*a^5*c^7*(1-e^2)^4*\[Chi]^4)+(632*e^3*G^4*m^4*\[Nu]^3*Sin[u])/(9*a^5*c^7*(1-e^2)^4*\[Chi]^4)-(168*e^5*G^4*m^4*\[Nu]^3*Sin[u])/(a^5*c^7*(1-e^2)^4*\[Chi]^4)+(184*e^7*G^4*m^4*\[Nu]^3*Sin[u])/(3*a^5*c^7*(1-e^2)^4*\[Chi]^4)+(296*e^9*G^4*m^4*\[Nu]^3*Sin[u])/(45*a^5*c^7*(1-e^2)^4*\[Chi]^4)+(208*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*e*(1-e^2)^(9/2)*\[Chi]^3)-(112*e*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3)-(1126*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3)+(764*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3)+(74*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3)-(208*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*e*(1-e^2)^4*\[Chi]^3)+(72*e*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^4*\[Chi]^3)+(958*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(45*a^5*c^7*(1-e^2)^4*\[Chi]^3)-(1327*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(45*a^5*c^7*(1-e^2)^4*\[Chi]^3)+(308*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(45*a^5*c^7*(1-e^2)^4*\[Chi]^3)+(37*e^9*G^4*m^4*\[Nu]^2*Sin[u])/(45*a^5*c^7*(1-e^2)^4*\[Chi]^3)-(832*G^4*m^4*\[Nu]^3*Sin[u])/(15*a^5*c^7*e*(1-e^2)^(9/2)*\[Chi]^3)+(448*e*G^4*m^4*\[Nu]^3*Sin[u])/(15*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3)+(4504*e^3*G^4*m^4*\[Nu]^3*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3)-(3056*e^5*G^4*m^4*\[Nu]^3*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3)-(296*e^7*G^4*m^4*\[Nu]^3*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3)+(832*G^4*m^4*\[Nu]^3*Sin[u])/(15*a^5*c^7*e*(1-e^2)^4*\[Chi]^3)-(288*e*G^4*m^4*\[Nu]^3*Sin[u])/(5*a^5*c^7*(1-e^2)^4*\[Chi]^3)-(3832*e^3*G^4*m^4*\[Nu]^3*Sin[u])/(45*a^5*c^7*(1-e^2)^4*\[Chi]^3)+(5308*e^5*G^4*m^4*\[Nu]^3*Sin[u])/(45*a^5*c^7*(1-e^2)^4*\[Chi]^3)-(1232*e^7*G^4*m^4*\[Nu]^3*Sin[u])/(45*a^5*c^7*(1-e^2)^4*\[Chi]^3)-(148*e^9*G^4*m^4*\[Nu]^3*Sin[u])/(45*a^5*c^7*(1-e^2)^4*\[Chi]^3)-(104*e*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^4*\[Chi]^2)-(48*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(5*a^5*c^7*(1-e^2)^4*\[Chi]^2)+(419*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*(1-e^2)^4*\[Chi]^2)+(37*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*(1-e^2)^4*\[Chi]^2)+(416*e*G^4*m^4*\[Nu]^3*Sin[u])/(5*a^5*c^7*(1-e^2)^4*\[Chi]^2)+(192*e^3*G^4*m^4*\[Nu]^3*Sin[u])/(5*a^5*c^7*(1-e^2)^4*\[Chi]^2)-(1676*e^5*G^4*m^4*\[Nu]^3*Sin[u])/(15*a^5*c^7*(1-e^2)^4*\[Chi]^2)-(148*e^7*G^4*m^4*\[Nu]^3*Sin[u])/(15*a^5*c^7*(1-e^2)^4*\[Chi]^2);


d\[CurlyEpsilon]$dt$4p5PN$rad$nonlocal = (-208*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(96*e^2*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(838*e^4*G^5*m^5*w*\[Nu]^2)/(15*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(74*e^6*G^5*m^5*w*\[Nu]^2)/(15*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(832*G^5*m^5*w*\[Nu]^3)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(384*e^2*G^5*m^5*w*\[Nu]^3)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(3352*e^4*G^5*m^5*w*\[Nu]^3)/(15*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(296*e^6*G^5*m^5*w*\[Nu]^3)/(15*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(208*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^2)+(304*e^2*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^2)+(74*e^4*G^5*m^5*w*\[Nu]^2)/(15*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(832*G^5*m^5*w*\[Nu]^3)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(1216*e^2*G^5*m^5*w*\[Nu]^3)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(296*e^4*G^5*m^5*w*\[Nu]^3)/(15*a^6*c^9*(1-e^2)^4*\[Chi]^2)+(8*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^9)-(8*e*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)+(24*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)-(40*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)+(40*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)-(24*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)+(8*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)-(8*e^13*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)-(8*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*e*(1-e^2)^4*\[Chi]^9)+(8*e*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^4*\[Chi]^9)-(24*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^4*\[Chi]^9)+(40*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^4*\[Chi]^9)-(40*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^4*\[Chi]^9)+(24*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^4*\[Chi]^9)-(8*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^4*\[Chi]^9)+(8*e^13*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*(1-e^2)^4*\[Chi]^9)-(32*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^9)+(32*e*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)-(96*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)+(160*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)-(160*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)+(96*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)-(32*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)+(32*e^13*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)+(32*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*e*(1-e^2)^4*\[Chi]^9)-(32*e*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^4*\[Chi]^9)+(96*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^4*\[Chi]^9)-(160*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^4*\[Chi]^9)+(160*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^4*\[Chi]^9)-(96*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^4*\[Chi]^9)+(32*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^4*\[Chi]^9)-(32*e^13*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^4*\[Chi]^9)+(68*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^8)-(408*e*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)+(204*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)-(272*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)+(204*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)-(408*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)+(68*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)-(68*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*e*(1-e^2)^4*\[Chi]^8)+(408*e*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^4*\[Chi]^8)-(204*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*(1-e^2)^4*\[Chi]^8)+(272*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*(1-e^2)^4*\[Chi]^8)-(204*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*(1-e^2)^4*\[Chi]^8)+(408*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^4*\[Chi]^8)-(68*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^4*\[Chi]^8)-(272*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^8)+(1632*e*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)-(816*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)+(1088*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)-(816*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)+(1632*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)-(272*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)+(272*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*e*(1-e^2)^4*\[Chi]^8)-(1632*e*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*(1-e^2)^4*\[Chi]^8)+(816*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^4*\[Chi]^8)-(1088*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^4*\[Chi]^8)+(816*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^4*\[Chi]^8)-(1632*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*(1-e^2)^4*\[Chi]^8)+(272*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*(1-e^2)^4*\[Chi]^8)+(1124*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^7)-(5134*e*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(1762*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(63*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(1276*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(63*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(152*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(63*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(1306*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(54*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(1124*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*e*(1-e^2)^4*\[Chi]^7)+(5848*e*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^7)-(2476*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(63*a^6*c^9*(1-e^2)^4*\[Chi]^7)+(2704*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(63*a^6*c^9*(1-e^2)^4*\[Chi]^7)-(1580*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(63*a^6*c^9*(1-e^2)^4*\[Chi]^7)+(2264*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^7)-(76*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(105*a^6*c^9*(1-e^2)^4*\[Chi]^7)+(3694*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^7)-(8444*e*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(9775*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(252*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(46771*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(252*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(28831*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(126*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(73447*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(630*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(6893*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(420*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(37*e^13*G^5*m^5*\[Nu]^3*Sin[u])/(12*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(3694*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*e*(1-e^2)^4*\[Chi]^7)+(5588*e*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^7)+(21199*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(252*a^6*c^9*(1-e^2)^4*\[Chi]^7)-(69619*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(252*a^6*c^9*(1-e^2)^4*\[Chi]^7)+(40255*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(126*a^6*c^9*(1-e^2)^4*\[Chi]^7)-(102007*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(630*a^6*c^9*(1-e^2)^4*\[Chi]^7)+(3567*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(140*a^6*c^9*(1-e^2)^4*\[Chi]^7)+(37*e^13*G^5*m^5*\[Nu]^3*Sin[u])/(12*a^6*c^9*(1-e^2)^4*\[Chi]^7)-(104*G^5*m^5*\[Nu]^4*Sin[u])/(a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^7)+(368*e*G^5*m^5*\[Nu]^4*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(877*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(1255*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(2630*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(1598*e^9*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(271*e^11*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(37*e^13*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(104*G^5*m^5*\[Nu]^4*Sin[u])/(a^6*c^9*e*(1-e^2)^4*\[Chi]^7)-(368*e*G^5*m^5*\[Nu]^4*Sin[u])/(a^6*c^9*(1-e^2)^4*\[Chi]^7)+(877*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^4*\[Chi]^7)+(1255*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^4*\[Chi]^7)-(2630*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^4*\[Chi]^7)+(1598*e^9*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^4*\[Chi]^7)-(271*e^11*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^4*\[Chi]^7)-(37*e^13*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^4*\[Chi]^7)+(424*G^5*m^5*\[Nu]^2*Sin[u])/(63*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^6)-(6092*e*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(352*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(5848*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(7432*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(796*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(105*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(424*G^5*m^5*\[Nu]^2*Sin[u])/(63*a^6*c^9*e*(1-e^2)^4*\[Chi]^6)+(7702*e*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^6)-(9608*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^6)+(3812*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^6)+(992*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^6)-(778*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^6)-(3880*G^5*m^5*\[Nu]^3*Sin[u])/(63*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^6)+(52088*e*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(15647*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(70292*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(74878*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(20332*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(37*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(3880*G^5*m^5*\[Nu]^3*Sin[u])/(63*a^6*c^9*e*(1-e^2)^4*\[Chi]^6)-(58528*e*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^6)+(41407*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^6)+(31652*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^6)-(49118*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^6)+(13892*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^6)+(37*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(9*a^6*c^9*(1-e^2)^4*\[Chi]^6)+(416*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^6)-(352*e*G^5*m^5*\[Nu]^4*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(340*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(5360*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(1720*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(1232*e^9*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(148*e^11*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(416*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*e*(1-e^2)^4*\[Chi]^6)+(352*e*G^5*m^5*\[Nu]^4*Sin[u])/(a^6*c^9*(1-e^2)^4*\[Chi]^6)-(340*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^4*\[Chi]^6)-(5360*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^4*\[Chi]^6)+(1720*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^4*\[Chi]^6)-(1232*e^9*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^4*\[Chi]^6)-(148*e^11*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^4*\[Chi]^6)-(312*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^5)+(1024*G^5*m^5*\[Nu]^2*Sin[u])/(15*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^5)+(365*e*G^5*m^5*\[Nu]^2*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(1385*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(15*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(571*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(15*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(148*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(312*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^4*\[Chi]^5)-(1024*G^5*m^5*\[Nu]^2*Sin[u])/(15*a^6*c^9*e*(1-e^2)^4*\[Chi]^5)-(2375*e*G^5*m^5*\[Nu]^2*Sin[u])/(21*a^6*c^9*(1-e^2)^4*\[Chi]^5)+(41056*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^5)+(1198*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^4*\[Chi]^5)-(4216*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(105*a^6*c^9*(1-e^2)^4*\[Chi]^5)-(1717*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^5)+(728*G^5*m^5*\[Nu]^3*Sin[u])/(3*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^5)-(574*G^5*m^5*\[Nu]^3*Sin[u])/(3*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^5)-(26893*e*G^5*m^5*\[Nu]^3*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(6247*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(12*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(3553*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(12*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(9415*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(36*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(121*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(12*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(37*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(30*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(728*G^5*m^5*\[Nu]^3*Sin[u])/(3*a^6*c^9*e^3*(1-e^2)^4*\[Chi]^5)+(574*G^5*m^5*\[Nu]^3*Sin[u])/(3*a^6*c^9*e*(1-e^2)^4*\[Chi]^5)+(184003*e*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^5)-(192517*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(420*a^6*c^9*(1-e^2)^4*\[Chi]^5)-(167719*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(420*a^6*c^9*(1-e^2)^4*\[Chi]^5)+(419417*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(1260*a^6*c^9*(1-e^2)^4*\[Chi]^5)-(1793*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(420*a^6*c^9*(1-e^2)^4*\[Chi]^5)-(37*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(10*a^6*c^9*(1-e^2)^4*\[Chi]^5)+(416*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^5)-(4904*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^5)+(19972*e*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(3419*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(2833*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(19667*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(553*e^9*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(74*e^11*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(416*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*e^3*(1-e^2)^4*\[Chi]^5)+(4904*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*e*(1-e^2)^4*\[Chi]^5)-(23716*e*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^4*\[Chi]^5)-(2267*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^4*\[Chi]^5)+(3149*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^4*\[Chi]^5)-(31007*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^4*\[Chi]^5)+(4693*e^9*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^4*\[Chi]^5)+(74*e^11*G^5*m^5*\[Nu]^4*Sin[u])/(5*a^6*c^9*(1-e^2)^4*\[Chi]^5)+(624*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^4)-(221596*G^5*m^5*\[Nu]^2*Sin[u])/(945*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^4)+(25313*e*G^5*m^5*\[Nu]^2*Sin[u])/(945*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)+(84367*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(630*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(28237*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(756*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(1421*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(135*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(3947*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(1260*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(624*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^4*\[Chi]^4)+(37931*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*e*(1-e^2)^4*\[Chi]^4)+(21011*e*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*(1-e^2)^4*\[Chi]^4)-(361289*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(2520*a^6*c^9*(1-e^2)^4*\[Chi]^4)-(316549*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(1512*a^6*c^9*(1-e^2)^4*\[Chi]^4)+(161437*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(1080*a^6*c^9*(1-e^2)^4*\[Chi]^4)+(40787*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(2520*a^6*c^9*(1-e^2)^4*\[Chi]^4)-(1456*G^5*m^5*\[Nu]^3*Sin[u])/(3*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^4)+(752068*G^5*m^5*\[Nu]^3*Sin[u])/(945*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^4)+(47953*e*G^5*m^5*\[Nu]^3*Sin[u])/(945*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(129079*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(27337*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(378*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)+(14012*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(135*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)+(3581*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(210*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)+(1456*G^5*m^5*\[Nu]^3*Sin[u])/(3*a^6*c^9*e^3*(1-e^2)^4*\[Chi]^4)-(124697*G^5*m^5*\[Nu]^3*Sin[u])/(189*a^6*c^9*e*(1-e^2)^4*\[Chi]^4)-(133793*e*G^5*m^5*\[Nu]^3*Sin[u])/(189*a^6*c^9*(1-e^2)^4*\[Chi]^4)+(1266271*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(2520*a^6*c^9*(1-e^2)^4*\[Chi]^4)+(1889161*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(1512*a^6*c^9*(1-e^2)^4*\[Chi]^4)-(850927*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(1080*a^6*c^9*(1-e^2)^4*\[Chi]^4)-(205883*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(2520*a^6*c^9*(1-e^2)^4*\[Chi]^4)-(832*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^4)+(8528*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^4)-(5684*e*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(4532*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)+(7982*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(11104*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(814*e^9*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)+(832*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*e^3*(1-e^2)^4*\[Chi]^4)-(572*G^5*m^5*\[Nu]^4*Sin[u])/(a^6*c^9*e*(1-e^2)^4*\[Chi]^4)+(9476*e*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^4*\[Chi]^4)+(5111*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(18*a^6*c^9*(1-e^2)^4*\[Chi]^4)-(29665*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(18*a^6*c^9*(1-e^2)^4*\[Chi]^4)+(68393*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(90*a^6*c^9*(1-e^2)^4*\[Chi]^4)+(407*e^9*G^5*m^5*\[Nu]^4*Sin[u])/(6*a^6*c^9*(1-e^2)^4*\[Chi]^4)-(312*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^3)+(150826*G^5*m^5*\[Nu]^2*Sin[u])/(945*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^3)-(35956*e*G^5*m^5*\[Nu]^2*Sin[u])/(945*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)-(307537*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(3780*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)+(88777*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(3780*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)-(404*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)+(312*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^4*\[Chi]^3)-(31148*G^5*m^5*\[Nu]^2*Sin[u])/(189*a^6*c^9*e*(1-e^2)^4*\[Chi]^3)-(6854*e*G^5*m^5*\[Nu]^2*Sin[u])/(63*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(13381*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(945*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(64975*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(252*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(207287*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(7560*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(1417*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(280*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(728*G^5*m^5*\[Nu]^3*Sin[u])/(3*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^3)-(536398*G^5*m^5*\[Nu]^3*Sin[u])/(945*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^3)+(9890*e*G^5*m^5*\[Nu]^3*Sin[u])/(189*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)+(889717*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(3780*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)+(44773*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(1890*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)+(17083*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(1260*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)-(728*G^5*m^5*\[Nu]^3*Sin[u])/(3*a^6*c^9*e^3*(1-e^2)^4*\[Chi]^3)+(110228*G^5*m^5*\[Nu]^3*Sin[u])/(189*a^6*c^9*e*(1-e^2)^4*\[Chi]^3)+(236494*e*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(346931*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(1890*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(452548*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(129862*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(945*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(15343*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(630*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(416*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^3)-(1416*G^5*m^5*\[Nu]^4*Sin[u])/(5*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^3)+(5992*e*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)+(16211*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)-(7058*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)-(1517*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)-(416*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*e^3*(1-e^2)^4*\[Chi]^3)+(304*G^5*m^5*\[Nu]^4*Sin[u])/(a^6*c^9*e*(1-e^2)^4*\[Chi]^3)-(6312*e*G^5*m^5*\[Nu]^4*Sin[u])/(5*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(22846*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(72956*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(4994*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(148*e^9*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(117*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e*(1-e^2)^4*\[Chi]^2)-(5357*e*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^2)+(15833*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(120*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(24911*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(252*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(6247*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(420*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(91*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*e*(1-e^2)^4*\[Chi]^2)-(18619*e*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(57131*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(120*a^6*c^9*(1-e^2)^4*\[Chi]^2)+(261523*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(420*a^6*c^9*(1-e^2)^4*\[Chi]^2)+(190073*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(2520*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(52*G^5*m^5*\[Nu]^4*Sin[u])/(5*a^6*c^9*e*(1-e^2)^4*\[Chi]^2)+(7628*e*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(2067*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(10*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(40907*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(1147*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(18*a^6*c^9*(1-e^2)^4*\[Chi]^2);


d\[CurlyPi]$dt$3p5PN$rad$nonlocal = (-208*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*e*(1-e^2)^(9/2)*\[Chi]^4)+(64*e*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)+(158*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(9*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)-(42*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)+(46*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(3*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)+(74*e^9*G^4*m^4*\[Nu]^2*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)+(832*G^4*m^4*\[Nu]^3*Sin[u])/(15*a^5*c^7*e*(1-e^2)^(9/2)*\[Chi]^4)-(256*e*G^4*m^4*\[Nu]^3*Sin[u])/(3*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)-(632*e^3*G^4*m^4*\[Nu]^3*Sin[u])/(9*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)+(168*e^5*G^4*m^4*\[Nu]^3*Sin[u])/(a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)-(184*e^7*G^4*m^4*\[Nu]^3*Sin[u])/(3*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)-(296*e^9*G^4*m^4*\[Nu]^3*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^4)+(208*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*e*(1-e^2)^(9/2)*\[Chi]^3)-(112*e*G^4*m^4*\[Nu]^2*Sin[u])/(15*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3)-(1126*e^3*G^4*m^4*\[Nu]^2*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3)+(764*e^5*G^4*m^4*\[Nu]^2*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3)+(74*e^7*G^4*m^4*\[Nu]^2*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3)-(832*G^4*m^4*\[Nu]^3*Sin[u])/(15*a^5*c^7*e*(1-e^2)^(9/2)*\[Chi]^3)+(448*e*G^4*m^4*\[Nu]^3*Sin[u])/(15*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3)+(4504*e^3*G^4*m^4*\[Nu]^3*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3)-(3056*e^5*G^4*m^4*\[Nu]^3*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3)-(296*e^7*G^4*m^4*\[Nu]^3*Sin[u])/(45*a^5*c^7*(1-e^2)^(9/2)*\[Chi]^3);


d\[CurlyPi]$dt$4p5PN$rad$nonlocal = (-208*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(96*e^2*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(838*e^4*G^5*m^5*w*\[Nu]^2)/(15*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(74*e^6*G^5*m^5*w*\[Nu]^2)/(15*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(832*G^5*m^5*w*\[Nu]^3)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(384*e^2*G^5*m^5*w*\[Nu]^3)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(3352*e^4*G^5*m^5*w*\[Nu]^3)/(15*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(296*e^6*G^5*m^5*w*\[Nu]^3)/(15*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(208*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^2)+(304*e^2*G^5*m^5*w*\[Nu]^2)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^2)+(74*e^4*G^5*m^5*w*\[Nu]^2)/(15*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(832*G^5*m^5*w*\[Nu]^3)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(1216*e^2*G^5*m^5*w*\[Nu]^3)/(5*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(296*e^4*G^5*m^5*w*\[Nu]^3)/(15*a^6*c^9*(1-e^2)^4*\[Chi]^2)+(8*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^9)-(8*e*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)+(24*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)-(40*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)+(40*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)-(24*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)+(8*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)-(8*e^13*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)-(32*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^9)+(32*e*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)-(96*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)+(160*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)-(160*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)+(96*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)-(32*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)+(32*e^13*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^9)+(68*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^8)-(408*e*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)+(204*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)-(272*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)+(204*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)-(408*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)+(68*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)-(272*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^8)+(1632*e*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)-(816*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)+(1088*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)-(816*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(7*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)+(1632*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)-(272*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^8)+(1124*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^7)-(5134*e*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(1762*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(63*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(1276*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(63*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(152*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(63*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(1306*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(54*e^11*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(3694*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^7)-(8444*e*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(9775*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(252*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(46771*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(252*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(28831*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(126*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(73447*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(630*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(6893*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(420*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(37*e^13*G^5*m^5*\[Nu]^3*Sin[u])/(12*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(104*G^5*m^5*\[Nu]^4*Sin[u])/(a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^7)+(368*e*G^5*m^5*\[Nu]^4*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(877*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(1255*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(2630*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)-(1598*e^9*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(271*e^11*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(37*e^13*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^7)+(424*G^5*m^5*\[Nu]^2*Sin[u])/(63*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^6)-(6092*e*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(352*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(35*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(5848*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(7432*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(796*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(105*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(3880*G^5*m^5*\[Nu]^3*Sin[u])/(63*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^6)+(52088*e*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(15647*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(70292*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(74878*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(20332*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(37*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(416*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^6)-(352*e*G^5*m^5*\[Nu]^4*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(340*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(5360*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(1720*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(1232*e^9*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)+(148*e^11*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^6)-(312*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^5)+(1024*G^5*m^5*\[Nu]^2*Sin[u])/(15*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^5)+(365*e*G^5*m^5*\[Nu]^2*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(1385*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(15*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(571*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(15*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(148*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(728*G^5*m^5*\[Nu]^3*Sin[u])/(3*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^5)-(574*G^5*m^5*\[Nu]^3*Sin[u])/(3*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^5)-(26893*e*G^5*m^5*\[Nu]^3*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(6247*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(12*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(3553*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(12*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(9415*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(36*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(121*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(12*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(37*e^11*G^5*m^5*\[Nu]^3*Sin[u])/(30*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(416*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^5)-(4904*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^5)+(19972*e*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(3419*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(2833*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(3*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(19667*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(553*e^9*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)-(74*e^11*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^5)+(624*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^4)-(221596*G^5*m^5*\[Nu]^2*Sin[u])/(945*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^4)+(25313*e*G^5*m^5*\[Nu]^2*Sin[u])/(945*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)+(84367*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(630*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(28237*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(756*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(1421*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(135*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(3947*e^9*G^5*m^5*\[Nu]^2*Sin[u])/(1260*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(1456*G^5*m^5*\[Nu]^3*Sin[u])/(3*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^4)+(752068*G^5*m^5*\[Nu]^3*Sin[u])/(945*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^4)+(47953*e*G^5*m^5*\[Nu]^3*Sin[u])/(945*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(129079*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(27337*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(378*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)+(14012*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(135*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)+(3581*e^9*G^5*m^5*\[Nu]^3*Sin[u])/(210*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(832*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^4)+(8528*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^4)-(5684*e*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(4532*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)+(7982*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(9*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(11104*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(814*e^9*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^4)-(312*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^3)+(150826*G^5*m^5*\[Nu]^2*Sin[u])/(945*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^3)-(35956*e*G^5*m^5*\[Nu]^2*Sin[u])/(945*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)-(307537*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(3780*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)+(88777*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(3780*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)-(404*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(315*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)-(104*e*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(48*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(419*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(15*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(37*e^7*G^5*m^5*\[Nu]^2*Sin[u])/(15*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(728*G^5*m^5*\[Nu]^3*Sin[u])/(3*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^3)-(536398*G^5*m^5*\[Nu]^3*Sin[u])/(945*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^3)+(9890*e*G^5*m^5*\[Nu]^3*Sin[u])/(189*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)+(889717*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(3780*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)+(44773*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(1890*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)+(17083*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(1260*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)+(416*e*G^5*m^5*\[Nu]^3*Sin[u])/(5*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(192*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(5*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(1676*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(15*a^6*c^9*(1-e^2)^4*\[Chi]^3)-(148*e^7*G^5*m^5*\[Nu]^3*Sin[u])/(15*a^6*c^9*(1-e^2)^4*\[Chi]^3)+(416*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*e^3*(1-e^2)^(9/2)*\[Chi]^3)-(1416*G^5*m^5*\[Nu]^4*Sin[u])/(5*a^6*c^9*e*(1-e^2)^(9/2)*\[Chi]^3)+(5992*e*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)+(16211*e^3*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)-(7058*e^5*G^5*m^5*\[Nu]^4*Sin[u])/(15*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)-(1517*e^7*G^5*m^5*\[Nu]^4*Sin[u])/(45*a^6*c^9*(1-e^2)^(9/2)*\[Chi]^3)+(104*e*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^4*\[Chi]^2)+(152*e^3*G^5*m^5*\[Nu]^2*Sin[u])/(5*a^6*c^9*(1-e^2)^4*\[Chi]^2)+(37*e^5*G^5*m^5*\[Nu]^2*Sin[u])/(15*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(416*e*G^5*m^5*\[Nu]^3*Sin[u])/(5*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(608*e^3*G^5*m^5*\[Nu]^3*Sin[u])/(5*a^6*c^9*(1-e^2)^4*\[Chi]^2)-(148*e^5*G^5*m^5*\[Nu]^3*Sin[u])/(15*a^6*c^9*(1-e^2)^4*\[Chi]^2);


d\[Iota]$dt$3p5PN$rad$nonlocal = 0;


d\[Iota]$dt$4p5PN$rad$nonlocal = 0;


d\[CapitalOmega]$dt$3p5PN$rad$nonlocal = 0;


d\[CapitalOmega]$dt$4p5PN$rad$nonlocal = 0;


(* ::Subsubsection::Closed:: *)
(*Tail contribution*)


da$dt$4PN$tail$average = (32*G^4*m^4*Sqrt[(G*m)/a]*Pi*q^3*\[Nu]*(-6*BesselJ[q,e*q]^2+6*e^2*BesselJ[q,e*q]^2-e^4*BesselJ[q,e*q]^2+12*q*BesselJ[q,e*q]^2-21*e^2*q*BesselJ[q,e*q]^2+9*e^4*q*BesselJ[q,e*q]^2-6*q^2*BesselJ[q,e*q]^2+15*e^2*q^2*BesselJ[q,e*q]^2-12*e^4*q^2*BesselJ[q,e*q]^2+3*e^6*q^2*BesselJ[q,e*q]^2+6*e*BesselJ[q,e*q]*BesselJ[1+q,e*q]-6*e^3*BesselJ[q,e*q]*BesselJ[1+q,e*q]-12*e*q*BesselJ[q,e*q]*BesselJ[1+q,e*q]+21*e^3*q*BesselJ[q,e*q]*BesselJ[1+q,e*q]-9*e^5*q*BesselJ[q,e*q]*BesselJ[1+q,e*q]+6*e*q^2*BesselJ[q,e*q]*BesselJ[1+q,e*q]-12*e^3*q^2*BesselJ[q,e*q]*BesselJ[1+q,e*q]+6*e^5*q^2*BesselJ[q,e*q]*BesselJ[1+q,e*q]-3*e^2*BesselJ[1+q,e*q]^2+3*e^4*BesselJ[1+q,e*q]^2-3*e^2*q^2*BesselJ[1+q,e*q]^2+6*e^4*q^2*BesselJ[1+q,e*q]^2-3*e^6*q^2*BesselJ[1+q,e*q]^2)*Sign[q])/(15*a^4*c^8*e^4);


de$dt$4PN$tail$average = (-16*(-1+e)*(1+e)*G^4*m^4*Sqrt[(G*m)/a]*Pi*q^2*\[Nu]*(12*BesselJ[q,e*q]^2-6*e^2*BesselJ[q,e*q]^2-30*q*BesselJ[q,e*q]^2+36*e^2*q*BesselJ[q,e*q]^2-7*e^4*q*BesselJ[q,e*q]^2+24*q^2*BesselJ[q,e*q]^2-45*e^2*q^2*BesselJ[q,e*q]^2+21*e^4*q^2*BesselJ[q,e*q]^2-6*q^3*BesselJ[q,e*q]^2+15*e^2*q^3*BesselJ[q,e*q]^2-12*e^4*q^3*BesselJ[q,e*q]^2+3*e^6*q^3*BesselJ[q,e*q]^2-12*e*BesselJ[q,e*q]*BesselJ[1+q,e*q]+6*e^3*BesselJ[q,e*q]*BesselJ[1+q,e*q]+30*e*q*BesselJ[q,e*q]*BesselJ[1+q,e*q]-30*e^3*q*BesselJ[q,e*q]*BesselJ[1+q,e*q]-24*e*q^2*BesselJ[q,e*q]*BesselJ[1+q,e*q]+45*e^3*q^2*BesselJ[q,e*q]*BesselJ[1+q,e*q]-21*e^5*q^2*BesselJ[q,e*q]*BesselJ[1+q,e*q]+6*e*q^3*BesselJ[q,e*q]*BesselJ[1+q,e*q]-12*e^3*q^3*BesselJ[q,e*q]*BesselJ[1+q,e*q]+6*e^5*q^3*BesselJ[q,e*q]*BesselJ[1+q,e*q]-15*e^2*q*BesselJ[1+q,e*q]^2+15*e^4*q*BesselJ[1+q,e*q]^2-3*e^2*q^3*BesselJ[1+q,e*q]^2+6*e^4*q^3*BesselJ[1+q,e*q]^2-3*e^6*q^3*BesselJ[1+q,e*q]^2)*Sign[q])/(15*a^5*c^8*e^5);


d\[CurlyEpsilon]$dt$4PN$tail$average = 0;


d\[CurlyPi]$dt$4PN$tail$average = 0;


d\[Iota]$dt$4PN$tail$average = 0;


d\[CapitalOmega]$dt$4PN$tail$average = 0;


da$dt$4PN$tail$oscillatory$q0 = 0;


de$dt$4PN$tail$oscillatory$q0 = (4*(-1+e)*(1+e)*G^4*m^4*Sqrt[(G*m)/a]*p^4*Pi*\[Nu]*(BesselJ[p,e*p]-p*BesselJ[p,e*p]+e^2*p*BesselJ[p,e*p]-e*BesselJ[1+p,e*p])*Sign[p])/(a^5*c^8*e);


d\[CurlyEpsilon]$dt$4PN$tail$oscillatory$q0 = (((4*I)/15)*G^4*m^4*Sqrt[(G*m)/a]*p^4*Pi*\[Nu]*(-15*BesselJ[p,e*p]-11*e^2*BesselJ[p,e*p]+6*e^4*BesselJ[p,e*p]+15*Sqrt[1-e^2]*BesselJ[p,e*p]-6*e^2*Sqrt[1-e^2]*BesselJ[p,e*p]+15*p*BesselJ[p,e*p]-15*e^4*p*BesselJ[p,e*p]-15*Sqrt[1-e^2]*p*BesselJ[p,e*p]+15*e^2*Sqrt[1-e^2]*p*BesselJ[p,e*p]-15*e*p*BesselJ[1+p,e*p]+15*e^5*p*BesselJ[1+p,e*p]+15*e*Sqrt[1-e^2]*p*BesselJ[1+p,e*p]-15*e^3*Sqrt[1-e^2]*p*BesselJ[1+p,e*p])*Sign[p])/(a^5*c^8*e^2);


d\[CurlyPi]$dt$4PN$tail$oscillatory$q0 = (((-4*I)/5)*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*p^4*Pi*\[Nu]*(-5*BesselJ[p,e*p]+2*e^2*BesselJ[p,e*p]+5*p*BesselJ[p,e*p]-5*e^2*p*BesselJ[p,e*p]-5*e*p*BesselJ[1+p,e*p]+5*e^3*p*BesselJ[1+p,e*p])*Sign[p])/(a^5*c^8*e^2);


d\[Iota]$dt$4PN$tail$oscillatory$q0 = 0;


d\[CapitalOmega]$dt$4PN$tail$oscillatory$q0 = 0;


da$dt$4PN$tail$oscillatory$qnot0 = (16*G^4*m^4*Sqrt[(G*m)/a]*Pi*(p-q)^4*\[Nu]*(-6*e*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*e^3*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^5*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*e^3*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^5*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*e^2*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^4*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+21*e^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-9*e^4*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*e^2*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^4*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*e^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^4*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+9*e^2*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-3*e^4*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-21*e^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+9*e^4*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*e^2*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^4*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-12*e^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^4*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+2*e^3*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+3*e*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-3*e^3*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+6*e*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-12*e^3*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^5*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+12*e^3*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^5*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q])*Sign[p-q])/(15*a^4*c^8*e^3*q);


de$dt$4PN$tail$oscillatory$qnot0 = (-8*(-1+e)*(1+e)*G^4*m^4*Sqrt[(G*m)/a]*Pi*(p-q)^4*\[Nu]*(12*e*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*e^3*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-30*e*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*e^3*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*e^3*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^5*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*e^3*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^5*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*e^2*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-30*e^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-36*e^2*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^4*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+45*e^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-21*e^4*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*e^2*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^4*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*e^2*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^4*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-12*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*e^2*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+30*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-30*e^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+33*e^2*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-15*e^4*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+24*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-45*e^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+21*e^4*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*e^2*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^4*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-12*e^2*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^4*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^3*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-12*e*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+14*e^3*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+3*e*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-3*e^3*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+6*e*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-12*e^3*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^5*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+12*e^3*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^5*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q])*Sign[p-q])/(15*a^5*c^8*e^4*q^2);


d\[CurlyEpsilon]$dt$4PN$tail$oscillatory$qnot0 = (((8*I)/15)*G^4*m^4*Sqrt[(G*m)/a]*Pi*(p-q)^4*\[Nu]*(12*e*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-42*e^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*e^5*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*e*Sqrt[1-e^2]*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^3*Sqrt[1-e^2]*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+63*e^3*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-72*e^5*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+27*e^7*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e*Sqrt[1-e^2]*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-21*e^3*Sqrt[1-e^2]*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+3*e^5*Sqrt[1-e^2]*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*e*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-81*e^3*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+90*e^5*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-33*e^7*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*e*Sqrt[1-e^2]*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+33*e^3*Sqrt[1-e^2]*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-9*e^5*Sqrt[1-e^2]*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+42*e^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-30*e^4*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*Sqrt[1-e^2]*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^2*Sqrt[1-e^2]*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+54*e^2*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-72*e^4*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*e^6*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*Sqrt[1-e^2]*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^2*Sqrt[1-e^2]*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^4*Sqrt[1-e^2]*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-108*e^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+122*e^4*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-44*e^6*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-30*Sqrt[1-e^2]*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*e^2*Sqrt[1-e^2]*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-8*e^4*Sqrt[1-e^2]*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-63*e^2*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+72*e^4*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-27*e^6*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*Sqrt[1-e^2]*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+21*e^2*Sqrt[1-e^2]*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-3*e^4*Sqrt[1-e^2]*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+81*e^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-90*e^4*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+33*e^6*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*Sqrt[1-e^2]*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-33*e^2*Sqrt[1-e^2]*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+9*e^4*Sqrt[1-e^2]*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*e^2*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-36*e^4*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*e^6*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^8*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*Sqrt[1-e^2]*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^2*Sqrt[1-e^2]*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^4*Sqrt[1-e^2]*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^6*Sqrt[1-e^2]*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*e^2*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+36*e^4*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*e^6*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^8*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*Sqrt[1-e^2]*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^2*Sqrt[1-e^2]*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^4*Sqrt[1-e^2]*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^6*Sqrt[1-e^2]*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+42*e^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-30*e^4*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*Sqrt[1-e^2]*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^2*Sqrt[1-e^2]*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-48*e^2*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+48*e^4*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-12*e^6*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-12*Sqrt[1-e^2]*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*e^2*Sqrt[1-e^2]*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-30*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+108*e^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-114*e^4*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+36*e^6*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+30*Sqrt[1-e^2]*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-30*e^2*Sqrt[1-e^2]*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-63*e^2*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+72*e^4*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-27*e^6*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*Sqrt[1-e^2]*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+21*e^2*Sqrt[1-e^2]*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-3*e^4*Sqrt[1-e^2]*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-24*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+81*e^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-90*e^4*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+33*e^6*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+24*Sqrt[1-e^2]*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-33*e^2*Sqrt[1-e^2]*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+9*e^4*Sqrt[1-e^2]*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-24*e^2*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+36*e^4*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-24*e^6*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^8*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*Sqrt[1-e^2]*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*e^2*Sqrt[1-e^2]*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^4*Sqrt[1-e^2]*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^6*Sqrt[1-e^2]*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^2*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-36*e^4*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^6*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^8*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*Sqrt[1-e^2]*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^2*Sqrt[1-e^2]*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*e^4*Sqrt[1-e^2]*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^6*Sqrt[1-e^2]*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+8*e^5*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^3*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^5*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+6*e*Sqrt[1-e^2]*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^3*Sqrt[1-e^2]*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-8*e^3*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+8*e^5*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+8*e^3*Sqrt[1-e^2]*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-15*e*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+54*e^3*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-63*e^5*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^7*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+15*e*Sqrt[1-e^2]*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-15*e^3*Sqrt[1-e^2]*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+18*e*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-63*e^3*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+72*e^5*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-27*e^7*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-18*e*Sqrt[1-e^2]*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+21*e^3*Sqrt[1-e^2]*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-3*e^5*Sqrt[1-e^2]*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q])*Sign[p-q])/(a^5*c^8*e^5*q^2);


d\[CurlyPi]$dt$4PN$tail$oscillatory$qnot0 = (((8*I)/15)*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*Pi*(p-q)^4*\[Nu]*(-12*e*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-21*e^3*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+3*e^5*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*e*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+33*e^3*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-9*e^5*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^2*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^4*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-30*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*e^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-8*e^4*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+21*e^2*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-3*e^4*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-33*e^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+9*e^4*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^2*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^4*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^6*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^2*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^4*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^6*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-12*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*e^2*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+30*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-30*e^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+21*e^2*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-3*e^4*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+24*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-33*e^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+9*e^4*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*e^2*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^4*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^6*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^2*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*e^4*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^6*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^3*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+8*e^3*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+15*e*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-15*e^3*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-18*e*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+21*e^3*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-3*e^5*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q])*Sign[p-q])/(a^5*c^8*e^5*q^2);


d\[Iota]$dt$4PN$tail$oscillatory$qnot0 = 0;


d\[CapitalOmega]$dt$4PN$tail$oscillatory$qnot0 = 0;


(* ::Subsubsection::Closed:: *)
(*Total half-integer contribution*)


da$dt$2p5PN = da$dt$2p5PN$mat;


da$dt$3p5PN = da$dt$3p5PN$mat + da$dt$3p5PN$rad$nonlocal;


da$dt$4p5PN = da$dt$4p5PN$mat + da$dt$4p5PN$rad$nonlocal + da$dt$4p5PN$rad$local;


de$dt$2p5PN = de$dt$2p5PN$mat;


de$dt$3p5PN = de$dt$3p5PN$mat + de$dt$3p5PN$rad$nonlocal;


de$dt$4p5PN = de$dt$4p5PN$mat + de$dt$4p5PN$rad$nonlocal + de$dt$4p5PN$rad$local;


d\[CurlyEpsilon]$dt$2p5PN = d\[CurlyEpsilon]$dt$2p5PN$mat;


d\[CurlyEpsilon]$dt$3p5PN = d\[CurlyEpsilon]$dt$3p5PN$mat + d\[CurlyEpsilon]$dt$3p5PN$rad$nonlocal;


d\[CurlyEpsilon]$dt$4p5PN = d\[CurlyEpsilon]$dt$4p5PN$mat + d\[CurlyEpsilon]$dt$4p5PN$rad$nonlocal + d\[CurlyEpsilon]$dt$4p5PN$rad$local;


d\[CurlyPi]$dt$2p5PN = d\[CurlyPi]$dt$2p5PN$mat;


d\[CurlyPi]$dt$3p5PN = d\[CurlyPi]$dt$3p5PN$mat + d\[CurlyPi]$dt$3p5PN$rad$nonlocal;


d\[CurlyPi]$dt$4p5PN = d\[CurlyPi]$dt$4p5PN$mat + d\[CurlyPi]$dt$4p5PN$rad$nonlocal + d\[CurlyPi]$dt$4p5PN$rad$local;


d\[Iota]$dt$2p5PN = 0;


d\[Iota]$dt$3p5PN = 0;


d\[Iota]$dt$4p5PN = 0;


d\[CapitalOmega]$dt$2p5PN = 0;


d\[CapitalOmega]$dt$3p5PN = 0;


d\[CapitalOmega]$dt$4p5PN = 0;


(* ::Section::Closed:: *)
(*Radiation-reaction corrections  [Section IV & Section V]*)


(* ::Subsection::Closed:: *)
(*Hyperbolic Parametrization*)


(* ::Subsubsection::Closed:: *)
(*Matter contribution*)


\[Delta]arh$RR$2p5PN$mat = (1204*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(45*arh*c^5*(-1+erh^2)^3)+(1346*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(45*arh*c^5*(-1+erh^2)^3)+(64*G^2*m^2*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(5*arh*c^5*(-1+erh^2)^(7/2))+(584*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(15*arh*c^5*(-1+erh^2)^(7/2))+(74*erh^4*G^2*m^2*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(15*arh*c^5*(-1+erh^2)^(7/2))+(128*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh*c^5*(-1+erh^2)^(7/2))+(1168*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh*c^5*(-1+erh^2)^(7/2))+(148*erh^4*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh*c^5*(-1+erh^2)^(7/2))+(28*erh*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(3*arh*c^5*\[Chi]rh^4)+(196*erh*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(45*arh*c^5*(-1+erh^2)*\[Chi]rh^3)+(16*erh^3*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(5*arh*c^5*(-1+erh^2)*\[Chi]rh^3)+(628*erh*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(45*arh*c^5*(-1+erh^2)^2*\[Chi]rh^2)+(74*erh^3*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(15*arh*c^5*(-1+erh^2)^2*\[Chi]rh^2)+(1204*erh*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(45*arh*c^5*(-1+erh^2)^3*\[Chi]rh)+(1346*erh^3*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(45*arh*c^5*(-1+erh^2)^3*\[Chi]rh);


\[Delta]arh$RR$3p5PN$mat = (-21107*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(525*arh^2*c^7*(-1+erh^2)^4)-(191726*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(525*arh^2*c^7*(-1+erh^2)^4)-(235733*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(2100*arh^2*c^7*(-1+erh^2)^4)-(956*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(105*arh^2*c^7*(-1+erh^2)^(9/2))-(9238*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(35*arh^2*c^7*(-1+erh^2)^(9/2))-(471*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(2*arh^2*c^7*(-1+erh^2)^(9/2))-(3823*erh^6*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(420*arh^2*c^7*(-1+erh^2)^(9/2))-(944*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^2*c^7*(-1+erh^2)^4)-(4796*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^2*c^7*(-1+erh^2)^4)-(352*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^2*c^7*(-1+erh^2)^4)-(144*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^2*c^7*(-1+erh^2)^(9/2))-(1736*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(15*arh^2*c^7*(-1+erh^2)^(9/2))-(164*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^2*c^7*(-1+erh^2)^(9/2))-(1912*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^2*c^7*(-1+erh^2)^(9/2))-(18476*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^2*c^7*(-1+erh^2)^(9/2))-(471*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^2*c^7*(-1+erh^2)^(9/2))-(3823*erh^6*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(210*arh^2*c^7*(-1+erh^2)^(9/2))-(288*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^2*c^7*(-1+erh^2)^(9/2))-(3472*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^2*c^7*(-1+erh^2)^(9/2))-(328*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^2*c^7*(-1+erh^2)^(9/2))-(32*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^2*c^7*\[Chi]rh^7)+(64*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^2*c^7*\[Chi]rh^7)-(32*erh^5*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^2*c^7*\[Chi]rh^7)-(274*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(15*arh^2*c^7*\[Chi]rh^6)+(274*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(15*arh^2*c^7*\[Chi]rh^6)-(56*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3*arh^2*c^7*\[Chi]rh^6)+(56*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3*arh^2*c^7*\[Chi]rh^6)-(9166*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(75*arh^2*c^7*\[Chi]rh^5)+(12*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(5*arh^2*c^7*\[Chi]rh^5)-(24*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(arh^2*c^7*\[Chi]rh^5)-(24*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^2*c^7*\[Chi]rh^5)+(1223*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(25*arh^2*c^7*(-1+erh^2)*\[Chi]rh^4)-(157*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(2*arh^2*c^7*(-1+erh^2)*\[Chi]rh^4)+(104*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^2*c^7*(-1+erh^2)*\[Chi]rh^4)-(256*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^2*c^7*(-1+erh^2)*\[Chi]rh^4)-(18017*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(525*arh^2*c^7*(-1+erh^2)^2*\[Chi]rh^3)-(28277*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(1050*arh^2*c^7*(-1+erh^2)^2*\[Chi]rh^3)-(272*erh^5*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(35*arh^2*c^7*(-1+erh^2)^2*\[Chi]rh^3)-(344*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^2*c^7*(-1+erh^2)^2*\[Chi]rh^3)+(112*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^2*c^7*(-1+erh^2)^2*\[Chi]rh^3)-(16*erh^5*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^2*c^7*(-1+erh^2)^2*\[Chi]rh^3)-(16327*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(525*arh^2*c^7*(-1+erh^2)^3*\[Chi]rh^2)-(23161*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(175*arh^2*c^7*(-1+erh^2)^3*\[Chi]rh^2)-(3823*erh^5*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(420*arh^2*c^7*(-1+erh^2)^3*\[Chi]rh^2)-(512*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^2*c^7*(-1+erh^2)^3*\[Chi]rh^2)-(1124*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^2*c^7*(-1+erh^2)^3*\[Chi]rh^2)-(21107*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(525*arh^2*c^7*(-1+erh^2)^4*\[Chi]rh)-(191726*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(525*arh^2*c^7*(-1+erh^2)^4*\[Chi]rh)-(235733*erh^5*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(2100*arh^2*c^7*(-1+erh^2)^4*\[Chi]rh)-(944*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^2*c^7*(-1+erh^2)^4*\[Chi]rh)-(4796*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^2*c^7*(-1+erh^2)^4*\[Chi]rh)-(352*erh^5*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^2*c^7*(-1+erh^2)^4*\[Chi]rh);


\[Delta]arh$RR$4p5PN$mat = (50393282*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(297675*arh^3*c^9*(-1+erh^2)^5)-(211482521*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(595350*arh^3*c^9*(-1+erh^2)^5)+(274725497*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(476280*arh^3*c^9*(-1+erh^2)^5)+(24808963*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(176400*arh^3*c^9*(-1+erh^2)^5)+(44836*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(405*arh^3*c^9*(-1+erh^2)^(11/2))-(517498*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(2835*arh^3*c^9*(-1+erh^2)^(11/2))+(450329*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(1890*arh^3*c^9*(-1+erh^2)^(11/2))+(89923*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(252*arh^3*c^9*(-1+erh^2)^(11/2))+(41567*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(5040*arh^3*c^9*(-1+erh^2)^(11/2))+(6581662*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(33075*arh^3*c^9*(-1+erh^2)^5)+(141237703*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(33075*arh^3*c^9*(-1+erh^2)^5)+(113489471*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(66150*arh^3*c^9*(-1+erh^2)^5)-(100252*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^3*c^9*(-1+erh^2)^5)-(5308*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(315*arh^3*c^9*(-1+erh^2)^(11/2))+(884242*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(315*arh^3*c^9*(-1+erh^2)^(11/2))+(339674*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(105*arh^3*c^9*(-1+erh^2)^(11/2))+(9393*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(70*arh^3*c^9*(-1+erh^2)^(11/2))-(28*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(15*arh^3*c^9*(-1+erh^2)^(11/2))+(2672764*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^3*c^9*(-1+erh^2)^5)+(16797842*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^3*c^9*(-1+erh^2)^5)+(13931024*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^3*c^9*(-1+erh^2)^5)+(283568*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(2205*arh^3*c^9*(-1+erh^2)^5)+(464*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(5*arh^3*c^9*(-1+erh^2)^(11/2))+(111056*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(105*arh^3*c^9*(-1+erh^2)^(11/2))+(23986*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(15*arh^3*c^9*(-1+erh^2)^(11/2))+(42128*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(105*arh^3*c^9*(-1+erh^2)^(11/2))+(112*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(15*arh^3*c^9*(-1+erh^2)^(11/2))+(89672*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(405*arh^3*c^9*(-1+erh^2)^(11/2))-(1034996*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(2835*arh^3*c^9*(-1+erh^2)^(11/2))+(450329*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(945*arh^3*c^9*(-1+erh^2)^(11/2))+(89923*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(126*arh^3*c^9*(-1+erh^2)^(11/2))+(41567*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(2520*arh^3*c^9*(-1+erh^2)^(11/2))-(10616*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(315*arh^3*c^9*(-1+erh^2)^(11/2))+(1768484*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(315*arh^3*c^9*(-1+erh^2)^(11/2))+(679348*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^3*c^9*(-1+erh^2)^(11/2))+(9393*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^3*c^9*(-1+erh^2)^(11/2))-(56*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^3*c^9*(-1+erh^2)^(11/2))+(928*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^9*(-1+erh^2)^(11/2))+(222112*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^3*c^9*(-1+erh^2)^(11/2))+(47972*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^3*c^9*(-1+erh^2)^(11/2))+(84256*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^3*c^9*(-1+erh^2)^(11/2))+(224*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^3*c^9*(-1+erh^2)^(11/2))-(40*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^3*c^9*\[Chi]rh^9)+(120*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^3*c^9*\[Chi]rh^9)-(120*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^3*c^9*\[Chi]rh^9)+(40*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^3*c^9*\[Chi]rh^9)-(112*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(arh^3*c^9*\[Chi]rh^9)+(336*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(arh^3*c^9*\[Chi]rh^9)-(336*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(arh^3*c^9*\[Chi]rh^9)+(112*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(arh^3*c^9*\[Chi]rh^9)+(104767*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(105*arh^3*c^9*\[Chi]rh^8)-(209534*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(105*arh^3*c^9*\[Chi]rh^8)+(104767*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(105*arh^3*c^9*\[Chi]rh^8)+(1086*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^3*c^9*\[Chi]rh^8)-(2172*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^3*c^9*\[Chi]rh^8)+(1086*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^3*c^9*\[Chi]rh^8)-(84*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(arh^3*c^9*\[Chi]rh^8)+(168*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(arh^3*c^9*\[Chi]rh^8)-(84*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(arh^3*c^9*\[Chi]rh^8)+(5231972*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(6615*arh^3*c^9*\[Chi]rh^7)-(5040137*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(6615*arh^3*c^9*\[Chi]rh^7)-(29*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^3*c^9*\[Chi]rh^7)+(460762*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1323*arh^3*c^9*\[Chi]rh^7)-(402550*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1323*arh^3*c^9*\[Chi]rh^7)-(44*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(arh^3*c^9*\[Chi]rh^7)-(17152*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(147*arh^3*c^9*\[Chi]rh^7)+(16270*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(147*arh^3*c^9*\[Chi]rh^7)+(6*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(arh^3*c^9*\[Chi]rh^7)+(10657789*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(19845*arh^3*c^9*\[Chi]rh^6)-(27401*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(90*arh^3*c^9*\[Chi]rh^6)+(1119194*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1323*arh^3*c^9*\[Chi]rh^6)-(16322*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(105*arh^3*c^9*\[Chi]rh^6)+(21472*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(735*arh^3*c^9*\[Chi]rh^6)+(3688*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(105*arh^3*c^9*\[Chi]rh^6)-(25465451*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(99225*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)+(14960723*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(66150*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)-(24*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(7*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)-(3861988*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(33075*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)+(11551552*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(33075*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)+(48*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(7*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)-(83904*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)+(35256*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(245*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)+(24*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(5*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)+(810608*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(33075*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(126983*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(66150*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(9941*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(2520*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(2253784*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(767429*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(2724*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(35*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(540128*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(33928*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(735*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(2788*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(35*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(243392*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(297675*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(2457719*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(595350*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(6730627*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(88200*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(3272*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(315*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(8166112*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(33075*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(18591323*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(33075*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(45004*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(8*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(35*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(996964*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(1114144*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(32416*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(2205*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(64*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(5*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(17438822*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(297675*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(67930297*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(595350*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(19795991*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(88200*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(41567*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(5040*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(7139002*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(33075*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(11106259*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(6615*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(1173049*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(7350*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(28*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(1649644*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(2262202*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(617584*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(2205*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(112*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(15*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(50393282*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(297675*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)-(211482521*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(595350*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(274725497*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(476280*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(24808963*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(176400*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(6581662*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(33075*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(141237703*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(33075*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(113489471*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(66150*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)-(100252*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(2672764*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(16797842*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(13931024*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(283568*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(2205*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh);


\[Delta]erh$RR$2p5PN$mat = (-134*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(45*arh^2*c^5*erh*(-1+erh^2)^2)-(1069*erh*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(45*arh^2*c^5*(-1+erh^2)^2)-(8*erh^3*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^2*c^5*(-1+erh^2)^2)-(304*erh*G^2*m^2*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(15*arh^2*c^5*(-1+erh^2)^(5/2))-(121*erh^3*G^2*m^2*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(15*arh^2*c^5*(-1+erh^2)^(5/2))-(608*erh*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^2*c^5*(-1+erh^2)^(5/2))-(242*erh^3*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^2*c^5*(-1+erh^2)^(5/2))+(14*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(3*arh^2*c^5*\[Chi]rh^4)-(14*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(3*arh^2*c^5*\[Chi]rh^4)-(98*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(45*arh^2*c^5*\[Chi]rh^3)-(8*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(5*arh^2*c^5*\[Chi]rh^3)-(134*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(45*arh^2*c^5*(-1+erh^2)*\[Chi]rh^2)-(97*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(15*arh^2*c^5*(-1+erh^2)*\[Chi]rh^2)-(134*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(45*arh^2*c^5*(-1+erh^2)^2*\[Chi]rh)-(1069*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(45*arh^2*c^5*(-1+erh^2)^2*\[Chi]rh)-(8*erh^4*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(5*arh^2*c^5*(-1+erh^2)^2*\[Chi]rh);


\[Delta]erh$RR$3p5PN$mat = (-5627*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(1575*arh^3*c^7*erh*(-1+erh^2)^3)+(135823*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(900*arh^3*c^7*(-1+erh^2)^3)+(1456529*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(12600*arh^3*c^7*(-1+erh^2)^3)-(144*erh^5*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^3*c^7*(-1+erh^2)^3)+(7129*erh*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(105*arh^3*c^7*(-1+erh^2)^(7/2))+(2585*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(14*arh^3*c^7*(-1+erh^2)^(7/2))+(5281*erh^5*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(840*arh^3*c^7*(-1+erh^2)^(7/2))+(32*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*erh*(-1+erh^2)^3)+(3214*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^3*c^7*(-1+erh^2)^3)+(488*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^3*c^7*(-1+erh^2)^3)+(164*erh*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(3*arh^3*c^7*(-1+erh^2)^(7/2))+(34*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(arh^3*c^7*(-1+erh^2)^(7/2))+(14258*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^3*c^7*(-1+erh^2)^(7/2))+(2585*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(7*arh^3*c^7*(-1+erh^2)^(7/2))+(5281*erh^5*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(420*arh^3*c^7*(-1+erh^2)^(7/2))+(328*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(3*arh^3*c^7*(-1+erh^2)^(7/2))+(68*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^3*c^7*(-1+erh^2)^(7/2))-(16*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^3*c^7*\[Chi]rh^7)+(48*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^3*c^7*\[Chi]rh^7)-(48*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^3*c^7*\[Chi]rh^7)+(16*erh^6*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^3*c^7*\[Chi]rh^7)-(137*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(15*arh^3*c^7*\[Chi]rh^6)+(274*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(15*arh^3*c^7*\[Chi]rh^6)-(137*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(15*arh^3*c^7*\[Chi]rh^6)-(28*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3*arh^3*c^7*\[Chi]rh^6)+(56*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3*arh^3*c^7*\[Chi]rh^6)-(28*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3*arh^3*c^7*\[Chi]rh^6)-(2783*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(75*arh^3*c^7*\[Chi]rh^5)+(1073*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(75*arh^3*c^7*\[Chi]rh^5)+(114*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(5*arh^3*c^7*\[Chi]rh^5)-(12*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(arh^3*c^7*\[Chi]rh^5)+(48*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^3*c^7*\[Chi]rh^5)+(12*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^3*c^7*\[Chi]rh^5)-(1807*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(75*arh^3*c^7*\[Chi]rh^4)+(2333*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(60*arh^3*c^7*\[Chi]rh^4)+(8*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^3*c^7*\[Chi]rh^4)+(68*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^3*c^7*\[Chi]rh^4)-(5717*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(1575*arh^3*c^7*(-1+erh^2)*\[Chi]rh^3)+(223361*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(6300*arh^3*c^7*(-1+erh^2)*\[Chi]rh^3)+(94*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(35*arh^3*c^7*(-1+erh^2)*\[Chi]rh^3)+(64*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^3*c^7*(-1+erh^2)*\[Chi]rh^3)-(296*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^3*c^7*(-1+erh^2)*\[Chi]rh^3)+(28*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^3*c^7*(-1+erh^2)*\[Chi]rh^3)-(5627*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(1575*arh^3*c^7*(-1+erh^2)^2*\[Chi]rh^2)+(500513*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(6300*arh^3*c^7*(-1+erh^2)^2*\[Chi]rh^2)+(8737*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(840*arh^3*c^7*(-1+erh^2)^2*\[Chi]rh^2)+(32*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^3*c^7*(-1+erh^2)^2*\[Chi]rh^2)+(1042*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^3*c^7*(-1+erh^2)^2*\[Chi]rh^2)-(5627*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(1575*arh^3*c^7*(-1+erh^2)^3*\[Chi]rh)+(135823*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(900*arh^3*c^7*(-1+erh^2)^3*\[Chi]rh)+(1456529*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(12600*arh^3*c^7*(-1+erh^2)^3*\[Chi]rh)-(144*erh^6*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(35*arh^3*c^7*(-1+erh^2)^3*\[Chi]rh)+(32*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^3*c^7*(-1+erh^2)^3*\[Chi]rh)+(3214*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^3*c^7*(-1+erh^2)^3*\[Chi]rh)+(488*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^3*c^7*(-1+erh^2)^3*\[Chi]rh);


\[Delta]erh$RR$4p5PN$mat = (-1703039*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(39690*arh^4*c^9*erh*(-1+erh^2)^4)+(29062303*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(396900*arh^4*c^9*(-1+erh^2)^4)-(375431849*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(1587600*arh^4*c^9*(-1+erh^2)^4)-(17858719*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(352800*arh^4*c^9*(-1+erh^2)^4)-(404*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(45*arh^4*c^9*(-1+erh^2)^4)-(49568*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(945*arh^4*c^9*(-1+erh^2)^(9/2))-(14711*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(630*arh^4*c^9*(-1+erh^2)^(9/2))-(691333*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(3780*arh^4*c^9*(-1+erh^2)^(9/2))-(3391*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(480*arh^4*c^9*(-1+erh^2)^(9/2))+(202378*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*erh*(-1+erh^2)^4)-(16945931*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(11025*arh^4*c^9*(-1+erh^2)^4)-(2857195*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(1764*arh^4*c^9*(-1+erh^2)^4)+(84209*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*(-1+erh^2)^4)-(9257*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^(9/2))-(158609*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(70*arh^4*c^9*(-1+erh^2)^(9/2))-(3961*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(20*arh^4*c^9*(-1+erh^2)^(9/2))+(47*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(21*arh^4*c^9*(-1+erh^2)^(9/2))-(175306*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^4*c^9*erh*(-1+erh^2)^4)-(6587629*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^4*c^9*(-1+erh^2)^4)-(9273244*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^4*c^9*(-1+erh^2)^4)-(457852*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^4)-(11468*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(31889*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(34796*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(105*arh^4*c^9*(-1+erh^2)^(9/2))-(188*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(21*arh^4*c^9*(-1+erh^2)^(9/2))-(99136*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(945*arh^4*c^9*(-1+erh^2)^(9/2))-(14711*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(315*arh^4*c^9*(-1+erh^2)^(9/2))-(691333*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(1890*arh^4*c^9*(-1+erh^2)^(9/2))-(3391*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(240*arh^4*c^9*(-1+erh^2)^(9/2))-(18514*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^(9/2))-(158609*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(3961*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(10*arh^4*c^9*(-1+erh^2)^(9/2))+(94*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(21*arh^4*c^9*(-1+erh^2)^(9/2))-(22936*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(63778*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(69592*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^4*c^9*(-1+erh^2)^(9/2))-(376*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(21*arh^4*c^9*(-1+erh^2)^(9/2))-(20*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^4*c^9*\[Chi]rh^9)+(80*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^4*c^9*\[Chi]rh^9)-(120*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^4*c^9*\[Chi]rh^9)+(80*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^4*c^9*\[Chi]rh^9)-(20*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^4*c^9*\[Chi]rh^9)-(56*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(arh^4*c^9*\[Chi]rh^9)+(224*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(arh^4*c^9*\[Chi]rh^9)-(336*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(arh^4*c^9*\[Chi]rh^9)+(224*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(arh^4*c^9*\[Chi]rh^9)-(56*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(arh^4*c^9*\[Chi]rh^9)+(104767*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(210*arh^4*c^9*\[Chi]rh^8)-(104767*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(70*arh^4*c^9*\[Chi]rh^8)+(104767*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(70*arh^4*c^9*\[Chi]rh^8)-(104767*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(210*arh^4*c^9*\[Chi]rh^8)+(543*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*\[Chi]rh^8)-(1629*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*\[Chi]rh^8)+(1629*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*\[Chi]rh^8)-(543*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*\[Chi]rh^8)-(42*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(arh^4*c^9*\[Chi]rh^8)+(126*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(arh^4*c^9*\[Chi]rh^8)-(126*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(arh^4*c^9*\[Chi]rh^8)+(42*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(arh^4*c^9*\[Chi]rh^8)+(3052576*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(6615*arh^4*c^9*\[Chi]rh^7)-(12891649*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(13230*arh^4*c^9*\[Chi]rh^7)+(3733921*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(6615*arh^4*c^9*\[Chi]rh^7)-(103*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(2*arh^4*c^9*\[Chi]rh^7)+(352097*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1323*arh^4*c^9*\[Chi]rh^7)-(796804*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1323*arh^4*c^9*\[Chi]rh^7)+(537317*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1323*arh^4*c^9*\[Chi]rh^7)-(70*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(arh^4*c^9*\[Chi]rh^7)-(8576*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(147*arh^4*c^9*\[Chi]rh^7)+(16711*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(147*arh^4*c^9*\[Chi]rh^7)-(7694*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(147*arh^4*c^9*\[Chi]rh^7)-(3*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(arh^4*c^9*\[Chi]rh^7)-(1013213*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(39690*arh^4*c^9*\[Chi]rh^6)+(13284589*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(79380*arh^4*c^9*\[Chi]rh^6)-(59567*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(420*arh^4*c^9*\[Chi]rh^6)+(3137366*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(6615*arh^4*c^9*\[Chi]rh^6)-(798178*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1323*arh^4*c^9*\[Chi]rh^6)+(4516*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(35*arh^4*c^9*\[Chi]rh^6)+(45316*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(735*arh^4*c^9*\[Chi]rh^6)-(66988*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(735*arh^4*c^9*\[Chi]rh^6)+(1032*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(35*arh^4*c^9*\[Chi]rh^6)+(2045147*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(19845*arh^4*c^9*\[Chi]rh^5)-(23062019*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(132300*arh^4*c^9*\[Chi]rh^5)+(1235*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(14*arh^4*c^9*\[Chi]rh^5)+(6197207*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(33075*arh^4*c^9*\[Chi]rh^5)-(11867729*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(33075*arh^4*c^9*\[Chi]rh^5)+(1812*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(35*arh^4*c^9*\[Chi]rh^5)+(439988*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*\[Chi]rh^5)-(558707*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*\[Chi]rh^5)-(39*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(5*arh^4*c^9*\[Chi]rh^5)-(1536467*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(39690*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)+(7914707*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(99225*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)-(94483*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(1680*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)+(22146*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)-(271039*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(2450*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)-(1751*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(21*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)-(117144*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)+(320048*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)-(8578*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(105*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)-(2275583*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(39690*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(4708262*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(99225*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(404359*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(19600*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(310*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(63*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(271993*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(10300867*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(22050*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(62318*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(2*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(78286*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(1942424*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(53156*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(64*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(1703039*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(39690*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(32850473*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(396900*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(68986079*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(529200*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(551*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(288*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(202378*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(9534902*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(1071757*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(4900*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(47*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(21*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(175306*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(630103*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(2205*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(792908*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(188*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(21*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(1703039*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(39690*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)+(29062303*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(396900*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(375431849*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(1587600*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(17858719*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(352800*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(404*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(45*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)+(202378*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(16945931*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(2857195*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1764*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)+(84209*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(175306*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(6587629*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(9273244*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(457852*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh);


\[Delta]clh$RR$2p5PN$mat = (-28*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(3*arh^2*c^5*\[Chi]rh^4)+(14*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(3*arh^2*c^5*erh^2*\[Chi]rh^4)+(14*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(3*arh^2*c^5*\[Chi]rh^4)-(184*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(45*arh^2*c^5*\[Chi]rh^3)+(112*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(45*arh^2*c^5*erh^2*\[Chi]rh^3)+(8*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^2*c^5*\[Chi]rh^3)-(172*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(15*arh^2*c^5*\[Chi]rh^2)+(4*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^2*c^5*erh^2*\[Chi]rh^2)-(32*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^2*c^5*\[Chi]rh);


\[Delta]clh$RR$3p5PN$mat = (64*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(arh^3*c^7*\[Chi]rh^7)-(16*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(arh^3*c^7*erh^2*\[Chi]rh^7)-(96*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(arh^3*c^7*\[Chi]rh^7)+(64*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(arh^3*c^7*\[Chi]rh^7)-(16*erh^6*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(arh^3*c^7*\[Chi]rh^7)+(377*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^3*c^7*\[Chi]rh^6)-(377*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(15*arh^3*c^7*erh^2*\[Chi]rh^6)-(377*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^3*c^7*\[Chi]rh^6)+(377*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(15*arh^3*c^7*\[Chi]rh^6)+(28*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^3*c^7*\[Chi]rh^6)-(28*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(3*arh^3*c^7*erh^2*\[Chi]rh^6)-(28*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^3*c^7*\[Chi]rh^6)+(28*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(3*arh^3*c^7*\[Chi]rh^6)+(2782*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(25*arh^3*c^7*\[Chi]rh^5)-(1156*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(25*arh^3*c^7*erh^2*\[Chi]rh^5)-(2096*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(25*arh^3*c^7*\[Chi]rh^5)+(94*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^3*c^7*\[Chi]rh^5)+(604*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^3*c^7*\[Chi]rh^5)-(64*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(3*arh^3*c^7*erh^2*\[Chi]rh^5)-(248*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^3*c^7*\[Chi]rh^5)-(12*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*\[Chi]rh^5)+(232*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^3*c^7*\[Chi]rh^4)-(306*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^3*c^7*erh^2*\[Chi]rh^4)+(74*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^3*c^7*\[Chi]rh^4)+(904*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^3*c^7*\[Chi]rh^4)-(172*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^3*c^7*erh^2*\[Chi]rh^4)-(244*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*\[Chi]rh^4)+(26738*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(315*arh^3*c^7*\[Chi]rh^3)-(6446*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(315*arh^3*c^7*erh^2*\[Chi]rh^3)+(1076*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(105*arh^3*c^7*\[Chi]rh^3)+(3884*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^3*c^7*\[Chi]rh^3)-(184*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^3*c^7*erh^2*\[Chi]rh^3)-(28*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*\[Chi]rh^3)-(226*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^3*c^7*\[Chi]rh^2)+(2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^3*c^7*erh^2*\[Chi]rh^2)+(396*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*\[Chi]rh^2)-(32*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*erh^2*\[Chi]rh^2)-(1248*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^3*c^7*\[Chi]rh)+(128*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*\[Chi]rh);


\[Delta]clh$RR$4p5PN$mat = (-96*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu])/(arh^4*c^9*(-1+erh^2)^4)-(216*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu])/(arh^4*c^9*(-1+erh^2)^4)-(27*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu])/(4*arh^4*c^9*(-1+erh^2)^4)+(192*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^4)+(432*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^4)+(27*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^2)/(10*arh^4*c^9*(-1+erh^2)^4)+(100*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(arh^4*c^9*\[Chi]rh^9)-(20*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(arh^4*c^9*erh^2*\[Chi]rh^9)-(200*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(arh^4*c^9*\[Chi]rh^9)+(200*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(arh^4*c^9*\[Chi]rh^9)-(100*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(arh^4*c^9*\[Chi]rh^9)+(20*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(arh^4*c^9*\[Chi]rh^9)+(280*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*\[Chi]rh^9)-(56*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*erh^2*\[Chi]rh^9)-(560*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*\[Chi]rh^9)+(560*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*\[Chi]rh^9)-(280*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*\[Chi]rh^9)+(56*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*\[Chi]rh^9)-(201134*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(105*arh^4*c^9*\[Chi]rh^8)+(100567*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(210*arh^4*c^9*erh^2*\[Chi]rh^8)+(100567*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^4*c^9*\[Chi]rh^8)-(201134*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(105*arh^4*c^9*\[Chi]rh^8)+(100567*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(210*arh^4*c^9*\[Chi]rh^8)-(1052*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^4*c^9*\[Chi]rh^8)+(263*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^4*c^9*erh^2*\[Chi]rh^8)+(1578*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^4*c^9*\[Chi]rh^8)-(1052*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^4*c^9*\[Chi]rh^8)+(263*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^4*c^9*\[Chi]rh^8)+(168*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*\[Chi]rh^8)-(42*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*erh^2*\[Chi]rh^8)-(252*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*\[Chi]rh^8)+(168*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*\[Chi]rh^8)-(42*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*\[Chi]rh^8)-(5935834*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(2205*arh^4*c^9*\[Chi]rh^7)+(12705473*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(13230*arh^4*c^9*erh^2*\[Chi]rh^7)+(5102029*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(2205*arh^4*c^9*\[Chi]rh^7)-(2600614*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(6615*arh^4*c^9*\[Chi]rh^7)-(2647*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(14*arh^4*c^9*\[Chi]rh^7)-(2492104*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(2205*arh^4*c^9*\[Chi]rh^7)+(2478874*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(6615*arh^4*c^9*erh^2*\[Chi]rh^7)+(2518564*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(2205*arh^4*c^9*\[Chi]rh^7)-(2597944*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(6615*arh^4*c^9*\[Chi]rh^7)+(6*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*\[Chi]rh^7)+(14603*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(49*arh^4*c^9*\[Chi]rh^7)-(14750*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(147*arh^4*c^9*erh^2*\[Chi]rh^7)-(14309*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(49*arh^4*c^9*\[Chi]rh^7)+(13427*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(147*arh^4*c^9*\[Chi]rh^7)+(3*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*\[Chi]rh^7)-(1217567*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(810*arh^4*c^9*\[Chi]rh^6)+(353107*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(810*arh^4*c^9*erh^2*\[Chi]rh^6)+(1375813*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(810*arh^4*c^9*\[Chi]rh^6)-(6313*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(10*arh^4*c^9*\[Chi]rh^6)-(128297*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(63*arh^4*c^9*\[Chi]rh^6)+(233231*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(315*arh^4*c^9*erh^2*\[Chi]rh^6)+(583277*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(315*arh^4*c^9*\[Chi]rh^6)-(19447*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35*arh^4*c^9*\[Chi]rh^6)+(836*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(35*arh^4*c^9*\[Chi]rh^6)+(116*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(35*arh^4*c^9*erh^2*\[Chi]rh^6)-(404*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(7*arh^4*c^9*\[Chi]rh^6)+(1068*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(35*arh^4*c^9*\[Chi]rh^6)+(983449*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(14175*arh^4*c^9*\[Chi]rh^5)+(439583*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(5670*arh^4*c^9*erh^2*\[Chi]rh^5)-(1083577*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(3150*arh^4*c^9*\[Chi]rh^5)+(6898*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^4*c^9*\[Chi]rh^5)-(879397*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(525*arh^4*c^9*\[Chi]rh^5)+(148871*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(225*arh^4*c^9*erh^2*\[Chi]rh^5)+(251767*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(225*arh^4*c^9*\[Chi]rh^5)-(739*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(7*arh^4*c^9*\[Chi]rh^5)-(37402*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*\[Chi]rh^5)+(95224*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(525*arh^4*c^9*erh^2*\[Chi]rh^5)+(86116*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(525*arh^4*c^9*\[Chi]rh^5)+(54*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(5*arh^4*c^9*\[Chi]rh^5)+(9058753*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(11340*arh^4*c^9*\[Chi]rh^4)+(334091*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(1890*arh^4*c^9*erh^2*\[Chi]rh^4)+(14453*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(70*arh^4*c^9*\[Chi]rh^4)-(590351*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(378*arh^4*c^9*\[Chi]rh^4)+(146749*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(945*arh^4*c^9*erh^2*\[Chi]rh^4)+(919*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^4*c^9*\[Chi]rh^4)-(55012*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*\[Chi]rh^4)+(22612*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*erh^2*\[Chi]rh^4)+(3134*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(21*arh^4*c^9*\[Chi]rh^4)-(3343129*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(2835*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)-(2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(45*arh^4*c^9*erh^2*(-1+erh^2)*\[Chi]rh^3)+(3081706*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(2835*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)+(15656*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(315*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)+(1874861*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(2835*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)-(727*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*erh^2*(-1+erh^2)*\[Chi]rh^3)-(1558601*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(2835*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)-(403*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)-(170171*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(315*arh^4*c^9*\[Chi]rh^3)+(27886*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(315*arh^4*c^9*erh^2*\[Chi]rh^3)+(71*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(5*arh^4*c^9*\[Chi]rh^3)+(1901*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(10*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)-(2654*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(315*arh^4*c^9*erh^2*(-1+erh^2)^2*\[Chi]rh^2)-(218627*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(420*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(73274*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(315*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(3469*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(579*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35*arh^4*c^9*erh^2*(-1+erh^2)^2*\[Chi]rh^2)-(9563*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(42*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(2318*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)-(33224*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*\[Chi]rh^2)+(44*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(5*arh^4*c^9*erh^2*\[Chi]rh^2)-(16085*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(63*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(142789*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(210*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(48284*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(105*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(51056*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(315*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(1854*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(3299*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(7*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(15228*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(5804*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(404*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(5*arh^4*c^9*\[Chi]rh)+(758*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^4*c^9*(-1+erh^2)^(7/2))+(541*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^4*c^9*(-1+erh^2)^(7/2))-(24*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^4*c^9*(-1+erh^2)^(7/2))-(1516*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(7/2))-(1082*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(7/2))+(48*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(7/2))+(384*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(arh^4*c^9*(-1+erh^2)^4)+(864*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(arh^4*c^9*(-1+erh^2)^4)+(27*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(arh^4*c^9*(-1+erh^2)^4)-(768*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)-(1728*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)-(54*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)-(105*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(arh^4*c^9*Sqrt[-1+erh^2]*\[Chi]rh^4)+(42*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(arh^4*c^9*Sqrt[-1+erh^2]*\[Chi]rh^4)-(49*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)-(36*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)+(98*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)+(72*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)-(187*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(51*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(2*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(374*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(51*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(379*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(541*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(2*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(12*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(758*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(541*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(24*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh);


\[Delta]c\[Phi]h$RR$2p5PN$mat = (14*Sqrt[-1+erh^2]*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(3*arh^2*c^5*\[Chi]rh^4)-(14*Sqrt[-1+erh^2]*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(3*arh^2*c^5*erh^2*\[Chi]rh^4)+(8*Sqrt[-1+erh^2]*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^2*c^5*\[Chi]rh^3)-(112*Sqrt[-1+erh^2]*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(45*arh^2*c^5*erh^2*\[Chi]rh^3)-(4*Sqrt[-1+erh^2]*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^2*c^5*erh^2*\[Chi]rh^2);


\[Delta]c\[Phi]h$RR$3p5PN$mat = (-96*G^3*m^3*Sqrt[(G*m)/arh]*Vrh^2*\[Nu])/(5*arh^3*c^7*(-1+erh^2)^(7/2))-(84*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*Vrh^2*\[Nu])/(5*arh^3*c^7*(-1+erh^2)^(7/2))-(48*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(arh^3*c^7*\[Chi]rh^7)+(16*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(arh^3*c^7*erh^2*\[Chi]rh^7)+(48*erh^2*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(arh^3*c^7*\[Chi]rh^7)-(16*erh^4*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(arh^3*c^7*\[Chi]rh^7)-(754*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(15*arh^3*c^7*\[Chi]rh^6)+(377*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(15*arh^3*c^7*erh^2*\[Chi]rh^6)+(377*erh^2*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(15*arh^3*c^7*\[Chi]rh^6)-(56*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(3*arh^3*c^7*\[Chi]rh^6)+(28*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(3*arh^3*c^7*erh^2*\[Chi]rh^6)+(28*erh^2*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(3*arh^3*c^7*\[Chi]rh^6)-(1706*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(25*arh^3*c^7*\[Chi]rh^5)+(1156*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(25*arh^3*c^7*erh^2*\[Chi]rh^5)+(22*erh^2*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(arh^3*c^7*\[Chi]rh^5)-(284*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^3*c^7*\[Chi]rh^5)+(64*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(3*arh^3*c^7*erh^2*\[Chi]rh^5)-(12*erh^2*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*\[Chi]rh^5)-(158*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(15*arh^3*c^7*\[Chi]rh^4)+(376*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^3*c^7*erh^2*\[Chi]rh^4)-(39*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*\[Chi]rh^4)+(172*Sqrt[-1+erh^2]*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^3*c^7*erh^2*\[Chi]rh^4)+(13634*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(315*arh^3*c^7*Sqrt[-1+erh^2]*\[Chi]rh^3)-(8798*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(315*arh^3*c^7*erh^2*Sqrt[-1+erh^2]*\[Chi]rh^3)-(212*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(105*arh^3*c^7*Sqrt[-1+erh^2]*\[Chi]rh^3)+(100*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(9*arh^3*c^7*Sqrt[-1+erh^2]*\[Chi]rh^3)-(184*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^3*c^7*erh^2*Sqrt[-1+erh^2]*\[Chi]rh^3)+(8*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*Sqrt[-1+erh^2]*\[Chi]rh^3)-(668*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^3*c^7*(-1+erh^2)^(3/2)*\[Chi]rh^2)+(82*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^3*c^7*erh^2*(-1+erh^2)^(3/2)*\[Chi]rh^2)+(166*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^3*c^7*(-1+erh^2)^(3/2)*\[Chi]rh^2)+(34*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*Sqrt[-1+erh^2]*\[Chi]rh^2)-(32*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*erh^2*Sqrt[-1+erh^2]*\[Chi]rh^2)-(312*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^3*c^7*(-1+erh^2)^(5/2)*\[Chi]rh)-(48*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^3*c^7*(-1+erh^2)^(5/2)*\[Chi]rh)+(624*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^7*(-1+erh^2)^3)+(96*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^7*(-1+erh^2)^3)+(384*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^3*c^7*(-1+erh^2)^(7/2))+(336*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^3*c^7*(-1+erh^2)^(7/2))-(24*erh*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(arh^3*c^7*(-1+erh^2)^2*\[Chi]rh^2)-(312*erh*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(5*arh^3*c^7*(-1+erh^2)^3*\[Chi]rh)-(48*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(5*arh^3*c^7*(-1+erh^2)^3*\[Chi]rh);


\[Delta]c\[Phi]h$RR$4p5PN$mat = (-4226*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu])/(35*arh^4*c^9*(-1+erh^2)^(9/2))+(2502*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu])/(35*arh^4*c^9*(-1+erh^2)^(9/2))+(429*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu])/(35*arh^4*c^9*(-1+erh^2)^(9/2))+(120*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^2)/(arh^4*c^9*(-1+erh^2)^(9/2))+(656*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^(9/2))-(47*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^2)/(10*arh^4*c^9*(-1+erh^2)^(9/2))-(80*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(arh^4*c^9*\[Chi]rh^9)+(20*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(arh^4*c^9*erh^2*\[Chi]rh^9)+(120*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(arh^4*c^9*\[Chi]rh^9)-(80*erh^4*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(arh^4*c^9*\[Chi]rh^9)+(20*erh^6*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(arh^4*c^9*\[Chi]rh^9)-(224*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*\[Chi]rh^9)+(56*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*erh^2*\[Chi]rh^9)+(336*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*\[Chi]rh^9)-(224*erh^4*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*\[Chi]rh^9)+(56*erh^6*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*\[Chi]rh^9)+(100567*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(70*arh^4*c^9*\[Chi]rh^8)-(100567*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(210*arh^4*c^9*erh^2*\[Chi]rh^8)-(100567*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(70*arh^4*c^9*\[Chi]rh^8)+(100567*erh^4*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(210*arh^4*c^9*\[Chi]rh^8)+(789*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^4*c^9*\[Chi]rh^8)-(263*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^4*c^9*erh^2*\[Chi]rh^8)-(789*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^4*c^9*\[Chi]rh^8)+(263*erh^4*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^4*c^9*\[Chi]rh^8)-(126*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*\[Chi]rh^8)+(42*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*erh^2*\[Chi]rh^8)+(126*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*\[Chi]rh^8)-(42*erh^4*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*\[Chi]rh^8)+(25653811*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(13230*arh^4*c^9*\[Chi]rh^7)-(13340513*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(13230*arh^4*c^9*erh^2*\[Chi]rh^7)-(11286083*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(13230*arh^4*c^9*\[Chi]rh^7)-(1087*erh^4*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(14*arh^4*c^9*\[Chi]rh^7)+(4256558*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(6615*arh^4*c^9*\[Chi]rh^7)-(2478874*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(6615*arh^4*c^9*erh^2*\[Chi]rh^7)-(1076494*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(6615*arh^4*c^9*\[Chi]rh^7)-(106*erh^4*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*\[Chi]rh^7)-(29059*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(147*arh^4*c^9*\[Chi]rh^7)+(14750*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(147*arh^4*c^9*erh^2*\[Chi]rh^7)+(13868*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(147*arh^4*c^9*\[Chi]rh^7)+(3*erh^4*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*\[Chi]rh^7)+(381227*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(405*arh^4*c^9*\[Chi]rh^6)-(414181*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(810*arh^4*c^9*erh^2*\[Chi]rh^6)-(12899*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(30*arh^4*c^9*\[Chi]rh^6)+(546883*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(630*arh^4*c^9*\[Chi]rh^6)-(242051*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(315*arh^4*c^9*erh^2*\[Chi]rh^6)-(20927*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(210*arh^4*c^9*\[Chi]rh^6)-(5386*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*\[Chi]rh^6)-(116*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(35*arh^4*c^9*erh^2*\[Chi]rh^6)+(5734*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*\[Chi]rh^6)+(1446449*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(9450*arh^4*c^9*\[Chi]rh^5)-(6130627*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(28350*arh^4*c^9*erh^2*\[Chi]rh^5)+(2544*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^4*c^9*\[Chi]rh^5)+(1188892*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(4725*arh^4*c^9*\[Chi]rh^5)-(163271*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(225*arh^4*c^9*erh^2*\[Chi]rh^5)+(1646*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35*arh^4*c^9*\[Chi]rh^5)+(16054*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(525*arh^4*c^9*\[Chi]rh^5)-(95224*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(525*arh^4*c^9*erh^2*\[Chi]rh^5)-(12*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(5*arh^4*c^9*\[Chi]rh^5)-(244036*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(945*arh^4*c^9*Sqrt[-1+erh^2]*\[Chi]rh^4)+(141511*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(378*arh^4*c^9*erh^2*Sqrt[-1+erh^2]*\[Chi]rh^4)+(547*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(14*arh^4*c^9*Sqrt[-1+erh^2]*\[Chi]rh^4)-(1835521*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3780*arh^4*c^9*Sqrt[-1+erh^2]*\[Chi]rh^4)+(166027*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(945*arh^4*c^9*erh^2*Sqrt[-1+erh^2]*\[Chi]rh^4)+(8269*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(140*arh^4*c^9*Sqrt[-1+erh^2]*\[Chi]rh^4)-(1061*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(5*arh^4*c^9*Sqrt[-1+erh^2]*\[Chi]rh^4)+(22612*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*erh^2*Sqrt[-1+erh^2]*\[Chi]rh^4)-(943*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(140*arh^4*c^9*Sqrt[-1+erh^2]*\[Chi]rh^4)+(112438*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(315*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)-(21704*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(315*arh^4*c^9*erh^2*(-1+erh^2)^(3/2)*\[Chi]rh^3)-(20926*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(315*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)-(2272*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(315*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)+(6548*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(63*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)-(389*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^4*c^9*erh^2*(-1+erh^2)^(3/2)*\[Chi]rh^3)-(7297*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)-(44*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)+(11657*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(63*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)-(27886*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(315*arh^4*c^9*erh^2*(-1+erh^2)^(3/2)*\[Chi]rh^3)-(30364*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(315*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)-(2582*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(1952*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(315*arh^4*c^9*erh^2*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(1021*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(136*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(315*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(899*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(30*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(1167*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35*arh^4*c^9*erh^2*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(1111*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(70*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(209*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(70*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(106*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(5*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^2)-(44*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(5*arh^4*c^9*erh^2*(-1+erh^2)^(3/2)*\[Chi]rh^2)-(123*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(10*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^2)-(32356*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(105*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(26422*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(105*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(612*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(6134*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(1333*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(24*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(64712*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^4*c^9*(-1+erh^2)^4)-(52844*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^4*c^9*(-1+erh^2)^4)+(1224*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^4)-(12268*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^4)-(2666*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^4)+(48*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)+(16904*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(10008*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(1716*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(480*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(arh^4*c^9*(-1+erh^2)^(9/2))-(2624*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^(9/2))+(94*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^(9/2))+(144*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(arh^4*c^9*\[Chi]rh^5)-(116*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)-(10*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)+(1724*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(72*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(22*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(144*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(200*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(3*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(42*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(2534*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(23*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(32356*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(105*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)+(26422*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(105*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(612*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)+(6134*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)+(1333*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(24*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh);


\[Delta]nh$RR$2p5PN$mat = (-602*G^3*m^3*\[Nu])/(15*arh^4*c^5*(-1+erh^2)^3)-(673*erh^2*G^3*m^3*\[Nu])/(15*arh^4*c^5*(-1+erh^2)^3)-(96*G^3*m^3*Vrh*\[Nu])/(5*arh^4*c^5*(-1+erh^2)^(7/2))-(292*erh^2*G^3*m^3*Vrh*\[Nu])/(5*arh^4*c^5*(-1+erh^2)^(7/2))-(37*erh^4*G^3*m^3*Vrh*\[Nu])/(5*arh^4*c^5*(-1+erh^2)^(7/2))-(192*G^3*m^3*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^5*(-1+erh^2)^(7/2))-(584*erh^2*G^3*m^3*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^5*(-1+erh^2)^(7/2))-(74*erh^4*G^3*m^3*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^5*(-1+erh^2)^(7/2))-(14*erh*G^3*m^3*\[Nu]*Sinh[v])/(arh^4*c^5*\[Chi]rh^4)-(98*erh*G^3*m^3*\[Nu]*Sinh[v])/(15*arh^4*c^5*(-1+erh^2)*\[Chi]rh^3)-(24*erh^3*G^3*m^3*\[Nu]*Sinh[v])/(5*arh^4*c^5*(-1+erh^2)*\[Chi]rh^3)-(314*erh*G^3*m^3*\[Nu]*Sinh[v])/(15*arh^4*c^5*(-1+erh^2)^2*\[Chi]rh^2)-(37*erh^3*G^3*m^3*\[Nu]*Sinh[v])/(5*arh^4*c^5*(-1+erh^2)^2*\[Chi]rh^2)-(602*erh*G^3*m^3*\[Nu]*Sinh[v])/(15*arh^4*c^5*(-1+erh^2)^3*\[Chi]rh)-(673*erh^3*G^3*m^3*\[Nu]*Sinh[v])/(15*arh^4*c^5*(-1+erh^2)^3*\[Chi]rh);


\[Delta]nh$RR$3p5PN$mat = (126457*G^4*m^4*\[Nu])/(350*arh^5*c^7*(-1+erh^2)^4)+(204151*erh^2*G^4*m^4*\[Nu])/(350*arh^5*c^7*(-1+erh^2)^4)-(235367*erh^4*G^4*m^4*\[Nu])/(1400*arh^5*c^7*(-1+erh^2)^4)+(5518*G^4*m^4*Vrh*\[Nu])/(35*arh^5*c^7*(-1+erh^2)^(9/2))+(24147*erh^2*G^4*m^4*Vrh*\[Nu])/(35*arh^5*c^7*(-1+erh^2)^(9/2))-(117*erh^4*G^4*m^4*Vrh*\[Nu])/(4*arh^5*c^7*(-1+erh^2)^(9/2))-(11717*erh^6*G^4*m^4*Vrh*\[Nu])/(280*arh^5*c^7*(-1+erh^2)^(9/2))+(2743*G^4*m^4*\[Nu]^2)/(45*arh^5*c^7*(-1+erh^2)^4)+(14033*erh^2*G^4*m^4*\[Nu]^2)/(90*arh^5*c^7*(-1+erh^2)^4)+(4421*erh^4*G^4*m^4*\[Nu]^2)/(90*arh^5*c^7*(-1+erh^2)^4)+(136*G^4*m^4*Vrh*\[Nu]^2)/(5*arh^5*c^7*(-1+erh^2)^(9/2))+(2114*erh^2*G^4*m^4*Vrh*\[Nu]^2)/(15*arh^5*c^7*(-1+erh^2)^(9/2))+(917*erh^4*G^4*m^4*Vrh*\[Nu]^2)/(10*arh^5*c^7*(-1+erh^2)^(9/2))+(37*erh^6*G^4*m^4*Vrh*\[Nu]^2)/(6*arh^5*c^7*(-1+erh^2)^(9/2))+(11036*G^4*m^4*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^5*c^7*(-1+erh^2)^(9/2))+(48294*erh^2*G^4*m^4*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^5*c^7*(-1+erh^2)^(9/2))-(117*erh^4*G^4*m^4*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(2*arh^5*c^7*(-1+erh^2)^(9/2))-(11717*erh^6*G^4*m^4*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(140*arh^5*c^7*(-1+erh^2)^(9/2))+(272*G^4*m^4*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^5*c^7*(-1+erh^2)^(9/2))+(4228*erh^2*G^4*m^4*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^5*c^7*(-1+erh^2)^(9/2))+(917*erh^4*G^4*m^4*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^5*c^7*(-1+erh^2)^(9/2))+(37*erh^6*G^4*m^4*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(3*arh^5*c^7*(-1+erh^2)^(9/2))+(48*erh*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*\[Chi]rh^7)-(96*erh^3*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*\[Chi]rh^7)+(48*erh^5*G^4*m^4*\[Nu]*Sinh[v])/(arh^5*c^7*\[Chi]rh^7)+(137*erh*G^4*m^4*\[Nu]*Sinh[v])/(5*arh^5*c^7*\[Chi]rh^6)-(137*erh^3*G^4*m^4*\[Nu]*Sinh[v])/(5*arh^5*c^7*\[Chi]rh^6)+(28*erh*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*\[Chi]rh^6)-(28*erh^3*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*\[Chi]rh^6)+(4583*erh*G^4*m^4*\[Nu]*Sinh[v])/(25*arh^5*c^7*\[Chi]rh^5)-(18*erh^3*G^4*m^4*\[Nu]*Sinh[v])/(5*arh^5*c^7*\[Chi]rh^5)+(36*erh*G^4*m^4*\[Nu]^2*Sinh[v])/(arh^5*c^7*\[Chi]rh^5)+(36*erh^3*G^4*m^4*\[Nu]^2*Sinh[v])/(5*arh^5*c^7*\[Chi]rh^5)+(1581*erh*G^4*m^4*\[Nu]*Sinh[v])/(50*arh^5*c^7*(-1+erh^2)*\[Chi]rh^4)+(51*erh^3*G^4*m^4*\[Nu]*Sinh[v])/(4*arh^5*c^7*(-1+erh^2)*\[Chi]rh^4)-(331*erh*G^4*m^4*\[Nu]^2*Sinh[v])/(15*arh^5*c^7*(-1+erh^2)*\[Chi]rh^4)+(559*erh^3*G^4*m^4*\[Nu]^2*Sinh[v])/(15*arh^5*c^7*(-1+erh^2)*\[Chi]rh^4)+(35167*erh*G^4*m^4*\[Nu]*Sinh[v])/(350*arh^5*c^7*(-1+erh^2)^2*\[Chi]rh^3)+(19177*erh^3*G^4*m^4*\[Nu]*Sinh[v])/(700*arh^5*c^7*(-1+erh^2)^2*\[Chi]rh^3)-(852*erh^5*G^4*m^4*\[Nu]*Sinh[v])/(35*arh^5*c^7*(-1+erh^2)^2*\[Chi]rh^3)+(1303*erh*G^4*m^4*\[Nu]^2*Sinh[v])/(45*arh^5*c^7*(-1+erh^2)^2*\[Chi]rh^3)-(103*erh^3*G^4*m^4*\[Nu]^2*Sinh[v])/(45*arh^5*c^7*(-1+erh^2)^2*\[Chi]rh^3)+(44*erh^5*G^4*m^4*\[Nu]^2*Sinh[v])/(5*arh^5*c^7*(-1+erh^2)^2*\[Chi]rh^3)+(71277*erh*G^4*m^4*\[Nu]*Sinh[v])/(350*arh^5*c^7*(-1+erh^2)^3*\[Chi]rh^2)+(16979*erh^3*G^4*m^4*\[Nu]*Sinh[v])/(175*arh^5*c^7*(-1+erh^2)^3*\[Chi]rh^2)-(11717*erh^5*G^4*m^4*\[Nu]*Sinh[v])/(280*arh^5*c^7*(-1+erh^2)^3*\[Chi]rh^2)+(1519*erh*G^4*m^4*\[Nu]^2*Sinh[v])/(45*arh^5*c^7*(-1+erh^2)^3*\[Chi]rh^2)+(4387*erh^3*G^4*m^4*\[Nu]^2*Sinh[v])/(90*arh^5*c^7*(-1+erh^2)^3*\[Chi]rh^2)+(37*erh^5*G^4*m^4*\[Nu]^2*Sinh[v])/(6*arh^5*c^7*(-1+erh^2)^3*\[Chi]rh^2)+(126457*erh*G^4*m^4*\[Nu]*Sinh[v])/(350*arh^5*c^7*(-1+erh^2)^4*\[Chi]rh)+(204151*erh^3*G^4*m^4*\[Nu]*Sinh[v])/(350*arh^5*c^7*(-1+erh^2)^4*\[Chi]rh)-(235367*erh^5*G^4*m^4*\[Nu]*Sinh[v])/(1400*arh^5*c^7*(-1+erh^2)^4*\[Chi]rh)+(2743*erh*G^4*m^4*\[Nu]^2*Sinh[v])/(45*arh^5*c^7*(-1+erh^2)^4*\[Chi]rh)+(14033*erh^3*G^4*m^4*\[Nu]^2*Sinh[v])/(90*arh^5*c^7*(-1+erh^2)^4*\[Chi]rh)+(4421*erh^5*G^4*m^4*\[Nu]^2*Sinh[v])/(90*arh^5*c^7*(-1+erh^2)^4*\[Chi]rh);


\[Delta]nh$RR$4p5PN$mat = (-188607931*G^5*m^5*\[Nu])/(99225*arh^6*c^9*(-1+erh^2)^5)-(1419772673*erh^2*G^5*m^5*\[Nu])/(793800*arh^6*c^9*(-1+erh^2)^5)+(594503747*erh^4*G^5*m^5*\[Nu])/(158760*arh^6*c^9*(-1+erh^2)^5)-(33420491*erh^6*G^5*m^5*\[Nu])/(39200*arh^6*c^9*(-1+erh^2)^5)-(777629*G^5*m^5*Vrh*\[Nu])/(945*arh^6*c^9*(-1+erh^2)^(11/2))-(2972044*erh^2*G^5*m^5*Vrh*\[Nu])/(945*arh^6*c^9*(-1+erh^2)^(11/2))+(2055251*erh^4*G^5*m^5*Vrh*\[Nu])/(630*arh^6*c^9*(-1+erh^2)^(11/2))+(227753*erh^6*G^5*m^5*Vrh*\[Nu])/(1680*arh^6*c^9*(-1+erh^2)^(11/2))-(763541*erh^8*G^5*m^5*Vrh*\[Nu])/(3360*arh^6*c^9*(-1+erh^2)^(11/2))-(3881603*G^5*m^5*\[Nu]^2)/(2450*arh^6*c^9*(-1+erh^2)^5)-(566937307*erh^2*G^5*m^5*\[Nu]^2)/(88200*arh^6*c^9*(-1+erh^2)^5)-(265716719*erh^4*G^5*m^5*\[Nu]^2)/(176400*arh^6*c^9*(-1+erh^2)^5)+(49772089*erh^6*G^5*m^5*\[Nu]^2)/(176400*arh^6*c^9*(-1+erh^2)^5)-(21621*G^5*m^5*Vrh*\[Nu]^2)/(35*arh^6*c^9*(-1+erh^2)^(11/2))-(110441*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(21*arh^6*c^9*(-1+erh^2)^(11/2))-(380042*erh^4*G^5*m^5*Vrh*\[Nu]^2)/(105*arh^6*c^9*(-1+erh^2)^(11/2))+(120143*erh^6*G^5*m^5*Vrh*\[Nu]^2)/(560*arh^6*c^9*(-1+erh^2)^(11/2))+(25413*erh^8*G^5*m^5*Vrh*\[Nu]^2)/(560*arh^6*c^9*(-1+erh^2)^(11/2))-(4705343*G^5*m^5*\[Nu]^3)/(14700*arh^6*c^9*(-1+erh^2)^5)-(194030309*erh^2*G^5*m^5*\[Nu]^3)/(88200*arh^6*c^9*(-1+erh^2)^5)-(21779026*erh^4*G^5*m^5*\[Nu]^3)/(11025*arh^6*c^9*(-1+erh^2)^5)-(4267813*erh^6*G^5*m^5*\[Nu]^3)/(17640*arh^6*c^9*(-1+erh^2)^5)-(120*G^5*m^5*Vrh*\[Nu]^3)/(arh^6*c^9*(-1+erh^2)^(11/2))-(314023*erh^2*G^5*m^5*Vrh*\[Nu]^3)/(210*arh^6*c^9*(-1+erh^2)^(11/2))-(290801*erh^4*G^5*m^5*Vrh*\[Nu]^3)/(120*arh^6*c^9*(-1+erh^2)^(11/2))-(95337*erh^6*G^5*m^5*Vrh*\[Nu]^3)/(140*arh^6*c^9*(-1+erh^2)^(11/2))-(707*erh^8*G^5*m^5*Vrh*\[Nu]^3)/(40*arh^6*c^9*(-1+erh^2)^(11/2))-(1555258*G^5*m^5*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(945*arh^6*c^9*(-1+erh^2)^(11/2))-(5944088*erh^2*G^5*m^5*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(945*arh^6*c^9*(-1+erh^2)^(11/2))+(2055251*erh^4*G^5*m^5*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(315*arh^6*c^9*(-1+erh^2)^(11/2))+(227753*erh^6*G^5*m^5*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(840*arh^6*c^9*(-1+erh^2)^(11/2))-(763541*erh^8*G^5*m^5*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(1680*arh^6*c^9*(-1+erh^2)^(11/2))-(43242*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^6*c^9*(-1+erh^2)^(11/2))-(220882*erh^2*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(21*arh^6*c^9*(-1+erh^2)^(11/2))-(760084*erh^4*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^6*c^9*(-1+erh^2)^(11/2))+(120143*erh^6*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(280*arh^6*c^9*(-1+erh^2)^(11/2))+(25413*erh^8*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(280*arh^6*c^9*(-1+erh^2)^(11/2))-(240*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^6*c^9*(-1+erh^2)^(11/2))-(314023*erh^2*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^6*c^9*(-1+erh^2)^(11/2))-(290801*erh^4*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(60*arh^6*c^9*(-1+erh^2)^(11/2))-(95337*erh^6*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(70*arh^6*c^9*(-1+erh^2)^(11/2))-(707*erh^8*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(20*arh^6*c^9*(-1+erh^2)^(11/2))+(60*erh*G^5*m^5*\[Nu]*Sinh[v])/(arh^6*c^9*\[Chi]rh^9)-(180*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(arh^6*c^9*\[Chi]rh^9)+(180*erh^5*G^5*m^5*\[Nu]*Sinh[v])/(arh^6*c^9*\[Chi]rh^9)-(60*erh^7*G^5*m^5*\[Nu]*Sinh[v])/(arh^6*c^9*\[Chi]rh^9)+(168*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^9)-(504*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^9)+(504*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^9)-(168*erh^7*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^9)-(104767*erh*G^5*m^5*\[Nu]*Sinh[v])/(70*arh^6*c^9*\[Chi]rh^8)+(104767*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^8)-(104767*erh^5*G^5*m^5*\[Nu]*Sinh[v])/(70*arh^6*c^9*\[Chi]rh^8)-(1629*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^8)+(3258*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^8)-(1629*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(5*arh^6*c^9*\[Chi]rh^8)+(126*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*\[Chi]rh^8)-(252*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*\[Chi]rh^8)+(126*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*\[Chi]rh^8)-(1822186*erh*G^5*m^5*\[Nu]*Sinh[v])/(2205*arh^6*c^9*\[Chi]rh^7)+(1864937*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(4410*arh^6*c^9*\[Chi]rh^7)+(807*erh^5*G^5*m^5*\[Nu]*Sinh[v])/(2*arh^6*c^9*\[Chi]rh^7)-(248021*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(441*arh^6*c^9*\[Chi]rh^7)+(236555*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(441*arh^6*c^9*\[Chi]rh^7)+(26*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(arh^6*c^9*\[Chi]rh^7)+(8576*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(49*arh^6*c^9*\[Chi]rh^7)-(8135*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(49*arh^6*c^9*\[Chi]rh^7)-(9*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(arh^6*c^9*\[Chi]rh^7)-(3969512*erh*G^5*m^5*\[Nu]*Sinh[v])/(6615*arh^6*c^9*\[Chi]rh^6)+(15071*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(60*arh^6*c^9*\[Chi]rh^6)-(954113*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(882*arh^6*c^9*\[Chi]rh^6)+(9661*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(210*arh^6*c^9*\[Chi]rh^6)-(49358*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(735*arh^6*c^9*\[Chi]rh^6)-(3082*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(105*arh^6*c^9*\[Chi]rh^6)-(32742092*erh*G^5*m^5*\[Nu]*Sinh[v])/(33075*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)+(46863067*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(44100*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(153*erh^5*G^5*m^5*\[Nu]*Sinh[v])/(7*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)+(1276993*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(22050*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(10223407*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(22050*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)+(327*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(7*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)+(162606*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(58764*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(245*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(66*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)+(1176097*erh*G^5*m^5*\[Nu]*Sinh[v])/(22050*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(33150361*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(88200*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(465289*erh^5*G^5*m^5*\[Nu]*Sinh[v])/(1680*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(1590187*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(1708177*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(9800*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(66541*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(840*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(3548243*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(14700*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(60633*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(490*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(64289*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(420*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(119484437*erh*G^5*m^5*\[Nu]*Sinh[v])/(198450*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(328647827*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(793800*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(3617301*erh^5*G^5*m^5*\[Nu]*Sinh[v])/(19600*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(10793*erh^7*G^5*m^5*\[Nu]*Sinh[v])/(105*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(798874*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(52595677*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(88200*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(3940679*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(88200*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(2157*erh^7*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(1656563*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(14700*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(10568501*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(22050*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(108109*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(8820*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(137*erh^7*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(106956886*erh*G^5*m^5*\[Nu]*Sinh[v])/(99225*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(221089199*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(793800*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(11185031*erh^5*G^5*m^5*\[Nu]*Sinh[v])/(14700*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(763541*erh^7*G^5*m^5*\[Nu]*Sinh[v])/(3360*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(2368133*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(2450*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(37667579*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(17640*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(3921949*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(176400*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(25413*erh^7*G^5*m^5*\[Nu]^2*Sinh[v])/(560*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(2941343*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(14700*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(79788707*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(88200*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(2014109*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(4410*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(707*erh^7*G^5*m^5*\[Nu]^3*Sinh[v])/(40*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(188607931*erh*G^5*m^5*\[Nu]*Sinh[v])/(99225*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(1419772673*erh^3*G^5*m^5*\[Nu]*Sinh[v])/(793800*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)+(594503747*erh^5*G^5*m^5*\[Nu]*Sinh[v])/(158760*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(33420491*erh^7*G^5*m^5*\[Nu]*Sinh[v])/(39200*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(3881603*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(2450*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(566937307*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(88200*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(265716719*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(176400*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)+(49772089*erh^7*G^5*m^5*\[Nu]^2*Sinh[v])/(176400*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(4705343*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(14700*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(194030309*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(88200*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(21779026*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(11025*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(4267813*erh^7*G^5*m^5*\[Nu]^3*Sinh[v])/(17640*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh);


\[Delta]Kh$RR$2p5PN$mat = 0;


\[Delta]Kh$RR$3p5PN$mat = (312*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^3*c^7*(-1+erh^2)^3)+(48*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^3*c^7*(-1+erh^2)^3)+(192*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(5*arh^3*c^7*(-1+erh^2)^(7/2))+(168*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(5*arh^3*c^7*(-1+erh^2)^(7/2))+(384*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^7*(-1+erh^2)^(7/2))+(336*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^7*(-1+erh^2)^(7/2))+(24*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^3*c^7*(-1+erh^2)^2*\[Chi]rh^2)+(312*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(5*arh^3*c^7*(-1+erh^2)^3*\[Chi]rh)+(48*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(5*arh^3*c^7*(-1+erh^2)^3*\[Chi]rh);


\[Delta]Kh$RR$4p5PN$mat = (32356*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(105*arh^4*c^9*(-1+erh^2)^4)-(26422*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(105*arh^4*c^9*(-1+erh^2)^4)+(612*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^4*c^9*(-1+erh^2)^4)+(8452*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(5004*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(858*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(6134*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^4)-(1333*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^4)+(24*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^4)-(240*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(arh^4*c^9*(-1+erh^2)^(9/2))-(1312*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^(9/2))+(47*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^(9/2))+(16904*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(10008*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(1716*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(480*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^4*c^9*(-1+erh^2)^(9/2))-(2624*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(9/2))+(94*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(9/2))-(144*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^4*c^9*\[Chi]rh^5)+(116*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)+(10*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)-(1724*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(72*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(22*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(144*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(200*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(3*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(42*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(2534*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(23*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(32356*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(105*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(26422*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(105*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)+(612*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(6134*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(1333*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)+(24*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh);


\[Delta]lh$RR$2p5PN$mat = (314*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(15*arh^2*c^5*(-1+erh^2)^2)+(37*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^2*c^5*(-1+erh^2)^2)+(602*G^2*m^2*Sqrt[(G*m)/arh]*v*\[Nu])/(15*arh^2*c^5*(-1+erh^2)^3)+(673*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*v*\[Nu])/(15*arh^2*c^5*(-1+erh^2)^3)+(7*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(arh^2*c^5*\[Chi]rh^2)+(98*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(15*arh^2*c^5*(-1+erh^2)*\[Chi]rh)+(24*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^2*c^5*(-1+erh^2)*\[Chi]rh)-(602*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*\[Chi]rh)/(15*arh^2*c^5*(-1+erh^2)^3)-(673*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*\[Chi]rh)/(15*arh^2*c^5*(-1+erh^2)^3)-(((96*I)/5)*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^2*c^5*(-1+erh^2)^(7/2))-(((292*I)/5)*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^2*c^5*(-1+erh^2)^(7/2))-(((37*I)/5)*erh^4*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^2*c^5*(-1+erh^2)^(7/2))+(((96*I)/5)*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^2*c^5*(-1+erh^2)^(7/2))+(((292*I)/5)*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^2*c^5*(-1+erh^2)^(7/2))+(((37*I)/5)*erh^4*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^2*c^5*(-1+erh^2)^(7/2))+(602*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Log[(2*\[Chi]rh)/erh])/(15*arh^2*c^5*(-1+erh^2)^3)+(673*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Log[(2*\[Chi]rh)/erh])/(15*arh^2*c^5*(-1+erh^2)^3)-(602*erh*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(15*arh^2*c^5*(-1+erh^2)^3)-(673*erh^3*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(15*arh^2*c^5*(-1+erh^2)^3)-(96*erh*G^2*m^2*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(5*arh^2*c^5*(-1+erh^2)^(7/2))-(292*erh^3*G^2*m^2*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(5*arh^2*c^5*(-1+erh^2)^(7/2))-(37*erh^5*G^2*m^2*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(5*arh^2*c^5*(-1+erh^2)^(7/2))-(192*erh*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^2*c^5*(-1+erh^2)^(7/2))-(584*erh^3*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^2*c^5*(-1+erh^2)^(7/2))-(74*erh^5*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^2*c^5*(-1+erh^2)^(7/2));


\[Delta]lh$RR$3p5PN$mat = (-202841*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(1050*arh^3*c^7*(-1+erh^2)^3)-(108979*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(1050*arh^3*c^7*(-1+erh^2)^3)+(10681*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(280*arh^3*c^7*(-1+erh^2)^3)-(63247*G^3*m^3*Sqrt[(G*m)/arh]*v*\[Nu])/(350*arh^3*c^7*(-1+erh^2)^4)-(98348*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*v*\[Nu])/(175*arh^3*c^7*(-1+erh^2)^4)-(47293*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*v*\[Nu])/(1400*arh^3*c^7*(-1+erh^2)^4)-(577*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^3*c^7*(-1+erh^2)^3)-(1121*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(18*arh^3*c^7*(-1+erh^2)^3)-(407*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(30*arh^3*c^7*(-1+erh^2)^3)-(3646*G^3*m^3*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(45*arh^3*c^7*(-1+erh^2)^4)-(7123*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(45*arh^3*c^7*(-1+erh^2)^4)-(1201*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(45*arh^3*c^7*(-1+erh^2)^4)-(48*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^3*c^7*\[Chi]rh^5)+(96*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^3*c^7*\[Chi]rh^5)-(48*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^3*c^7*\[Chi]rh^5)-(137*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(20*arh^3*c^7*\[Chi]rh^4)+(137*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(20*arh^3*c^7*\[Chi]rh^4)-(7*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^3*c^7*\[Chi]rh^4)+(7*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^3*c^7*\[Chi]rh^4)-(1061*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(25*arh^3*c^7*\[Chi]rh^3)+(6*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^3*c^7*\[Chi]rh^3)-(19*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^3*c^7*\[Chi]rh^3)-(12*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*\[Chi]rh^3)+(227*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(300*arh^3*c^7*(-1+erh^2)*\[Chi]rh^2)-(11*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(40*arh^3*c^7*(-1+erh^2)*\[Chi]rh^2)+(197*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^3*c^7*(-1+erh^2)*\[Chi]rh^2)-(877*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(30*arh^3*c^7*(-1+erh^2)*\[Chi]rh^2)-(4717*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(350*arh^3*c^7*(-1+erh^2)^2*\[Chi]rh)+(2809*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(2100*arh^3*c^7*(-1+erh^2)^2*\[Chi]rh)+(768*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^3*c^7*(-1+erh^2)^2*\[Chi]rh)-(2422*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^3*c^7*(-1+erh^2)^2*\[Chi]rh)-(949*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(90*arh^3*c^7*(-1+erh^2)^2*\[Chi]rh)-(68*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*(-1+erh^2)^2*\[Chi]rh)+(358301*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*\[Chi]rh)/(1050*arh^3*c^7*(-1+erh^2)^4)+(304984*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*\[Chi]rh)/(525*arh^3*c^7*(-1+erh^2)^4)-(611881*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*\[Chi]rh)/(4200*arh^3*c^7*(-1+erh^2)^4)+(937*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(45*arh^3*c^7*(-1+erh^2)^4)+(13607*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(90*arh^3*c^7*(-1+erh^2)^4)+(8459*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(90*arh^3*c^7*(-1+erh^2)^4)+(((2494*I)/35)*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))+(((17973*I)/35)*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))+(((801*I)/4)*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))-(((2393*I)/280)*erh^6*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))+(((184*I)/5)*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))+(((2408*I)/15)*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))+(((331*I)/5)*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))+(((37*I)/15)*erh^6*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))-(((2494*I)/35)*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))-(((17973*I)/35)*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))-(((801*I)/4)*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))+(((2393*I)/280)*erh^6*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))-(((184*I)/5)*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))-(((2408*I)/15)*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))-(((331*I)/5)*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))-(((37*I)/15)*erh^6*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^3*c^7*(-1+erh^2)^(9/2))-(63247*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Log[(2*\[Chi]rh)/erh])/(350*arh^3*c^7*(-1+erh^2)^4)-(98348*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Log[(2*\[Chi]rh)/erh])/(175*arh^3*c^7*(-1+erh^2)^4)-(47293*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Log[(2*\[Chi]rh)/erh])/(1400*arh^3*c^7*(-1+erh^2)^4)-(3646*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(45*arh^3*c^7*(-1+erh^2)^4)-(7123*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(45*arh^3*c^7*(-1+erh^2)^4)-(1201*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(45*arh^3*c^7*(-1+erh^2)^4)+(358301*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(1050*arh^3*c^7*(-1+erh^2)^4)+(304984*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(525*arh^3*c^7*(-1+erh^2)^4)-(611881*erh^5*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(4200*arh^3*c^7*(-1+erh^2)^4)+(5182*erh*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(35*arh^3*c^7*(-1+erh^2)^(9/2))+(23461*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(35*arh^3*c^7*(-1+erh^2)^(9/2))-(15*erh^5*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(4*arh^3*c^7*(-1+erh^2)^(9/2))-(10681*erh^7*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(280*arh^3*c^7*(-1+erh^2)^(9/2))+(937*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^3*c^7*(-1+erh^2)^4)+(13607*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(90*arh^3*c^7*(-1+erh^2)^4)+(8459*erh^5*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(90*arh^3*c^7*(-1+erh^2)^4)+(8*erh*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(arh^3*c^7*(-1+erh^2)^(9/2))+(1526*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(15*arh^3*c^7*(-1+erh^2)^(9/2))+(1427*erh^5*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(10*arh^3*c^7*(-1+erh^2)^(9/2))+(407*erh^7*G^3*m^3*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(30*arh^3*c^7*(-1+erh^2)^(9/2))+(10364*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(35*arh^3*c^7*(-1+erh^2)^(9/2))+(46922*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(35*arh^3*c^7*(-1+erh^2)^(9/2))-(15*erh^5*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(2*arh^3*c^7*(-1+erh^2)^(9/2))-(10681*erh^7*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(140*arh^3*c^7*(-1+erh^2)^(9/2))+(16*erh*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(arh^3*c^7*(-1+erh^2)^(9/2))+(3052*erh^3*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^3*c^7*(-1+erh^2)^(9/2))+(1427*erh^5*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^3*c^7*(-1+erh^2)^(9/2))+(407*erh^7*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^3*c^7*(-1+erh^2)^(9/2));


\[Delta]lh$RR$4p5PN$mat = (-71259733*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(39690*arh^4*c^9*(-1+erh^2)^5)-(671347441*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(396900*arh^4*c^9*(-1+erh^2)^5)+(5481187433*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(1587600*arh^4*c^9*(-1+erh^2)^5)-(89716519*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(117600*arh^4*c^9*(-1+erh^2)^5)+(117280949*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu])/(198450*arh^4*c^9*(-1+erh^2)^5)+(298341577*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu])/(396900*arh^4*c^9*(-1+erh^2)^5)-(1151858177*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu])/(1587600*arh^4*c^9*(-1+erh^2)^5)+(7061949*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu])/(39200*arh^4*c^9*(-1+erh^2)^5)-(301*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(arh^4*c^9*(-1+erh^2)^(7/2))-(673*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu])/(2*arh^4*c^9*(-1+erh^2)^(7/2))-(72*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu])/(arh^4*c^9*(-1+erh^2)^4)-(219*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu])/(arh^4*c^9*(-1+erh^2)^4)-(111*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu])/(4*arh^4*c^9*(-1+erh^2)^4)-(22313371*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(22050*arh^4*c^9*(-1+erh^2)^5)-(544831489*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(88200*arh^4*c^9*(-1+erh^2)^5)-(88826989*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35280*arh^4*c^9*(-1+erh^2)^5)+(9223359*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(19600*arh^4*c^9*(-1+erh^2)^5)+(1490723*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(1470*arh^4*c^9*(-1+erh^2)^5)+(134736019*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(22050*arh^4*c^9*(-1+erh^2)^5)+(189676453*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(88200*arh^4*c^9*(-1+erh^2)^5)-(3416579*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(88200*arh^4*c^9*(-1+erh^2)^5)+(602*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^(7/2))+(673*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^(7/2))+(144*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^4)+(438*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^4)+(111*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^2)/(10*arh^4*c^9*(-1+erh^2)^4)-(13197769*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(44100*arh^4*c^9*(-1+erh^2)^5)-(182531969*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(88200*arh^4*c^9*(-1+erh^2)^5)-(22409656*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^4*c^9*(-1+erh^2)^5)-(1975259*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(5880*arh^4*c^9*(-1+erh^2)^5)+(3809716*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(11025*arh^4*c^9*(-1+erh^2)^5)+(24826078*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(11025*arh^4*c^9*(-1+erh^2)^5)+(21258646*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(11025*arh^4*c^9*(-1+erh^2)^5)+(155651*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(735*arh^4*c^9*(-1+erh^2)^5)-(60*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(7*arh^4*c^9*\[Chi]rh^7)+(180*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(7*arh^4*c^9*\[Chi]rh^7)-(180*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(7*arh^4*c^9*\[Chi]rh^7)+(60*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(7*arh^4*c^9*\[Chi]rh^7)-(24*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*\[Chi]rh^7)+(72*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*\[Chi]rh^7)-(72*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*\[Chi]rh^7)+(24*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*\[Chi]rh^7)+(91327*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(420*arh^4*c^9*\[Chi]rh^6)-(91327*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(210*arh^4*c^9*\[Chi]rh^6)+(91327*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(420*arh^4*c^9*\[Chi]rh^6)+(663*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(10*arh^4*c^9*\[Chi]rh^6)-(663*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^4*c^9*\[Chi]rh^6)+(663*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(10*arh^4*c^9*\[Chi]rh^6)-(21*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*\[Chi]rh^6)+(42*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*\[Chi]rh^6)-(21*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*\[Chi]rh^6)+(1633438*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(11025*arh^4*c^9*\[Chi]rh^5)-(1593281*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(22050*arh^4*c^9*\[Chi]rh^5)-(759*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(10*arh^4*c^9*\[Chi]rh^5)+(4526917*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(44100*arh^4*c^9*\[Chi]rh^5)-(4720957*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(44100*arh^4*c^9*\[Chi]rh^5)+(22*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^4*c^9*\[Chi]rh^5)-(25729*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(980*arh^4*c^9*\[Chi]rh^5)+(4793*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(196*arh^4*c^9*\[Chi]rh^5)+(9*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(5*arh^4*c^9*\[Chi]rh^5)-(959347*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(264600*arh^4*c^9*\[Chi]rh^4)-(15029*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(240*arh^4*c^9*\[Chi]rh^4)+(6604751*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(22050*arh^4*c^9*\[Chi]rh^4)-(23647*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(840*arh^4*c^9*\[Chi]rh^4)+(55157*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(1470*arh^4*c^9*\[Chi]rh^4)+(1213*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(420*arh^4*c^9*\[Chi]rh^4)+(59852173*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(198450*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)-(44637781*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(132300*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)+(234*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)-(483748*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(6615*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)+(23406071*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(132300*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)-(109*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(7*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)-(1075009*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(14700*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)+(222119*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(1960*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)+(34*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(5*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)-(5481769*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(44100*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(71098*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(441*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)-(310063*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(3360*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(1362811*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(8820*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(674413*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(4410*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)-(36889*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(560*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(571696*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)-(26612*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(245*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(31211*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(280*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(34948139*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(198450*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(42564463*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(99225*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(900689*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(58800*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(9452*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(105*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(859081*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(2940*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(8084011*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(29400*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(717559*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(58800*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(3023*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(5502319*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(44100*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(26615447*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(44100*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(48809*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(2940*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(41*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(71259733*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*\[Chi]rh)/(39690*arh^4*c^9*(-1+erh^2)^5)-(671347441*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*\[Chi]rh)/(396900*arh^4*c^9*(-1+erh^2)^5)+(5481187433*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*\[Chi]rh)/(1587600*arh^4*c^9*(-1+erh^2)^5)-(89716519*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*\[Chi]rh)/(117600*arh^4*c^9*(-1+erh^2)^5)-(22313371*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(22050*arh^4*c^9*(-1+erh^2)^5)-(544831489*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(88200*arh^4*c^9*(-1+erh^2)^5)-(88826989*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(35280*arh^4*c^9*(-1+erh^2)^5)+(9223359*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(19600*arh^4*c^9*(-1+erh^2)^5)-(13197769*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*\[Chi]rh)/(44100*arh^4*c^9*(-1+erh^2)^5)-(182531969*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*\[Chi]rh)/(88200*arh^4*c^9*(-1+erh^2)^5)-(22409656*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*\[Chi]rh)/(11025*arh^4*c^9*(-1+erh^2)^5)-(1975259*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*\[Chi]rh)/(5880*arh^4*c^9*(-1+erh^2)^5)-(602*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^4*c^9*(-1+erh^2)^(7/2))-(673*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^4*c^9*(-1+erh^2)^(7/2))-(288*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^4*c^9*(-1+erh^2)^4)-(876*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^4*c^9*(-1+erh^2)^4)-(111*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^4*c^9*(-1+erh^2)^4)+(1564*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(7/2))+(2441*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(7/2))+(111*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(4*arh^4*c^9*(-1+erh^2)^(7/2))+(576*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)+(1752*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)+(222*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)-(24*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(7/2))-(73*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(7/2))-(37*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(20*arh^4*c^9*(-1+erh^2)^(7/2))-(288*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(arh^4*c^9*(-1+erh^2)^4)-(876*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(arh^4*c^9*(-1+erh^2)^4)-(111*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(arh^4*c^9*(-1+erh^2)^4)+(576*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)+(1752*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)+(222*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)-(((250076*I)/945)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((138046*I)/135)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((45107*I)/90)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((623*I)/15)*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((25349*I)/480)*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((12116*I)/35)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((480304*I)/105)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((347839*I)/84)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((50907*I)/280)*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((1927*I)/280)*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((656*I)/5)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((10848*I)/7)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-((2410*I)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((13288*I)/21)*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((41*I)/3)*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((250076*I)/945)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((138046*I)/135)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((45107*I)/90)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((623*I)/15)*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((25349*I)/480)*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((12116*I)/35)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((480304*I)/105)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((347839*I)/84)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((50907*I)/280)*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((1927*I)/280)*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((656*I)/5)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((10848*I)/7)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+((2410*I)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((13288*I)/21)*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((41*I)/3)*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(117280949*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Log[(2*\[Chi]rh)/erh])/(198450*arh^4*c^9*(-1+erh^2)^5)+(298341577*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Log[(2*\[Chi]rh)/erh])/(396900*arh^4*c^9*(-1+erh^2)^5)-(1151858177*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Log[(2*\[Chi]rh)/erh])/(1587600*arh^4*c^9*(-1+erh^2)^5)+(7061949*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Log[(2*\[Chi]rh)/erh])/(39200*arh^4*c^9*(-1+erh^2)^5)+(1490723*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(1470*arh^4*c^9*(-1+erh^2)^5)+(134736019*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(22050*arh^4*c^9*(-1+erh^2)^5)+(189676453*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(88200*arh^4*c^9*(-1+erh^2)^5)-(3416579*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(88200*arh^4*c^9*(-1+erh^2)^5)+(3809716*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(11025*arh^4*c^9*(-1+erh^2)^5)+(24826078*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(11025*arh^4*c^9*(-1+erh^2)^5)+(21258646*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(11025*arh^4*c^9*(-1+erh^2)^5)+(155651*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(735*arh^4*c^9*(-1+erh^2)^5)-(71259733*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(39690*arh^4*c^9*(-1+erh^2)^5)-(671347441*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(396900*arh^4*c^9*(-1+erh^2)^5)+(5481187433*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(1587600*arh^4*c^9*(-1+erh^2)^5)-(89716519*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sinh[v])/(117600*arh^4*c^9*(-1+erh^2)^5)-(105308*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(135*arh^4*c^9*(-1+erh^2)^(11/2))-(2792278*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(945*arh^4*c^9*(-1+erh^2)^(11/2))+(1885871*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(630*arh^4*c^9*(-1+erh^2)^(11/2))+(31399*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(210*arh^4*c^9*(-1+erh^2)^(11/2))-(690131*erh^9*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]*Sinh[v])/(3360*arh^4*c^9*(-1+erh^2)^(11/2))-(22313371*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(22050*arh^4*c^9*(-1+erh^2)^5)-(544831489*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(88200*arh^4*c^9*(-1+erh^2)^5)-(88826989*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(35280*arh^4*c^9*(-1+erh^2)^5)+(9223359*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(19600*arh^4*c^9*(-1+erh^2)^5)-(12603*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))-(157947*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))-(64847*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(14*arh^4*c^9*(-1+erh^2)^(11/2))+(59431*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(336*arh^4*c^9*(-1+erh^2)^(11/2))+(153793*erh^9*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(1680*arh^4*c^9*(-1+erh^2)^(11/2))-(13197769*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(44100*arh^4*c^9*(-1+erh^2)^5)-(182531969*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(88200*arh^4*c^9*(-1+erh^2)^5)-(22409656*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)^5)-(1975259*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(5880*arh^4*c^9*(-1+erh^2)^5)-(112*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(arh^4*c^9*(-1+erh^2)^(11/2))-(98113*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(70*arh^4*c^9*(-1+erh^2)^(11/2))-(19059*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(8*arh^4*c^9*(-1+erh^2)^(11/2))-(340247*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(420*arh^4*c^9*(-1+erh^2)^(11/2))-(3749*erh^9*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(120*arh^4*c^9*(-1+erh^2)^(11/2))-(301*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(4*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(673*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(8*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(36*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(219*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(2*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(111*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(8*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(301*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(60*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(673*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(120*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(12*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(73*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(10*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(37*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(40*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(210616*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(135*arh^4*c^9*(-1+erh^2)^(11/2))-(5584556*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(945*arh^4*c^9*(-1+erh^2)^(11/2))+(1885871*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(315*arh^4*c^9*(-1+erh^2)^(11/2))+(31399*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(105*arh^4*c^9*(-1+erh^2)^(11/2))-(690131*erh^9*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(1680*arh^4*c^9*(-1+erh^2)^(11/2))-(25206*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))-(315894*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))-(64847*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(7*arh^4*c^9*(-1+erh^2)^(11/2))+(59431*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(168*arh^4*c^9*(-1+erh^2)^(11/2))+(153793*erh^9*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(840*arh^4*c^9*(-1+erh^2)^(11/2))-(224*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(arh^4*c^9*(-1+erh^2)^(11/2))-(98113*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))-(19059*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(4*arh^4*c^9*(-1+erh^2)^(11/2))-(340247*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(210*arh^4*c^9*(-1+erh^2)^(11/2))-(3749*erh^9*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(60*arh^4*c^9*(-1+erh^2)^(11/2))-(72*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(219*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(111*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(4*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(24*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(73*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(37*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(20*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh);


(* ::Subsubsection::Closed:: *)
(*Local radiation contribution*)


\[Delta]arh$RR$4p5PN$rad$local = (302464*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(11025*arh^3*c^9*(-1+erh^2)^5)+(209162*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(1225*arh^3*c^9*(-1+erh^2)^5)+(408479*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^3*c^9*(-1+erh^2)^5)+(19991*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(11025*arh^3*c^9*(-1+erh^2)^5)+(1088*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(105*arh^3*c^9*(-1+erh^2)^(11/2))+(12632*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(105*arh^3*c^9*(-1+erh^2)^(11/2))+(2384*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(15*arh^3*c^9*(-1+erh^2)^(11/2))+(155*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(7*arh^3*c^9*(-1+erh^2)^(11/2))-(3*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^3*c^9*(-1+erh^2)^(11/2))-(1209856*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^3*c^9*(-1+erh^2)^5)-(836648*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(1225*arh^3*c^9*(-1+erh^2)^5)-(1633916*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^3*c^9*(-1+erh^2)^5)-(79964*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^3*c^9*(-1+erh^2)^5)-(4352*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(105*arh^3*c^9*(-1+erh^2)^(11/2))-(50528*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(105*arh^3*c^9*(-1+erh^2)^(11/2))-(9536*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(15*arh^3*c^9*(-1+erh^2)^(11/2))-(620*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(7*arh^3*c^9*(-1+erh^2)^(11/2))+(12*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(5*arh^3*c^9*(-1+erh^2)^(11/2))+(2176*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^3*c^9*(-1+erh^2)^(11/2))+(25264*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^3*c^9*(-1+erh^2)^(11/2))+(4768*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^3*c^9*(-1+erh^2)^(11/2))+(310*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(7*arh^3*c^9*(-1+erh^2)^(11/2))-(6*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^9*(-1+erh^2)^(11/2))-(8704*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^3*c^9*(-1+erh^2)^(11/2))-(101056*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^3*c^9*(-1+erh^2)^(11/2))-(19072*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^3*c^9*(-1+erh^2)^(11/2))-(1240*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(7*arh^3*c^9*(-1+erh^2)^(11/2))+(24*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^9*(-1+erh^2)^(11/2))-(416*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(147*arh^3*c^9*\[Chi]rh^7)+(416*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(147*arh^3*c^9*\[Chi]rh^7)+(1664*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(147*arh^3*c^9*\[Chi]rh^7)-(1664*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(147*arh^3*c^9*\[Chi]rh^7)+(264*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(245*arh^3*c^9*\[Chi]rh^6)+(88*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(35*arh^3*c^9*\[Chi]rh^6)-(1056*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(245*arh^3*c^9*\[Chi]rh^6)-(352*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(35*arh^3*c^9*\[Chi]rh^6)+(17288*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)+(11752*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)-(69152*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)-(47008*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)+(11456*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(9694*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(18*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(35*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(45824*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(38776*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(72*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(35*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(131104*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(306358*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(19918*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(524416*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(1225432*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(79672*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(188224*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(744322*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(217519*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(3*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(5*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(752896*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(2977288*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(870076*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(12*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(5*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(302464*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(209162*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(408479*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(19991*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)-(1209856*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)-(836648*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)-(1633916*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)-(79964*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh);


\[Delta]erh$RR$4p5PN$rad$local = (-6544*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*erh*(-1+erh^2)^4)-(84806*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(1225*arh^4*c^9*(-1+erh^2)^4)-(98209*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(1225*arh^4*c^9*(-1+erh^2)^4)-(16136*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*(-1+erh^2)^4)-(1336*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(3344*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(773*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(35*arh^4*c^9*(-1+erh^2)^(9/2))+(8*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(35*arh^4*c^9*(-1+erh^2)^(9/2))+(26176*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*erh*(-1+erh^2)^4)+(339224*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(1225*arh^4*c^9*(-1+erh^2)^4)+(392836*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(1225*arh^4*c^9*(-1+erh^2)^4)+(64544*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^4)+(5344*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(35*arh^4*c^9*(-1+erh^2)^(9/2))+(13376*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(35*arh^4*c^9*(-1+erh^2)^(9/2))+(3092*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(32*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(2672*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(6688*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(1546*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))+(16*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))+(10688*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))+(26752*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))+(6184*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(64*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(208*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(147*arh^4*c^9*\[Chi]rh^7)+(416*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(147*arh^4*c^9*\[Chi]rh^7)-(208*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(147*arh^4*c^9*\[Chi]rh^7)+(832*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(147*arh^4*c^9*\[Chi]rh^7)-(1664*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(147*arh^4*c^9*\[Chi]rh^7)+(832*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(147*arh^4*c^9*\[Chi]rh^7)-(8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(245*arh^4*c^9*\[Chi]rh^6)+(456*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(245*arh^4*c^9*\[Chi]rh^6)-(64*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(35*arh^4*c^9*\[Chi]rh^6)+(32*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(245*arh^4*c^9*\[Chi]rh^6)-(1824*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(245*arh^4*c^9*\[Chi]rh^6)+(256*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(35*arh^4*c^9*\[Chi]rh^6)-(1528*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^4*c^9*\[Chi]rh^5)-(3312*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^4*c^9*\[Chi]rh^5)+(6112*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^4*c^9*\[Chi]rh^5)+(13248*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^4*c^9*\[Chi]rh^5)-(2928*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)-(7402*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)-(16*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)+(11712*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)+(29608*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)+(64*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)-(6544*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(60358*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(9328*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(26176*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(241432*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(37312*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(6544*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(120682*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(64189*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(8*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(26176*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(482728*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(256756*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(32*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(6544*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(84806*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(98209*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(16136*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)+(26176*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)+(339224*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)+(392836*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)+(64544*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh);


\[Delta]clh$RR$4p5PN$rad$local = (208*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(49*arh^4*c^9*\[Chi]rh^7)-(208*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(147*arh^4*c^9*erh^2*\[Chi]rh^7)-(208*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(49*arh^4*c^9*\[Chi]rh^7)+(208*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(147*arh^4*c^9*\[Chi]rh^7)-(832*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(49*arh^4*c^9*\[Chi]rh^7)+(832*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(147*arh^4*c^9*erh^2*\[Chi]rh^7)+(832*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(49*arh^4*c^9*\[Chi]rh^7)-(832*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(147*arh^4*c^9*\[Chi]rh^7)+(496*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*\[Chi]rh^6)-(152*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*erh^2*\[Chi]rh^6)-(536*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*\[Chi]rh^6)+(64*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35*arh^4*c^9*\[Chi]rh^6)-(1984*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*\[Chi]rh^6)+(608*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*erh^2*\[Chi]rh^6)+(2144*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*\[Chi]rh^6)-(256*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(35*arh^4*c^9*\[Chi]rh^6)+(2144*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(525*arh^4*c^9*\[Chi]rh^5)-(32*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(25*arh^4*c^9*erh^2*\[Chi]rh^5)-(1472*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(525*arh^4*c^9*\[Chi]rh^5)-(8576*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(525*arh^4*c^9*\[Chi]rh^5)+(128*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(25*arh^4*c^9*erh^2*\[Chi]rh^5)+(5888*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(525*arh^4*c^9*\[Chi]rh^5)+(12*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(7*arh^4*c^9*\[Chi]rh^4)+(8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(7*arh^4*c^9*erh^2*\[Chi]rh^4)-(20*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(7*arh^4*c^9*\[Chi]rh^4)-(48*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(7*arh^4*c^9*\[Chi]rh^4)-(32*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(7*arh^4*c^9*erh^2*\[Chi]rh^4)+(80*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(7*arh^4*c^9*\[Chi]rh^4)-(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*\[Chi]rh^3)+(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*erh^2*\[Chi]rh^3)+(1024*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*\[Chi]rh^3)-(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*erh^2*\[Chi]rh^3)-(48*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35*arh^4*c^9*\[Chi]rh^2)+(192*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(35*arh^4*c^9*\[Chi]rh^2);


\[Delta]c\[Phi]h$RR$4p5PN$rad$local = (-416*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(147*arh^4*c^9*\[Chi]rh^7)+(208*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(147*arh^4*c^9*erh^2*\[Chi]rh^7)+(208*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(147*arh^4*c^9*\[Chi]rh^7)+(1664*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(147*arh^4*c^9*\[Chi]rh^7)-(832*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(147*arh^4*c^9*erh^2*\[Chi]rh^7)-(832*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(147*arh^4*c^9*\[Chi]rh^7)-(32*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*\[Chi]rh^6)+(152*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*erh^2*\[Chi]rh^6)+(24*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35*arh^4*c^9*\[Chi]rh^6)+(128*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*\[Chi]rh^6)-(608*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*erh^2*\[Chi]rh^6)-(96*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(35*arh^4*c^9*\[Chi]rh^6)-(32*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(25*arh^4*c^9*\[Chi]rh^5)+(32*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(25*arh^4*c^9*erh^2*\[Chi]rh^5)+(128*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(25*arh^4*c^9*\[Chi]rh^5)-(128*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(25*arh^4*c^9*erh^2*\[Chi]rh^5)+(8*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35*arh^4*c^9*\[Chi]rh^4)-(8*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(7*arh^4*c^9*erh^2*\[Chi]rh^4)-(32*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(35*arh^4*c^9*\[Chi]rh^4)+(32*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(7*arh^4*c^9*erh^2*\[Chi]rh^4)-(64*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*erh^2*\[Chi]rh^3)+(256*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*erh^2*\[Chi]rh^3);


\[Delta]nh$RR$4p5PN$rad$local = (-151232*G^5*m^5*\[Nu]^2)/(3675*arh^6*c^9*(-1+erh^2)^5)-(313743*erh^2*G^5*m^5*\[Nu]^2)/(1225*arh^6*c^9*(-1+erh^2)^5)-(408479*erh^4*G^5*m^5*\[Nu]^2)/(2450*arh^6*c^9*(-1+erh^2)^5)-(19991*erh^6*G^5*m^5*\[Nu]^2)/(7350*arh^6*c^9*(-1+erh^2)^5)-(544*G^5*m^5*Vrh*\[Nu]^2)/(35*arh^6*c^9*(-1+erh^2)^(11/2))-(6316*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(35*arh^6*c^9*(-1+erh^2)^(11/2))-(1192*erh^4*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^(11/2))-(465*erh^6*G^5*m^5*Vrh*\[Nu]^2)/(14*arh^6*c^9*(-1+erh^2)^(11/2))+(9*erh^8*G^5*m^5*Vrh*\[Nu]^2)/(10*arh^6*c^9*(-1+erh^2)^(11/2))+(604928*G^5*m^5*\[Nu]^3)/(3675*arh^6*c^9*(-1+erh^2)^5)+(1254972*erh^2*G^5*m^5*\[Nu]^3)/(1225*arh^6*c^9*(-1+erh^2)^5)+(816958*erh^4*G^5*m^5*\[Nu]^3)/(1225*arh^6*c^9*(-1+erh^2)^5)+(39982*erh^6*G^5*m^5*\[Nu]^3)/(3675*arh^6*c^9*(-1+erh^2)^5)+(2176*G^5*m^5*Vrh*\[Nu]^3)/(35*arh^6*c^9*(-1+erh^2)^(11/2))+(25264*erh^2*G^5*m^5*Vrh*\[Nu]^3)/(35*arh^6*c^9*(-1+erh^2)^(11/2))+(4768*erh^4*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^(11/2))+(930*erh^6*G^5*m^5*Vrh*\[Nu]^3)/(7*arh^6*c^9*(-1+erh^2)^(11/2))-(18*erh^8*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^(11/2))-(1088*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^6*c^9*(-1+erh^2)^(11/2))-(12632*erh^2*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^6*c^9*(-1+erh^2)^(11/2))-(2384*erh^4*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(11/2))-(465*erh^6*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(7*arh^6*c^9*(-1+erh^2)^(11/2))+(9*erh^8*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(11/2))+(4352*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^6*c^9*(-1+erh^2)^(11/2))+(50528*erh^2*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^6*c^9*(-1+erh^2)^(11/2))+(9536*erh^4*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(11/2))+(1860*erh^6*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(7*arh^6*c^9*(-1+erh^2)^(11/2))-(36*erh^8*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(11/2))+(208*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(49*arh^6*c^9*\[Chi]rh^7)-(208*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(49*arh^6*c^9*\[Chi]rh^7)-(832*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(49*arh^6*c^9*\[Chi]rh^7)+(832*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(49*arh^6*c^9*\[Chi]rh^7)-(396*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(245*arh^6*c^9*\[Chi]rh^6)-(132*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^6)+(1584*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(245*arh^6*c^9*\[Chi]rh^6)+(528*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*\[Chi]rh^6)-(8644*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(5876*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)+(34576*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)+(23504*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(17184*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(14541*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(27*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(35*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(68736*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(58164*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(108*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(35*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(65552*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(153179*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(9959*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(262208*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(612716*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(39836*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(94112*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(372161*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(217519*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(7350*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(9*erh^7*G^5*m^5*\[Nu]^2*Sinh[v])/(10*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(376448*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(1488644*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(435038*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(18*erh^7*G^5*m^5*\[Nu]^3*Sinh[v])/(5*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(151232*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(313743*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(408479*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(2450*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(19991*erh^7*G^5*m^5*\[Nu]^2*Sinh[v])/(7350*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)+(604928*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)+(1254972*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)+(816958*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)+(39982*erh^7*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh);


\[Delta]Kh$RR$4p5PN$rad$local = 0;


\[Delta]lh$RR$4p5PN$rad$local = (-151232*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*(-1+erh^2)^5)-(313743*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(1225*arh^4*c^9*(-1+erh^2)^5)-(408479*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(2450*arh^4*c^9*(-1+erh^2)^5)-(19991*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(7350*arh^4*c^9*(-1+erh^2)^5)+(151232*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(3675*arh^4*c^9*(-1+erh^2)^5)+(313743*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(1225*arh^4*c^9*(-1+erh^2)^5)+(408479*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(2450*arh^4*c^9*(-1+erh^2)^5)+(19991*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(7350*arh^4*c^9*(-1+erh^2)^5)+(604928*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^5)+(1254972*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(1225*arh^4*c^9*(-1+erh^2)^5)+(816958*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(1225*arh^4*c^9*(-1+erh^2)^5)+(39982*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^5)-(604928*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^5)-(1254972*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(1225*arh^4*c^9*(-1+erh^2)^5)-(816958*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(1225*arh^4*c^9*(-1+erh^2)^5)-(39982*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^5)-(208*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(245*arh^4*c^9*\[Chi]rh^5)+(208*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(245*arh^4*c^9*\[Chi]rh^5)+(832*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(245*arh^4*c^9*\[Chi]rh^5)-(832*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(245*arh^4*c^9*\[Chi]rh^5)+(99*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(245*arh^4*c^9*\[Chi]rh^4)+(33*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35*arh^4*c^9*\[Chi]rh^4)-(396*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(245*arh^4*c^9*\[Chi]rh^4)-(132*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(35*arh^4*c^9*\[Chi]rh^4)+(8644*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)+(5876*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)-(34576*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)-(23504*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)+(8592*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(1225*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(14541*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(2450*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(27*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(70*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)-(34368*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(1225*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)-(29082*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(1225*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)-(54*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(35*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(65552*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(153179*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(9959*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(262208*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(612716*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(39836*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(151232*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(3675*arh^4*c^9*(-1+erh^2)^5)-(313743*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(1225*arh^4*c^9*(-1+erh^2)^5)-(408479*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(2450*arh^4*c^9*(-1+erh^2)^5)-(19991*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(7350*arh^4*c^9*(-1+erh^2)^5)+(604928*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*\[Chi]rh)/(3675*arh^4*c^9*(-1+erh^2)^5)+(1254972*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*\[Chi]rh)/(1225*arh^4*c^9*(-1+erh^2)^5)+(816958*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*\[Chi]rh)/(1225*arh^4*c^9*(-1+erh^2)^5)+(39982*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*\[Chi]rh)/(3675*arh^4*c^9*(-1+erh^2)^5)-(((544*I)/35)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((6316*I)/35)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((1192*I)/5)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((465*I)/14)*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((9*I)/10)*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((2176*I)/35)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((25264*I)/35)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((4768*I)/5)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((930*I)/7)*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((18*I)/5)*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((544*I)/35)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((6316*I)/35)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((1192*I)/5)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((465*I)/14)*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((9*I)/10)*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((2176*I)/35)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((25264*I)/35)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((4768*I)/5)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((930*I)/7)*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((18*I)/5)*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(151232*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(3675*arh^4*c^9*(-1+erh^2)^5)+(313743*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(1225*arh^4*c^9*(-1+erh^2)^5)+(408479*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(2450*arh^4*c^9*(-1+erh^2)^5)+(19991*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(7350*arh^4*c^9*(-1+erh^2)^5)-(604928*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(3675*arh^4*c^9*(-1+erh^2)^5)-(1254972*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(1225*arh^4*c^9*(-1+erh^2)^5)-(816958*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(1225*arh^4*c^9*(-1+erh^2)^5)-(39982*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(3675*arh^4*c^9*(-1+erh^2)^5)-(151232*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^5)-(313743*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)^5)-(408479*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(2450*arh^4*c^9*(-1+erh^2)^5)-(19991*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(7350*arh^4*c^9*(-1+erh^2)^5)-(544*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))-(6316*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))-(1192*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(11/2))-(465*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(14*arh^4*c^9*(-1+erh^2)^(11/2))+(9*erh^9*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(10*arh^4*c^9*(-1+erh^2)^(11/2))+(604928*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^5)+(1254972*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)^5)+(816958*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)^5)+(39982*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^5)+(2176*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))+(25264*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))+(4768*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(11/2))+(930*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(7*arh^4*c^9*(-1+erh^2)^(11/2))-(18*erh^9*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(11/2))-(1088*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))-(12632*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))-(2384*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(11/2))-(465*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(7*arh^4*c^9*(-1+erh^2)^(11/2))+(9*erh^9*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(11/2))+(4352*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))+(50528*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))+(9536*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(11/2))+(1860*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(7*arh^4*c^9*(-1+erh^2)^(11/2))-(36*erh^9*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(11/2));


(* ::Subsubsection::Closed:: *)
(*Non-local radiation contribution*)


\[Delta]arh$RR$4p5PN$rad$nonlocal = (-23866*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^3*c^9*(-1+erh^2)^5)-(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^3*c^9*erh^2*(-1+erh^2)^5)+(104249*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(441*arh^3*c^9*(-1+erh^2)^5)+(2281819*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(11025*arh^3*c^9*(-1+erh^2)^5)+(126464*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(11025*arh^3*c^9*(-1+erh^2)^5)-(1256*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(105*arh^3*c^9*(-1+erh^2)^(11/2))+(4736*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(35*arh^3*c^9*(-1+erh^2)^(11/2))+(4063*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(15*arh^3*c^9*(-1+erh^2)^(11/2))+(5533*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(105*arh^3*c^9*(-1+erh^2)^(11/2))+(95464*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^3*c^9*(-1+erh^2)^5)+(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^3*c^9*erh^2*(-1+erh^2)^5)-(416996*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(441*arh^3*c^9*(-1+erh^2)^5)-(9127276*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^3*c^9*(-1+erh^2)^5)-(505856*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^3*c^9*(-1+erh^2)^5)+(5024*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(105*arh^3*c^9*(-1+erh^2)^(11/2))-(18944*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(35*arh^3*c^9*(-1+erh^2)^(11/2))-(16252*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(15*arh^3*c^9*(-1+erh^2)^(11/2))-(22132*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(105*arh^3*c^9*(-1+erh^2)^(11/2))-(3004*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(128*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^3*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^2)-(566*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(208*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(304*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(74*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(15*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(12016*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(512*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^3*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^2)+(2264*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(832*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(1216*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(296*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(15*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(1502*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh)-(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^3*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh)-(283*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh)-(312*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(456*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(37*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(6008*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh)+(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^3*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh)+(1132*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(5*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh)+(1248*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(1824*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(148*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(2512*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^3*c^9*(-1+erh^2)^(11/2))+(9472*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^3*c^9*(-1+erh^2)^(11/2))+(8126*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^3*c^9*(-1+erh^2)^(11/2))+(11066*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^3*c^9*(-1+erh^2)^(11/2))+(10048*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^3*c^9*(-1+erh^2)^(11/2))-(37888*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^3*c^9*(-1+erh^2)^(11/2))-(32504*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^3*c^9*(-1+erh^2)^(11/2))-(44264*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^3*c^9*(-1+erh^2)^(11/2))-(416*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(608*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(148*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(1664*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(2432*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(592*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(624*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(912*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(74*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(2496*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(3648*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(296*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^3*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(16*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(49*arh^3*c^9*\[Chi]rh^7)-(16*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(49*arh^3*c^9*\[Chi]rh^7)-(64*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(49*arh^3*c^9*\[Chi]rh^7)+(64*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(49*arh^3*c^9*\[Chi]rh^7)-(716*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(735*arh^3*c^9*\[Chi]rh^6)+(2864*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(735*arh^3*c^9*\[Chi]rh^6)-(26518*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)-(2042*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)+(106072*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)+(8168*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^3*c^9*(-1+erh^2)*\[Chi]rh^5)-(66488*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(46406*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(265952*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(185624*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(232948*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(6113*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(245*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(18353*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(931792*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(24452*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(245*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(73412*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(128*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^3*c^9*erh*(-1+erh^2)^4*\[Chi]rh^2)+(1101532*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(75448*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(169514*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(512*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(45*arh^3*c^9*erh*(-1+erh^2)^4*\[Chi]rh^2)-(4406128*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(301792*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(678056*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^3*c^9*erh*(-1+erh^2)^5*\[Chi]rh)-(23866*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(104249*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(441*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(2281819*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(126464*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)+(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(45*arh^3*c^9*erh*(-1+erh^2)^5*\[Chi]rh)+(95464*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)-(416996*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(441*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)-(9127276*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh)-(505856*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^3*c^9*(-1+erh^2)^5*\[Chi]rh);


\[Delta]erh$RR$4p5PN$rad$nonlocal = (64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^4*c^9*erh^3*(-1+erh^2)^4)+(322358*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(11025*arh^4*c^9*erh*(-1+erh^2)^4)-(1258687*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(11025*arh^4*c^9*(-1+erh^2)^4)-(97066*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(735*arh^4*c^9*(-1+erh^2)^4)-(9664*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(1225*arh^4*c^9*(-1+erh^2)^4)+(104*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^4*c^9*erh*(-1+erh^2)^(9/2))-(1608*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(17117*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(105*arh^4*c^9*(-1+erh^2)^(9/2))-(3706*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(105*arh^4*c^9*(-1+erh^2)^(9/2))-(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*erh^3*(-1+erh^2)^4)-(1289432*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^4*c^9*erh*(-1+erh^2)^4)+(5034748*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^4*c^9*(-1+erh^2)^4)+(388264*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(735*arh^4*c^9*(-1+erh^2)^4)+(38656*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(1225*arh^4*c^9*(-1+erh^2)^4)-(416*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(5*arh^4*c^9*erh*(-1+erh^2)^(9/2))+(6432*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(35*arh^4*c^9*(-1+erh^2)^(9/2))+(68468*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(105*arh^4*c^9*(-1+erh^2)^(9/2))+(14824*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(105*arh^4*c^9*(-1+erh^2)^(9/2))+(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^4*c^9*erh^3*(-1+erh^2)^2*\[Chi]rh^2)+(1502*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^4*c^9*erh*(-1+erh^2)^2*\[Chi]rh^2)+(283*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(104*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(152*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(37*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*erh^3*(-1+erh^2)^2*\[Chi]rh^2)-(6008*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*erh*(-1+erh^2)^2*\[Chi]rh^2)-(1132*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)-(416*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(5*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(608*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(5*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(148*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(128*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^4*c^9*erh^3*(-1+erh^2)^2*\[Chi]rh)+(3004*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^4*c^9*erh*(-1+erh^2)^2*\[Chi]rh)+(566*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh)+(208*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh)+(304*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh)+(74*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh)-(512*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*erh^3*(-1+erh^2)^2*\[Chi]rh)-(12016*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*erh*(-1+erh^2)^2*\[Chi]rh)-(2264*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh)-(832*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(5*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh)-(1216*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(5*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh)-(296*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh)+(208*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*erh*(-1+erh^2)^(9/2))-(3216*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(34234*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^4*c^9*(-1+erh^2)^(9/2))-(7412*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^4*c^9*(-1+erh^2)^(9/2))-(832*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*erh*(-1+erh^2)^(9/2))+(12864*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^(9/2))+(136936*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^4*c^9*(-1+erh^2)^(9/2))+(29648*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^4*c^9*(-1+erh^2)^(9/2))+(208*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(304*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(74*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(832*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(1216*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(296*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(416*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh)+(608*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh)+(148*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh)-(1664*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh)-(2432*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh)-(592*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh)+(8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(49*arh^4*c^9*\[Chi]rh^7)-(16*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(49*arh^4*c^9*\[Chi]rh^7)+(8*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(49*arh^4*c^9*\[Chi]rh^7)-(32*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(49*arh^4*c^9*\[Chi]rh^7)+(64*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(49*arh^4*c^9*\[Chi]rh^7)-(32*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(49*arh^4*c^9*\[Chi]rh^7)-(358*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(735*arh^4*c^9*\[Chi]rh^6)+(358*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(735*arh^4*c^9*\[Chi]rh^6)+(1432*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(735*arh^4*c^9*\[Chi]rh^6)-(1432*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(735*arh^4*c^9*\[Chi]rh^6)+(13238*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^4*c^9*\[Chi]rh^5)+(1028*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*\[Chi]rh^5)-(52952*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^4*c^9*\[Chi]rh^5)-(4112*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*\[Chi]rh^5)+(3532*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)+(24659*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)-(14128*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)-(98636*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)*\[Chi]rh^4)+(36076*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(16007*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)+(3634*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(144304*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(64028*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(14536*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^3)-(198634*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^4*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^2)-(323479*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(37952*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(794536*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(45*arh^4*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^2)+(1293916*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(151808*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(322358*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)+(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^4*c^9*erh^2*(-1+erh^2)^4*\[Chi]rh)-(1258687*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(97066*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(735*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(9664*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(1289432*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)-(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(45*arh^4*c^9*erh^2*(-1+erh^2)^4*\[Chi]rh)+(5034748*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(11025*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)+(388264*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(735*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh)+(38656*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)^4*\[Chi]rh);


\[Delta]clh$RR$4p5PN$rad$nonlocal = (431*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(9*arh^4*c^9*(-1+erh^2)^3)-(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^4*c^9*erh^4*(-1+erh^2)^3)-(458*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*erh^2*(-1+erh^2)^3)+(566*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^3)-(1502*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^3)-(64*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(15*arh^4*c^9*erh^2*(-1+erh^2)^3)-(283*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^3)-(1502*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^(7/2))-(64*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(15*arh^4*c^9*erh^2*(-1+erh^2)^(7/2))-(283*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^(7/2))-(156*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^4)-(228*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^4)-(37*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^2)/(10*arh^4*c^9*(-1+erh^2)^4)-(1724*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(9*arh^4*c^9*(-1+erh^2)^3)+(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*erh^4*(-1+erh^2)^3)+(1832*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*erh^2*(-1+erh^2)^3)-(2264*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*(-1+erh^2)^3)+(6008*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(15*arh^4*c^9*(-1+erh^2)^3)+(256*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(15*arh^4*c^9*erh^2*(-1+erh^2)^3)+(1132*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(5*arh^4*c^9*(-1+erh^2)^3)+(6008*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(15*arh^4*c^9*(-1+erh^2)^(7/2))+(256*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(15*arh^4*c^9*erh^2*(-1+erh^2)^(7/2))+(1132*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(5*arh^4*c^9*(-1+erh^2)^(7/2))+(624*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^3)/(5*arh^4*c^9*(-1+erh^2)^4)+(912*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^3)/(5*arh^4*c^9*(-1+erh^2)^4)+(74*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^3)/(5*arh^4*c^9*(-1+erh^2)^4)-(24*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(49*arh^4*c^9*\[Chi]rh^7)+(8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(49*arh^4*c^9*erh^2*\[Chi]rh^7)+(24*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(49*arh^4*c^9*\[Chi]rh^7)-(8*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(49*arh^4*c^9*\[Chi]rh^7)+(96*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(49*arh^4*c^9*\[Chi]rh^7)-(32*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(49*arh^4*c^9*erh^2*\[Chi]rh^7)-(96*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(49*arh^4*c^9*\[Chi]rh^7)+(32*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(49*arh^4*c^9*\[Chi]rh^7)+(68*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*\[Chi]rh^6)-(34*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*erh^2*\[Chi]rh^6)-(34*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*\[Chi]rh^6)-(272*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*\[Chi]rh^6)+(136*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*erh^2*\[Chi]rh^6)+(136*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*\[Chi]rh^6)-(1352*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(1575*arh^4*c^9*\[Chi]rh^5)+(1124*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(1575*arh^4*c^9*erh^2*\[Chi]rh^5)+(76*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(525*arh^4*c^9*\[Chi]rh^5)+(5408*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(1575*arh^4*c^9*\[Chi]rh^5)-(4496*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(1575*arh^4*c^9*erh^2*\[Chi]rh^5)-(304*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(525*arh^4*c^9*\[Chi]rh^5)-(389*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(630*arh^4*c^9*\[Chi]rh^4)-(106*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(63*arh^4*c^9*erh^2*\[Chi]rh^4)+(778*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(315*arh^4*c^9*\[Chi]rh^4)+(424*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(63*arh^4*c^9*erh^2*\[Chi]rh^4)-(764*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)-(104*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*erh^2*(-1+erh^2)*\[Chi]rh^3)-(32*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(315*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)+(3056*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)+(416*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*erh^2*(-1+erh^2)*\[Chi]rh^3)+(128*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(315*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)+(2368*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^4*c^9*erh^4*(-1+erh^2)^2*\[Chi]rh^2)+(958*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*erh^2*(-1+erh^2)^2*\[Chi]rh^2)-(49*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(30*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)-(9472*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)-(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*erh^4*(-1+erh^2)^2*\[Chi]rh^2)-(3832*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*erh^2*(-1+erh^2)^2*\[Chi]rh^2)+(98*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(136*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(128*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^4*c^9*erh^4*(-1+erh^2)^3*\[Chi]rh)-(3748*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^4*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh)+(3092*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(37*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(544*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(512*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*erh^4*(-1+erh^2)^3*\[Chi]rh)+(14992*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh)-(12368*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(148*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(3004*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^(7/2))-(128*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*erh^2*(-1+erh^2)^(7/2))-(566*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(7/2))-(624*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)-(912*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)-(74*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)+(12016*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^(7/2))+(512*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*erh^2*(-1+erh^2)^(7/2))+(2264*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(7/2))+(2496*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)+(3648*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)+(296*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)-(624*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)-(912*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)-(74*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)+(2496*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)+(3648*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)+(296*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)+(((312*I)/5)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(7/2))+(((456*I)/5)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(7/2))+(((37*I)/5)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(7/2))-(((1248*I)/5)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(7/2))-(((1824*I)/5)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(7/2))-(((148*I)/5)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(7/2))-(((312*I)/5)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(7/2))-(((456*I)/5)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(7/2))-(((37*I)/5)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(7/2))+(((1248*I)/5)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(7/2))+(((1824*I)/5)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(7/2))+(((148*I)/5)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(7/2))-(1502*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(15*arh^4*c^9*(-1+erh^2)^3)-(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(15*arh^4*c^9*erh^2*(-1+erh^2)^3)-(283*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(5*arh^4*c^9*(-1+erh^2)^3)+(6008*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(15*arh^4*c^9*(-1+erh^2)^3)+(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(15*arh^4*c^9*erh^2*(-1+erh^2)^3)+(1132*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(5*arh^4*c^9*(-1+erh^2)^3)+(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^4*c^9*erh^3*(-1+erh^2)^2*\[Chi]rh^2)+(1502*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^4*c^9*erh*(-1+erh^2)^2*\[Chi]rh^2)+(283*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(104*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(152*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(37*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(45*arh^4*c^9*erh^3*(-1+erh^2)^2*\[Chi]rh^2)-(6008*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(45*arh^4*c^9*erh*(-1+erh^2)^2*\[Chi]rh^2)-(1132*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)-(416*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(608*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(148*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^4*c^9*erh^3*(-1+erh^2)^3*\[Chi]rh)-(458*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*erh*(-1+erh^2)^3*\[Chi]rh)+(431*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(9*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(566*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(104*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^(7/2)*\[Chi]rh)+(56*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(175*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(3*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(74*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(45*arh^4*c^9*erh^3*(-1+erh^2)^3*\[Chi]rh)+(1832*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(15*arh^4*c^9*erh*(-1+erh^2)^3*\[Chi]rh)-(1724*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(9*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(2264*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(416*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^(7/2)*\[Chi]rh)-(224*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(700*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(3*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(296*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(208*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(304*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(74*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(832*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(1216*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(296*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(208*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^(7/2)*\[Chi]rh)+(112*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(350*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(3*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(148*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(832*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^(7/2)*\[Chi]rh)-(448*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(1400*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(3*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(592*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^(7/2)*\[Chi]rh);


\[Delta]c\[Phi]h$RR$4p5PN$rad$nonlocal = (283*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^(5/2))+(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^4*c^9*erh^4*(-1+erh^2)^(5/2))+(1502*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^4*c^9*erh^2*(-1+erh^2)^(5/2))-(1132*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*(-1+erh^2)^(5/2))-(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*erh^4*(-1+erh^2)^(5/2))-(6008*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*erh^2*(-1+erh^2)^(5/2))+(16*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(49*arh^4*c^9*\[Chi]rh^7)-(8*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(49*arh^4*c^9*erh^2*\[Chi]rh^7)-(8*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(49*arh^4*c^9*\[Chi]rh^7)-(64*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(49*arh^4*c^9*\[Chi]rh^7)+(32*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(49*arh^4*c^9*erh^2*\[Chi]rh^7)+(32*erh^2*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(49*arh^4*c^9*\[Chi]rh^7)-(34*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*\[Chi]rh^6)+(34*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*erh^2*\[Chi]rh^6)+(136*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*\[Chi]rh^6)-(136*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*erh^2*\[Chi]rh^6)-(54*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(175*arh^4*c^9*\[Chi]rh^5)-(1124*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(1575*arh^4*c^9*erh^2*\[Chi]rh^5)+(216*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(175*arh^4*c^9*\[Chi]rh^5)+(4496*Sqrt[-1+erh^2]*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(1575*arh^4*c^9*erh^2*\[Chi]rh^5)-(199*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(105*arh^4*c^9*Sqrt[-1+erh^2]*\[Chi]rh^4)-(106*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(63*arh^4*c^9*erh^2*Sqrt[-1+erh^2]*\[Chi]rh^4)+(796*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(105*arh^4*c^9*Sqrt[-1+erh^2]*\[Chi]rh^4)+(424*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(63*arh^4*c^9*erh^2*Sqrt[-1+erh^2]*\[Chi]rh^4)-(152*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)-(104*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*erh^2*(-1+erh^2)^(3/2)*\[Chi]rh^3)-(37*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)+(608*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)+(416*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*erh^2*(-1+erh^2)^(3/2)*\[Chi]rh^3)+(148*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*(-1+erh^2)^(3/2)*\[Chi]rh^3)+(430*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(9*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^4*c^9*erh^4*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(958*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*erh^2*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(86*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(1720*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(9*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*erh^4*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(3832*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*erh^2*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(344*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(1022*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh)+(128*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^4*c^9*erh^4*(-1+erh^2)^(5/2)*\[Chi]rh)+(788*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(9*arh^4*c^9*erh^2*(-1+erh^2)^(5/2)*\[Chi]rh)+(37*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh)-(4088*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh)-(512*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*erh^4*(-1+erh^2)^(5/2)*\[Chi]rh)-(3152*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(9*arh^4*c^9*erh^2*(-1+erh^2)^(5/2)*\[Chi]rh)-(148*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh)+(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^4*c^9*erh^3*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(1502*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(283*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)+(104*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^3*\[Chi]rh^2)+(152*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(37*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(45*arh^4*c^9*erh^3*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(6008*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(45*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(1132*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh^2)-(416*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^3*\[Chi]rh^2)-(608*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(148*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^4*c^9*erh^3*(-1+erh^2)^(5/2)*\[Chi]rh)+(1502*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(45*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh)+(283*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh)+(104*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^3*\[Chi]rh)+(152*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(37*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(45*arh^4*c^9*erh^3*(-1+erh^2)^(5/2)*\[Chi]rh)-(6008*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(45*arh^4*c^9*erh*(-1+erh^2)^(5/2)*\[Chi]rh)-(1132*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^(5/2)*\[Chi]rh)-(416*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^3*\[Chi]rh)-(608*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(148*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(208*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^3*\[Chi]rh^2)+(304*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(74*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(832*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^3*\[Chi]rh^2)-(1216*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(296*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(208*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^3*\[Chi]rh)+(304*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(74*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(832*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*erh*(-1+erh^2)^3*\[Chi]rh)-(1216*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(296*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(15*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh);


\[Delta]nh$RR$4p5PN$rad$nonlocal = (11933*G^5*m^5*\[Nu]^2)/(1225*arh^6*c^9*(-1+erh^2)^5)+(32*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*erh^2*(-1+erh^2)^5)-(104249*erh^2*G^5*m^5*\[Nu]^2)/(294*arh^6*c^9*(-1+erh^2)^5)-(2281819*erh^4*G^5*m^5*\[Nu]^2)/(7350*arh^6*c^9*(-1+erh^2)^5)-(63232*erh^6*G^5*m^5*\[Nu]^2)/(3675*arh^6*c^9*(-1+erh^2)^5)+(628*G^5*m^5*Vrh*\[Nu]^2)/(35*arh^6*c^9*(-1+erh^2)^(11/2))-(7104*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(35*arh^6*c^9*(-1+erh^2)^(11/2))-(4063*erh^4*G^5*m^5*Vrh*\[Nu]^2)/(10*arh^6*c^9*(-1+erh^2)^(11/2))-(5533*erh^6*G^5*m^5*Vrh*\[Nu]^2)/(70*arh^6*c^9*(-1+erh^2)^(11/2))-(47732*G^5*m^5*\[Nu]^3)/(1225*arh^6*c^9*(-1+erh^2)^5)-(128*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*erh^2*(-1+erh^2)^5)+(208498*erh^2*G^5*m^5*\[Nu]^3)/(147*arh^6*c^9*(-1+erh^2)^5)+(4563638*erh^4*G^5*m^5*\[Nu]^3)/(3675*arh^6*c^9*(-1+erh^2)^5)+(252928*erh^6*G^5*m^5*\[Nu]^3)/(3675*arh^6*c^9*(-1+erh^2)^5)-(2512*G^5*m^5*Vrh*\[Nu]^3)/(35*arh^6*c^9*(-1+erh^2)^(11/2))+(28416*erh^2*G^5*m^5*Vrh*\[Nu]^3)/(35*arh^6*c^9*(-1+erh^2)^(11/2))+(8126*erh^4*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^(11/2))+(11066*erh^6*G^5*m^5*Vrh*\[Nu]^3)/(35*arh^6*c^9*(-1+erh^2)^(11/2))+(1502*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(64*G^5*m^5*\[Nu]^2)/(15*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^2)+(283*erh^2*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)+(312*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(456*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(37*erh^4*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(6008*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(256*G^5*m^5*\[Nu]^3)/(15*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh^2)-(1132*erh^2*G^5*m^5*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^2)-(1248*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(1824*erh^2*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(148*erh^4*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(751*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh)+(32*G^5*m^5*\[Nu]^2)/(5*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh)+(849*erh^2*G^5*m^5*\[Nu]^2)/(10*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh)+(468*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(684*erh^2*G^5*m^5*Vrh*\[Nu]^2)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(111*erh^4*G^5*m^5*Vrh*\[Nu]^2)/(10*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(3004*G^5*m^5*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh)-(128*G^5*m^5*\[Nu]^3)/(5*arh^6*c^9*erh^2*(-1+erh^2)^3*\[Chi]rh)-(1698*erh^2*G^5*m^5*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh)-(1872*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(2736*erh^2*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(222*erh^4*G^5*m^5*Vrh*\[Nu]^3)/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(1256*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^6*c^9*(-1+erh^2)^(11/2))-(14208*erh^2*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^6*c^9*(-1+erh^2)^(11/2))-(4063*erh^4*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(11/2))-(5533*erh^6*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^6*c^9*(-1+erh^2)^(11/2))-(5024*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^6*c^9*(-1+erh^2)^(11/2))+(56832*erh^2*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^6*c^9*(-1+erh^2)^(11/2))+(16252*erh^4*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(11/2))+(22132*erh^6*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^6*c^9*(-1+erh^2)^(11/2))+(624*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(912*erh^2*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(74*erh^4*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(2496*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(3648*erh^2*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)-(296*erh^4*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh^2)+(936*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(1368*erh^2*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)+(111*erh^4*G^5*m^5*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(3744*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(5472*erh^2*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(444*erh^4*G^5*m^5*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^6*c^9*(-1+erh^2)^(7/2)*\[Chi]rh)-(24*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(49*arh^6*c^9*\[Chi]rh^7)+(24*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(49*arh^6*c^9*\[Chi]rh^7)+(96*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(49*arh^6*c^9*\[Chi]rh^7)-(96*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(49*arh^6*c^9*\[Chi]rh^7)+(358*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(245*arh^6*c^9*\[Chi]rh^6)-(1432*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(245*arh^6*c^9*\[Chi]rh^6)+(13259*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)+(1021*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(53036*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)-(4084*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)*\[Chi]rh^5)+(33244*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(23203*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(132976*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)-(92812*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^2*\[Chi]rh^4)+(116474*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(18339*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(490*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)+(18353*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(7350*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(465896*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(36678*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(245*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(36706*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^3*\[Chi]rh^3)-(64*G^5*m^5*\[Nu]^2*Sinh[v])/(15*arh^6*c^9*erh*(-1+erh^2)^4*\[Chi]rh^2)-(550766*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(113172*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(84757*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(256*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^6*c^9*erh*(-1+erh^2)^4*\[Chi]rh^2)+(2203064*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(452688*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)-(339028*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^4*\[Chi]rh^2)+(32*G^5*m^5*\[Nu]^2*Sinh[v])/(15*arh^6*c^9*erh*(-1+erh^2)^5*\[Chi]rh)+(11933*erh*G^5*m^5*\[Nu]^2*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(104249*erh^3*G^5*m^5*\[Nu]^2*Sinh[v])/(294*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(2281819*erh^5*G^5*m^5*\[Nu]^2*Sinh[v])/(7350*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(63232*erh^7*G^5*m^5*\[Nu]^2*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)-(128*G^5*m^5*\[Nu]^3*Sinh[v])/(15*arh^6*c^9*erh*(-1+erh^2)^5*\[Chi]rh)-(47732*erh*G^5*m^5*\[Nu]^3*Sinh[v])/(1225*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)+(208498*erh^3*G^5*m^5*\[Nu]^3*Sinh[v])/(147*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)+(4563638*erh^5*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh)+(252928*erh^7*G^5*m^5*\[Nu]^3*Sinh[v])/(3675*arh^6*c^9*(-1+erh^2)^5*\[Chi]rh);


\[Delta]Kh$RR$4p5PN$rad$nonlocal = 0;


\[Delta]lh$RR$4p5PN$rad$nonlocal = (33913*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(1225*arh^4*c^9*(-1+erh^2)^5)+(32*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(15*arh^4*c^9*erh^2*(-1+erh^2)^5)-(819613*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(1470*arh^4*c^9*(-1+erh^2)^5)-(2634062*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*(-1+erh^2)^5)-(707429*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(7350*arh^4*c^9*(-1+erh^2)^5)+(156382*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(1225*arh^4*c^9*(-1+erh^2)^5)+(64*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(15*arh^4*c^9*erh^2*(-1+erh^2)^5)+(106934*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(735*arh^4*c^9*(-1+erh^2)^5)+(2137759*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(7350*arh^4*c^9*(-1+erh^2)^5)+(750479*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^2)/(7350*arh^4*c^9*(-1+erh^2)^5)+(1502*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(15*arh^4*c^9*(-1+erh^2)^(7/2))+(64*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(15*arh^4*c^9*erh^2*(-1+erh^2)^(7/2))+(283*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^(7/2))+(156*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^4)+(228*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^2)/(5*arh^4*c^9*(-1+erh^2)^4)+(37*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^2)/(10*arh^4*c^9*(-1+erh^2)^4)-(135652*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(1225*arh^4*c^9*(-1+erh^2)^5)-(128*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(15*arh^4*c^9*erh^2*(-1+erh^2)^5)+(1639226*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(735*arh^4*c^9*(-1+erh^2)^5)+(10536248*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^5)+(1414858*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^5)-(625528*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(1225*arh^4*c^9*(-1+erh^2)^5)-(256*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(15*arh^4*c^9*erh^2*(-1+erh^2)^5)-(427736*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(735*arh^4*c^9*(-1+erh^2)^5)-(4275518*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^5)-(1500958*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^5)-(6008*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(15*arh^4*c^9*(-1+erh^2)^(7/2))-(256*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(15*arh^4*c^9*erh^2*(-1+erh^2)^(7/2))-(1132*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3)/(5*arh^4*c^9*(-1+erh^2)^(7/2))-(624*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^3)/(5*arh^4*c^9*(-1+erh^2)^4)-(912*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^3)/(5*arh^4*c^9*(-1+erh^2)^4)-(74*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh^2*\[Nu]^3)/(5*arh^4*c^9*(-1+erh^2)^4)+(24*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(245*arh^4*c^9*\[Chi]rh^5)-(24*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(245*arh^4*c^9*\[Chi]rh^5)-(96*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(245*arh^4*c^9*\[Chi]rh^5)+(96*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(245*arh^4*c^9*\[Chi]rh^5)-(179*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(490*arh^4*c^9*\[Chi]rh^4)+(358*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(245*arh^4*c^9*\[Chi]rh^4)-(13259*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(11025*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)-(1021*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)+(53036*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)+(4084*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)*\[Chi]rh^3)-(16622*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)-(23203*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(7350*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(66488*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)+(46406*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^2*\[Chi]rh^2)-(116474*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(18339*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(490*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)-(18353*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(7350*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(465896*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(36678*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(245*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(36706*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^3*\[Chi]rh)+(11933*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(1225*arh^4*c^9*(-1+erh^2)^5)+(32*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(15*arh^4*c^9*erh^2*(-1+erh^2)^5)-(104249*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(294*arh^4*c^9*(-1+erh^2)^5)-(2281819*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(7350*arh^4*c^9*(-1+erh^2)^5)-(63232*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*\[Chi]rh)/(3675*arh^4*c^9*(-1+erh^2)^5)-(47732*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*\[Chi]rh)/(1225*arh^4*c^9*(-1+erh^2)^5)-(128*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*\[Chi]rh)/(15*arh^4*c^9*erh^2*(-1+erh^2)^5)+(208498*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*\[Chi]rh)/(147*arh^4*c^9*(-1+erh^2)^5)+(4563638*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*\[Chi]rh)/(3675*arh^4*c^9*(-1+erh^2)^5)+(252928*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*\[Chi]rh)/(3675*arh^4*c^9*(-1+erh^2)^5)+(3004*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^(7/2))+(128*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*erh^2*(-1+erh^2)^(7/2))+(566*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(7/2))+(624*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)+(912*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)+(74*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)-(12016*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^(7/2))-(512*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*erh^2*(-1+erh^2)^(7/2))-(2264*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^(7/2))-(2496*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)-(3648*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)-(296*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^4)+(624*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)+(912*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)+(74*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)-(2496*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)-(3648*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)-(296*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^4)-(((2648*I)/35)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((1068*I)/7)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((1187*I)/5)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((2711*I)/14)*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((111*I)/10)*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((10592*I)/35)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((4272*I)/7)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((4748*I)/5)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((5422*I)/7)*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((222*I)/5)*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[(E^v*(1+I*Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((2648*I)/35)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((1068*I)/7)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((1187*I)/5)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((2711*I)/14)*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(((111*I)/10)*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((10592*I)/35)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((4272*I)/7)*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((4748*I)/5)*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((5422*I)/7)*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))-(((222*I)/5)*erh^8*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Li2[((-I)*E^v*(I+Sqrt[-1+erh^2]))/erh])/(arh^4*c^9*(-1+erh^2)^(11/2))+(156382*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(1225*arh^4*c^9*(-1+erh^2)^5)+(64*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(15*arh^4*c^9*erh^2*(-1+erh^2)^5)+(106934*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(735*arh^4*c^9*(-1+erh^2)^5)+(2137759*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(7350*arh^4*c^9*(-1+erh^2)^5)+(750479*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Log[(2*\[Chi]rh)/erh])/(7350*arh^4*c^9*(-1+erh^2)^5)-(625528*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(1225*arh^4*c^9*(-1+erh^2)^5)-(256*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(15*arh^4*c^9*erh^2*(-1+erh^2)^5)-(427736*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(735*arh^4*c^9*(-1+erh^2)^5)-(4275518*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(3675*arh^4*c^9*(-1+erh^2)^5)-(1500958*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Log[(2*\[Chi]rh)/erh])/(3675*arh^4*c^9*(-1+erh^2)^5)+(32*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(15*arh^4*c^9*erh*(-1+erh^2)^5)+(11933*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)^5)-(104249*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(294*arh^4*c^9*(-1+erh^2)^5)-(2281819*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(7350*arh^4*c^9*(-1+erh^2)^5)-(63232*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^5)+(628*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))-(7104*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))-(4063*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(10*arh^4*c^9*(-1+erh^2)^(11/2))-(5533*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^2*Sinh[v])/(70*arh^4*c^9*(-1+erh^2)^(11/2))-(128*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(15*arh^4*c^9*erh*(-1+erh^2)^5)-(47732*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(1225*arh^4*c^9*(-1+erh^2)^5)+(208498*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(147*arh^4*c^9*(-1+erh^2)^5)+(4563638*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^5)+(252928*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*Sinh[v])/(3675*arh^4*c^9*(-1+erh^2)^5)-(2512*erh*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))+(28416*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))+(8126*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(11/2))+(11066*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*Vrh*\[Nu]^3*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))+(1256*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))-(14208*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))-(4063*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(11/2))-(5533*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))-(5024*erh*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))+(56832*erh^3*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2))+(16252*erh^5*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(5*arh^4*c^9*(-1+erh^2)^(11/2))+(22132*erh^7*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]]*Sinh[v])/(35*arh^4*c^9*(-1+erh^2)^(11/2));


(* ::Subsubsection::Closed:: *)
(*Tail contribution *)


\[Delta]arh$4PN$tail$erh5 = (3136*G^4*m^4*\[Nu])/(45*arh^3*c^8*erh^4)+(297*G^4*m^4*Pi^2*\[Nu]*ArcTan[E^v])/(10*arh^3*c^8*erh^5)-(((594*I)/5)*G^4*m^4*v*\[Nu]*Li2[(-I)*E^v])/(arh^3*c^8*erh^5)+(((594*I)/5)*G^4*m^4*v*\[Nu]*Li2[I*E^v])/(arh^3*c^8*erh^5)+(((594*I)/5)*G^4*m^4*\[Nu]*Li3[(-I)*E^v])/(arh^3*c^8*erh^5)-(((594*I)/5)*G^4*m^4*\[Nu]*Li3[I*E^v])/(arh^3*c^8*erh^5)+(((297*I)/5)*G^4*m^4*v^2*\[Nu]*Log[1-I*E^v])/(arh^3*c^8*erh^5)-(((297*I)/5)*G^4*m^4*v^2*\[Nu]*Log[1+I*E^v])/(arh^3*c^8*erh^5)+(594*G^4*m^4*v*\[Nu]*Sech[v])/(5*arh^3*c^8*erh^5)+(1156*G^4*m^4*v*\[Nu]*Sech[v]^3)/(5*arh^3*c^8*erh^5)-(512*G^4*m^4*v*\[Nu]*Sech[v]^3)/(15*arh^3*c^8*erh^3)-(3104*G^4*m^4*v*\[Nu]*Sech[v]^4)/(15*arh^3*c^8*erh^4)+(69008*G^4*m^4*v*\[Nu]*Sech[v]^5)/(15*arh^3*c^8*erh^5)-(1408*G^4*m^4*v*\[Nu]*Sech[v]^5)/(5*arh^3*c^8*erh^3)-(512*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^5)/(5*arh^3*c^8*erh^5)-(2048*G^4*m^4*v^3*\[Nu]*Sech[v]^5)/(5*arh^3*c^8*erh^5)+(11776*G^4*m^4*v*\[Nu]*Sech[v]^6)/(3*arh^3*c^8*erh^4)-(26720*G^4*m^4*v*\[Nu]*Sech[v]^7)/(arh^3*c^8*erh^5)+(416*G^4*m^4*v*\[Nu]*Sech[v]^7)/(arh^3*c^8*erh^3)-(1920*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^7)/(arh^3*c^8*erh^5)-(7680*G^4*m^4*v^3*\[Nu]*Sech[v]^7)/(arh^3*c^8*erh^5)-(4256*G^4*m^4*v*\[Nu]*Sech[v]^8)/(arh^3*c^8*erh^4)+(23744*G^4*m^4*v*\[Nu]*Sech[v]^9)/(arh^3*c^8*erh^5)+(8064*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^9)/(arh^3*c^8*erh^5)+(32256*G^4*m^4*v^3*\[Nu]*Sech[v]^9)/(arh^3*c^8*erh^5)-(6384*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^11)/(arh^3*c^8*erh^5)-(25536*G^4*m^4*v^3*\[Nu]*Sech[v]^11)/(arh^3*c^8*erh^5)+(3136*G^4*m^4*\[Nu]*Tanh[v])/(45*arh^3*c^8*erh^4)+(594*G^4*m^4*\[Nu]*Sech[v]*Tanh[v])/(5*arh^3*c^8*erh^5)+(297*G^4*m^4*Pi^2*\[Nu]*Sech[v]*Tanh[v])/(20*arh^3*c^8*erh^5)+(297*G^4*m^4*v^2*\[Nu]*Sech[v]*Tanh[v])/(5*arh^3*c^8*erh^5)+(3296*G^4*m^4*\[Nu]*Sech[v]^2*Tanh[v])/(45*arh^3*c^8*erh^4)+(328*G^4*m^4*\[Nu]*Sech[v]^3*Tanh[v])/(3*arh^3*c^8*erh^5)-(64*G^4*m^4*\[Nu]*Sech[v]^3*Tanh[v])/(15*arh^3*c^8*erh^3)+(99*G^4*m^4*Pi^2*\[Nu]*Sech[v]^3*Tanh[v])/(10*arh^3*c^8*erh^5)+(198*G^4*m^4*v^2*\[Nu]*Sech[v]^3*Tanh[v])/(5*arh^3*c^8*erh^5)+(1664*G^4*m^4*\[Nu]*Sech[v]^4*Tanh[v])/(3*arh^3*c^8*erh^4)-(32*G^4*m^4*Pi^2*\[Nu]*Sech[v]^4*Tanh[v])/(arh^3*c^8*erh^4)-(128*G^4*m^4*v^2*\[Nu]*Sech[v]^4*Tanh[v])/(arh^3*c^8*erh^4)-(6800*G^4*m^4*\[Nu]*Sech[v]^5*Tanh[v])/(3*arh^3*c^8*erh^5)+(416*G^4*m^4*\[Nu]*Sech[v]^5*Tanh[v])/(arh^3*c^8*erh^3)-(1458*G^4*m^4*Pi^2*\[Nu]*Sech[v]^5*Tanh[v])/(5*arh^3*c^8*erh^5)-(3784*G^4*m^4*v^2*\[Nu]*Sech[v]^5*Tanh[v])/(5*arh^3*c^8*erh^5)-(672*G^4*m^4*\[Nu]*Sech[v]^6*Tanh[v])/(arh^3*c^8*erh^4)-(432*G^4*m^4*Pi^2*\[Nu]*Sech[v]^6*Tanh[v])/(arh^3*c^8*erh^4)-(1728*G^4*m^4*v^2*\[Nu]*Sech[v]^6*Tanh[v])/(arh^3*c^8*erh^4)+(4928*G^4*m^4*\[Nu]*Sech[v]^7*Tanh[v])/(arh^3*c^8*erh^5)-(84*G^4*m^4*Pi^2*\[Nu]*Sech[v]^7*Tanh[v])/(arh^3*c^8*erh^5)+(30128*G^4*m^4*v^2*\[Nu]*Sech[v]^7*Tanh[v])/(arh^3*c^8*erh^5)+(896*G^4*m^4*Pi^2*\[Nu]*Sech[v]^8*Tanh[v])/(arh^3*c^8*erh^4)+(3584*G^4*m^4*v^2*\[Nu]*Sech[v]^8*Tanh[v])/(arh^3*c^8*erh^4)+(1680*G^4*m^4*Pi^2*\[Nu]*Sech[v]^9*Tanh[v])/(arh^3*c^8*erh^5)-(44352*G^4*m^4*v^2*\[Nu]*Sech[v]^9*Tanh[v])/(arh^3*c^8*erh^5);


\[Delta]erh$4PN$tail$erh4 = (-3584*G^4*m^4*\[Nu])/(45*arh^4*c^8*erh^3)-(573*G^4*m^4*Pi^2*\[Nu]*ArcTan[E^v])/(20*arh^4*c^8*erh^4)+(((573*I)/5)*G^4*m^4*v*\[Nu]*Li2[(-I)*E^v])/(arh^4*c^8*erh^4)-(((573*I)/5)*G^4*m^4*v*\[Nu]*Li2[I*E^v])/(arh^4*c^8*erh^4)-(((573*I)/5)*G^4*m^4*\[Nu]*Li3[(-I)*E^v])/(arh^4*c^8*erh^4)+(((573*I)/5)*G^4*m^4*\[Nu]*Li3[I*E^v])/(arh^4*c^8*erh^4)-(((573*I)/10)*G^4*m^4*v^2*\[Nu]*Log[1-I*E^v])/(arh^4*c^8*erh^4)+(((573*I)/10)*G^4*m^4*v^2*\[Nu]*Log[1+I*E^v])/(arh^4*c^8*erh^4)-(573*G^4*m^4*v*\[Nu]*Sech[v])/(5*arh^4*c^8*erh^4)-(384*G^4*m^4*v*\[Nu]*Sech[v]^2)/(5*arh^4*c^8*erh^3)-(5758*G^4*m^4*v*\[Nu]*Sech[v]^3)/(15*arh^4*c^8*erh^4)+(320*G^4*m^4*v*\[Nu]*Sech[v]^3)/(3*arh^4*c^8*erh^2)-(15776*G^4*m^4*v*\[Nu]*Sech[v]^4)/(15*arh^4*c^8*erh^3)+(88664*G^4*m^4*v*\[Nu]*Sech[v]^5)/(15*arh^4*c^8*erh^4)-(112*G^4*m^4*v*\[Nu]*Sech[v]^5)/(5*arh^4*c^8*erh^2)+(1984*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^5)/(5*arh^4*c^8*erh^4)+(7936*G^4*m^4*v^3*\[Nu]*Sech[v]^5)/(5*arh^4*c^8*erh^4)-(848*G^4*m^4*v*\[Nu]*Sech[v]^6)/(3*arh^4*c^8*erh^3)+(3728*G^4*m^4*v*\[Nu]*Sech[v]^7)/(arh^4*c^8*erh^4)-(208*G^4*m^4*v*\[Nu]*Sech[v]^7)/(arh^4*c^8*erh^2)-(1248*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^7)/(arh^4*c^8*erh^4)-(4992*G^4*m^4*v^3*\[Nu]*Sech[v]^7)/(arh^4*c^8*erh^4)+(2128*G^4*m^4*v*\[Nu]*Sech[v]^8)/(arh^4*c^8*erh^3)-(11872*G^4*m^4*v*\[Nu]*Sech[v]^9)/(arh^4*c^8*erh^4)-(1960*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^9)/(arh^4*c^8*erh^4)-(7840*G^4*m^4*v^3*\[Nu]*Sech[v]^9)/(arh^4*c^8*erh^4)+(3192*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^11)/(arh^4*c^8*erh^4)+(12768*G^4*m^4*v^3*\[Nu]*Sech[v]^11)/(arh^4*c^8*erh^4)-(3584*G^4*m^4*\[Nu]*Tanh[v])/(45*arh^4*c^8*erh^3)-(57*G^4*m^4*\[Nu]*Sech[v]*Tanh[v])/(arh^4*c^8*erh^4)-(96*G^4*m^4*\[Nu]*Sech[v]*Tanh[v])/(5*arh^4*c^8*erh^2)-(573*G^4*m^4*Pi^2*\[Nu]*Sech[v]*Tanh[v])/(40*arh^4*c^8*erh^4)-(573*G^4*m^4*v^2*\[Nu]*Sech[v]*Tanh[v])/(10*arh^4*c^8*erh^4)-(4672*G^4*m^4*\[Nu]*Sech[v]^2*Tanh[v])/(45*arh^4*c^8*erh^3)+(2676*G^4*m^4*\[Nu]*Sech[v]^3*Tanh[v])/(5*arh^4*c^8*erh^4)-(2416*G^4*m^4*\[Nu]*Sech[v]^3*Tanh[v])/(15*arh^4*c^8*erh^2)-(1853*G^4*m^4*Pi^2*\[Nu]*Sech[v]^3*Tanh[v])/(60*arh^4*c^8*erh^4)-(1471*G^4*m^4*v^2*\[Nu]*Sech[v]^3*Tanh[v])/(5*arh^4*c^8*erh^4)+(464*G^4*m^4*\[Nu]*Sech[v]^4*Tanh[v])/(3*arh^4*c^8*erh^3)+(112*G^4*m^4*Pi^2*\[Nu]*Sech[v]^4*Tanh[v])/(arh^4*c^8*erh^3)+(448*G^4*m^4*v^2*\[Nu]*Sech[v]^4*Tanh[v])/(arh^4*c^8*erh^3)-(1976*G^4*m^4*\[Nu]*Sech[v]^5*Tanh[v])/(3*arh^4*c^8*erh^4)-(208*G^4*m^4*\[Nu]*Sech[v]^5*Tanh[v])/(arh^4*c^8*erh^2)+(287*G^4*m^4*Pi^2*\[Nu]*Sech[v]^5*Tanh[v])/(15*arh^4*c^8*erh^4)-(33708*G^4*m^4*v^2*\[Nu]*Sech[v]^5*Tanh[v])/(5*arh^4*c^8*erh^4)+(336*G^4*m^4*\[Nu]*Sech[v]^6*Tanh[v])/(arh^4*c^8*erh^3)-(96*G^4*m^4*Pi^2*\[Nu]*Sech[v]^6*Tanh[v])/(arh^4*c^8*erh^3)-(384*G^4*m^4*v^2*\[Nu]*Sech[v]^6*Tanh[v])/(arh^4*c^8*erh^3)-(2464*G^4*m^4*\[Nu]*Sech[v]^7*Tanh[v])/(arh^4*c^8*erh^4)-(70*G^4*m^4*Pi^2*\[Nu]*Sech[v]^7*Tanh[v])/(arh^4*c^8*erh^4)+(1064*G^4*m^4*v^2*\[Nu]*Sech[v]^7*Tanh[v])/(arh^4*c^8*erh^4)-(448*G^4*m^4*Pi^2*\[Nu]*Sech[v]^8*Tanh[v])/(arh^4*c^8*erh^3)-(1792*G^4*m^4*v^2*\[Nu]*Sech[v]^8*Tanh[v])/(arh^4*c^8*erh^3)-(840*G^4*m^4*Pi^2*\[Nu]*Sech[v]^9*Tanh[v])/(arh^4*c^8*erh^4)+(22176*G^4*m^4*v^2*\[Nu]*Sech[v]^9*Tanh[v])/(arh^4*c^8*erh^4);


\[Delta]clh$4PN$tail$erh4 = (1628*G^4*m^4*v*\[Nu]*ArcTan[E^v])/(15*arh^4*c^8*erh^3)-(((814*I)/15)*G^4*m^4*\[Nu]*Li2[(-I)*E^v])/(arh^4*c^8*erh^3)+(((814*I)/15)*G^4*m^4*\[Nu]*Li2[I*E^v])/(arh^4*c^8*erh^3)-(626*G^4*m^4*\[Nu]*Sech[v])/(15*arh^4*c^8*erh^3)-(496*G^4*m^4*\[Nu]*Sech[v]^2)/(5*arh^4*c^8*erh^4)-(6988*G^4*m^4*\[Nu]*Sech[v]^3)/(9*arh^4*c^8*erh^3)+(128*G^4*m^4*Pi^2*\[Nu]*Sech[v]^3)/(3*arh^4*c^8*erh^3)+(512*G^4*m^4*v^2*\[Nu]*Sech[v]^3)/(3*arh^4*c^8*erh^3)+(51512*G^4*m^4*\[Nu]*Sech[v]^4)/(15*arh^4*c^8*erh^4)+(2224*G^4*m^4*Pi^2*\[Nu]*Sech[v]^4)/(5*arh^4*c^8*erh^4)+(7232*G^4*m^4*v^2*\[Nu]*Sech[v]^4)/(5*arh^4*c^8*erh^4)+(3856*G^4*m^4*\[Nu]*Sech[v]^5)/(3*arh^4*c^8*erh^3)+(2112*G^4*m^4*Pi^2*\[Nu]*Sech[v]^5)/(5*arh^4*c^8*erh^3)+(8448*G^4*m^4*v^2*\[Nu]*Sech[v]^5)/(5*arh^4*c^8*erh^3)-(19336*G^4*m^4*\[Nu]*Sech[v]^6)/(3*arh^4*c^8*erh^4)-(922*G^4*m^4*\[Nu]*Sech[v]^6)/(15*arh^4*c^8*erh^2)-(4364*G^4*m^4*Pi^2*\[Nu]*Sech[v]^6)/(5*arh^4*c^8*erh^4)-(163952*G^4*m^4*v^2*\[Nu]*Sech[v]^6)/(5*arh^4*c^8*erh^4)-(336*G^4*m^4*\[Nu]*Sech[v]^7)/(arh^4*c^8*erh^3)-(992*G^4*m^4*Pi^2*\[Nu]*Sech[v]^7)/(arh^4*c^8*erh^3)-(3968*G^4*m^4*v^2*\[Nu]*Sech[v]^7)/(arh^4*c^8*erh^3)-(1309*G^4*m^4*\[Nu]*Cosh[3*v]*Sech[v]^7)/(15*arh^4*c^8*erh^2)+(23*G^4*m^4*\[Nu]*Cosh[5*v]*Sech[v]^7)/(15*arh^4*c^8*erh^2)+(2464*G^4*m^4*\[Nu]*Sech[v]^8)/(arh^4*c^8*erh^4)-(546*G^4*m^4*Pi^2*\[Nu]*Sech[v]^8)/(arh^4*c^8*erh^4)+(56056*G^4*m^4*v^2*\[Nu]*Sech[v]^8)/(arh^4*c^8*erh^4)+(448*G^4*m^4*Pi^2*\[Nu]*Sech[v]^9)/(arh^4*c^8*erh^3)+(1792*G^4*m^4*v^2*\[Nu]*Sech[v]^9)/(arh^4*c^8*erh^3)+(840*G^4*m^4*Pi^2*\[Nu]*Sech[v]^10)/(arh^4*c^8*erh^4)-(22176*G^4*m^4*v^2*\[Nu]*Sech[v]^10)/(arh^4*c^8*erh^4)+(436*G^4*m^4*v*\[Nu]*Sech[v]^7*Sinh[3*v])/(5*arh^4*c^8*erh^2)+(16*G^4*m^4*v*\[Nu]*Sech[v]^7*Sinh[5*v])/(5*arh^4*c^8*erh^2)+(814*G^4*m^4*v*\[Nu]*Sech[v]*Tanh[v])/(15*arh^4*c^8*erh^3)-(384*G^4*m^4*v*\[Nu]*Sech[v]^2*Tanh[v])/(arh^4*c^8*erh^4)+(6452*G^4*m^4*v*\[Nu]*Sech[v]^3*Tanh[v])/(15*arh^4*c^8*erh^3)-(106336*G^4*m^4*v*\[Nu]*Sech[v]^4*Tanh[v])/(15*arh^4*c^8*erh^4)+(128*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^4*Tanh[v])/(arh^4*c^8*erh^4)+(512*G^4*m^4*v^3*\[Nu]*Sech[v]^4*Tanh[v])/(arh^4*c^8*erh^4)-(11840*G^4*m^4*v*\[Nu]*Sech[v]^5*Tanh[v])/(3*arh^4*c^8*erh^3)+(26288*G^4*m^4*v*\[Nu]*Sech[v]^6*Tanh[v])/(arh^4*c^8*erh^4)-(124*G^4*m^4*v*\[Nu]*Sech[v]^6*Tanh[v])/(arh^4*c^8*erh^2)+(2016*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^6*Tanh[v])/(arh^4*c^8*erh^4)+(8064*G^4*m^4*v^3*\[Nu]*Sech[v]^6*Tanh[v])/(arh^4*c^8*erh^4)+(2128*G^4*m^4*v*\[Nu]*Sech[v]^7*Tanh[v])/(arh^4*c^8*erh^3)-(11872*G^4*m^4*v*\[Nu]*Sech[v]^8*Tanh[v])/(arh^4*c^8*erh^4)-(6216*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^8*Tanh[v])/(arh^4*c^8*erh^4)-(24864*G^4*m^4*v^3*\[Nu]*Sech[v]^8*Tanh[v])/(arh^4*c^8*erh^4)+(3192*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^10*Tanh[v])/(arh^4*c^8*erh^4)+(12768*G^4*m^4*v^3*\[Nu]*Sech[v]^10*Tanh[v])/(arh^4*c^8*erh^4);


\[Delta]c\[Phi]h$4PN$tail$erh5 = (((-74*I)/5)*G^4*m^4*\[Nu]*Li2[(-I)*E^v])/(arh^4*c^8*erh^4)+(((74*I)/5)*G^4*m^4*\[Nu]*Li2[I*E^v])/(arh^4*c^8*erh^4)+(((74*I)/5)*G^4*m^4*v*\[Nu]*Log[1-I*E^v])/(arh^4*c^8*erh^4)-(((74*I)/5)*G^4*m^4*v*\[Nu]*Log[1+I*E^v])/(arh^4*c^8*erh^4)-(22*G^4*m^4*\[Nu]*Sech[v])/(5*arh^4*c^8*erh^4)-(40*G^4*m^4*\[Nu]*Sech[v]^2)/(arh^4*c^8*erh^5)-(7196*G^4*m^4*\[Nu]*Sech[v]^3)/(45*arh^4*c^8*erh^4)+(3144*G^4*m^4*\[Nu]*Sech[v]^4)/(5*arh^4*c^8*erh^5)+(96*G^4*m^4*Pi^2*\[Nu]*Sech[v]^4)/(arh^4*c^8*erh^5)+(256*G^4*m^4*v^2*\[Nu]*Sech[v]^4)/(arh^4*c^8*erh^5)+(1360*G^4*m^4*\[Nu]*Sech[v]^5)/(3*arh^4*c^8*erh^4)+(64*G^4*m^4*Pi^2*\[Nu]*Sech[v]^5)/(arh^4*c^8*erh^4)+(256*G^4*m^4*v^2*\[Nu]*Sech[v]^5)/(arh^4*c^8*erh^4)-(7952*G^4*m^4*\[Nu]*Sech[v]^6)/(3*arh^4*c^8*erh^5)+(546*G^4*m^4*\[Nu]*Sech[v]^6)/(5*arh^4*c^8*erh^3)-(15596*G^4*m^4*Pi^2*\[Nu]*Sech[v]^6)/(45*arh^4*c^8*erh^5)-(101456*G^4*m^4*v^2*\[Nu]*Sech[v]^6)/(15*arh^4*c^8*erh^5)-(336*G^4*m^4*\[Nu]*Sech[v]^7)/(arh^4*c^8*erh^4)-(464*G^4*m^4*Pi^2*\[Nu]*Sech[v]^7)/(arh^4*c^8*erh^4)-(1856*G^4*m^4*v^2*\[Nu]*Sech[v]^7)/(arh^4*c^8*erh^4)-(509*G^4*m^4*\[Nu]*Cosh[3*v]*Sech[v]^7)/(15*arh^4*c^8*erh^3)-(3*G^4*m^4*\[Nu]*Cosh[5*v]*Sech[v]^7)/(5*arh^4*c^8*erh^3)+(2464*G^4*m^4*\[Nu]*Sech[v]^8)/(arh^4*c^8*erh^5)-(1526*G^4*m^4*Pi^2*\[Nu]*Sech[v]^8)/(3*arh^4*c^8*erh^5)+(26936*G^4*m^4*v^2*\[Nu]*Sech[v]^8)/(arh^4*c^8*erh^5)+(448*G^4*m^4*Pi^2*\[Nu]*Sech[v]^9)/(arh^4*c^8*erh^4)+(1792*G^4*m^4*v^2*\[Nu]*Sech[v]^9)/(arh^4*c^8*erh^4)+(840*G^4*m^4*Pi^2*\[Nu]*Sech[v]^10)/(arh^4*c^8*erh^5)-(22176*G^4*m^4*v^2*\[Nu]*Sech[v]^10)/(arh^4*c^8*erh^5)+(68*G^4*m^4*v*\[Nu]*Sech[v]^7*Sinh[3*v])/(5*arh^4*c^8*erh^3)+(74*G^4*m^4*v*\[Nu]*Sech[v]*Tanh[v])/(5*arh^4*c^8*erh^4)-(384*G^4*m^4*v*\[Nu]*Sech[v]^2*Tanh[v])/(5*arh^4*c^8*erh^5)+(196*G^4*m^4*v*\[Nu]*Sech[v]^3*Tanh[v])/(3*arh^4*c^8*erh^4)-(17096*G^4*m^4*v*\[Nu]*Sech[v]^4*Tanh[v])/(15*arh^4*c^8*erh^5)-(3008*G^4*m^4*v*\[Nu]*Sech[v]^5*Tanh[v])/(3*arh^4*c^8*erh^4)+(8008*G^4*m^4*v*\[Nu]*Sech[v]^6*Tanh[v])/(arh^4*c^8*erh^5)-(972*G^4*m^4*v*\[Nu]*Sech[v]^6*Tanh[v])/(5*arh^4*c^8*erh^3)+(736*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^6*Tanh[v])/(3*arh^4*c^8*erh^5)+(2944*G^4*m^4*v^3*\[Nu]*Sech[v]^6*Tanh[v])/(3*arh^4*c^8*erh^5)+(2128*G^4*m^4*v*\[Nu]*Sech[v]^7*Tanh[v])/(arh^4*c^8*erh^4)-(11872*G^4*m^4*v*\[Nu]*Sech[v]^8*Tanh[v])/(arh^4*c^8*erh^5)-(7672*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^8*Tanh[v])/(3*arh^4*c^8*erh^5)-(30688*G^4*m^4*v^3*\[Nu]*Sech[v]^8*Tanh[v])/(3*arh^4*c^8*erh^5)+(3192*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^10*Tanh[v])/(arh^4*c^8*erh^5)+(12768*G^4*m^4*v^3*\[Nu]*Sech[v]^10*Tanh[v])/(arh^4*c^8*erh^5);


\[Delta]nh$4PN$tail$erh5 = (-1568*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(15*arh^5*c^8*erh^4)-(891*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*ArcTan[E^v])/(20*arh^5*c^8*erh^5)+(((891*I)/5)*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Li2[(-I)*E^v])/(arh^5*c^8*erh^5)-(((891*I)/5)*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Li2[I*E^v])/(arh^5*c^8*erh^5)-(((891*I)/5)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Li3[(-I)*E^v])/(arh^5*c^8*erh^5)+(((891*I)/5)*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Li3[I*E^v])/(arh^5*c^8*erh^5)-(((891*I)/10)*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Log[1-I*E^v])/(arh^5*c^8*erh^5)+(((891*I)/10)*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Log[1+I*E^v])/(arh^5*c^8*erh^5)-(891*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v])/(5*arh^5*c^8*erh^5)-(1734*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^3)/(5*arh^5*c^8*erh^5)+(1552*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^4)/(5*arh^5*c^8*erh^4)-(34504*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^5)/(5*arh^5*c^8*erh^5)+(768*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Sech[v]^5)/(5*arh^5*c^8*erh^5)+(3072*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Sech[v]^5)/(5*arh^5*c^8*erh^5)-(5888*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^6)/(arh^5*c^8*erh^4)+(40080*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^7)/(arh^5*c^8*erh^5)-(1968*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^7)/(5*arh^5*c^8*erh^3)+(2880*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Sech[v]^7)/(arh^5*c^8*erh^5)+(11520*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Sech[v]^7)/(arh^5*c^8*erh^5)+(1184*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[2*v]*Sech[v]^7)/(5*arh^5*c^8*erh^3)+(32*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Cosh[4*v]*Sech[v]^7)/(5*arh^5*c^8*erh^3)+(6384*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^8)/(arh^5*c^8*erh^4)-(35616*G^4*m^4*Sqrt[(G*m)/arh]*v*\[Nu]*Sech[v]^9)/(arh^5*c^8*erh^5)-(12096*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Sech[v]^9)/(arh^5*c^8*erh^5)-(48384*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Sech[v]^9)/(arh^5*c^8*erh^5)+(9576*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*v*\[Nu]*Sech[v]^11)/(arh^5*c^8*erh^5)+(38304*G^4*m^4*Sqrt[(G*m)/arh]*v^3*\[Nu]*Sech[v]^11)/(arh^5*c^8*erh^5)-(1552*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^7*Sinh[2*v])/(5*arh^5*c^8*erh^3)+(4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^7*Sinh[4*v])/(5*arh^5*c^8*erh^3)-(1568*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Tanh[v])/(15*arh^5*c^8*erh^4)-(891*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]*Tanh[v])/(5*arh^5*c^8*erh^5)-(891*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]*Tanh[v])/(40*arh^5*c^8*erh^5)-(891*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]*Tanh[v])/(10*arh^5*c^8*erh^5)-(1648*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^2*Tanh[v])/(15*arh^5*c^8*erh^4)-(164*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^3*Tanh[v])/(arh^5*c^8*erh^5)-(297*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^3*Tanh[v])/(20*arh^5*c^8*erh^5)-(297*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^3*Tanh[v])/(5*arh^5*c^8*erh^5)-(832*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^4*Tanh[v])/(arh^5*c^8*erh^4)+(48*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^4*Tanh[v])/(arh^5*c^8*erh^4)+(192*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^4*Tanh[v])/(arh^5*c^8*erh^4)+(3400*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^5*Tanh[v])/(arh^5*c^8*erh^5)+(2187*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^5*Tanh[v])/(5*arh^5*c^8*erh^5)+(5676*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^5*Tanh[v])/(5*arh^5*c^8*erh^5)+(1008*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^6*Tanh[v])/(arh^5*c^8*erh^4)+(648*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^6*Tanh[v])/(arh^5*c^8*erh^4)+(2592*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^6*Tanh[v])/(arh^5*c^8*erh^4)-(7392*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*Sech[v]^7*Tanh[v])/(arh^5*c^8*erh^5)+(126*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^7*Tanh[v])/(arh^5*c^8*erh^5)-(45192*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^7*Tanh[v])/(arh^5*c^8*erh^5)-(1344*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^8*Tanh[v])/(arh^5*c^8*erh^4)-(5376*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^8*Tanh[v])/(arh^5*c^8*erh^4)-(2520*G^4*m^4*Sqrt[(G*m)/arh]*Pi^2*\[Nu]*Sech[v]^9*Tanh[v])/(arh^5*c^8*erh^5)+(66528*G^4*m^4*Sqrt[(G*m)/arh]*v^2*\[Nu]*Sech[v]^9*Tanh[v])/(arh^5*c^8*erh^5);


\[Delta]Kh$4PN$tail$erh5 = 0;


\[Delta]lh$4PN$tail$erh5 = (-891*G^4*m^4*\[Nu])/(5*arh^4*c^8*erh^4)-(891*G^4*m^4*Pi^2*\[Nu])/(40*arh^4*c^8*erh^4)-(148*G^4*m^4*v*\[Nu]*ArcTan[E^v])/(arh^4*c^8*erh^3)-(1568*G^4*m^4*\[Nu]*Cosh[v])/(15*arh^4*c^8*erh^3)-(3778*G^4*m^4*v*\[Nu]*Cosh[v])/(15*arh^4*c^8*E^v*erh^4)-(891*G^4*m^4*v^2*\[Nu]*Cosh[v])/(10*arh^4*c^8*E^v*erh^4)+((74*I)*G^4*m^4*\[Nu]*Li2[(-I)*E^v])/(arh^4*c^8*erh^3)-((74*I)*G^4*m^4*\[Nu]*Li2[I*E^v])/(arh^4*c^8*erh^3)+(891*G^4*m^4*\[Nu]*Log[256])/(20*arh^4*c^8*erh^4)-(1782*G^4*m^4*\[Nu]*Cosh[v]*Log[1+E^(-2*v)])/(5*arh^4*c^8*E^v*erh^4)+(1782*G^4*m^4*\[Nu]*Cosh[v]*Log[Cosh[v]])/(5*arh^4*c^8*E^v*erh^4)+(551*G^4*m^4*\[Nu]*Sech[v])/(5*arh^4*c^8*E^v*erh^4)+(538*G^4*m^4*\[Nu]*Sech[v])/(15*arh^4*c^8*erh^3)+(297*G^4*m^4*Pi^2*\[Nu]*Sech[v])/(40*arh^4*c^8*E^v*erh^4)+(297*G^4*m^4*v^2*\[Nu]*Sech[v])/(10*arh^4*c^8*E^v*erh^4)-(16*G^4*m^4*\[Nu]*Sech[v]^2)/(arh^4*c^8*erh^2)-(620*G^4*m^4*\[Nu]*Sech[v]^3)/(arh^4*c^8*E^v*erh^4)+(220*G^4*m^4*\[Nu]*Sech[v]^3)/(arh^4*c^8*erh^3)-(2139*G^4*m^4*Pi^2*\[Nu]*Sech[v]^3)/(20*arh^4*c^8*E^v*erh^4)-(16*G^4*m^4*Pi^2*\[Nu]*Sech[v]^3)/(arh^4*c^8*erh^3)-(351*G^4*m^4*v^2*\[Nu]*Sech[v]^3)/(arh^4*c^8*E^v*erh^4)-(64*G^4*m^4*v^2*\[Nu]*Sech[v]^3)/(arh^4*c^8*erh^3)+(624*G^4*m^4*\[Nu]*Sech[v]^4)/(5*arh^4*c^8*erh^2)+(752*G^4*m^4*\[Nu]*Sech[v]^5)/(arh^4*c^8*E^v*erh^4)-(144*G^4*m^4*\[Nu]*Sech[v]^5)/(arh^4*c^8*erh^3)+(5*G^4*m^4*Pi^2*\[Nu]*Sech[v]^5)/(3*arh^4*c^8*E^v*erh^4)-(648*G^4*m^4*Pi^2*\[Nu]*Sech[v]^5)/(5*arh^4*c^8*erh^3)+(6940*G^4*m^4*v^2*\[Nu]*Sech[v]^5)/(arh^4*c^8*E^v*erh^4)-(2592*G^4*m^4*v^2*\[Nu]*Sech[v]^5)/(5*arh^4*c^8*erh^3)+(280*G^4*m^4*Pi^2*\[Nu]*Sech[v]^7)/(arh^4*c^8*E^v*erh^4)+(192*G^4*m^4*Pi^2*\[Nu]*Sech[v]^7)/(arh^4*c^8*erh^3)-(7392*G^4*m^4*v^2*\[Nu]*Sech[v]^7)/(arh^4*c^8*E^v*erh^4)+(768*G^4*m^4*v^2*\[Nu]*Sech[v]^7)/(arh^4*c^8*erh^3)-(1568*G^4*m^4*\[Nu]*Sinh[v])/(15*arh^4*c^8*erh^3)-(4883*G^4*m^4*v*\[Nu]*Sinh[v])/(15*arh^4*c^8*E^v*erh^4)-(891*G^4*m^4*v^2*\[Nu]*Sinh[v])/(10*arh^4*c^8*E^v*erh^4)-(891*G^4*m^4*v^2*\[Nu]*ArcTan[E^v]*Cosh[v]*Sinh[v])/(5*arh^4*c^8*E^v*erh^4)-(891*G^4*m^4*Pi^2*\[Nu]*ArcTan[Cosh[v]+Sinh[v]]*Cosh[v]*Sinh[v])/(20*arh^4*c^8*E^v*erh^4)+(((891*I)/5)*G^4*m^4*v*\[Nu]*Cosh[v]*Li2[(-I)*E^v]*Sinh[v])/(arh^4*c^8*E^v*erh^4)-(((891*I)/5)*G^4*m^4*v*\[Nu]*Cosh[v]*Li2[I*E^v]*Sinh[v])/(arh^4*c^8*E^v*erh^4)-(((891*I)/5)*G^4*m^4*\[Nu]*Cosh[v]*Li3[(-I)*E^v]*Sinh[v])/(arh^4*c^8*E^v*erh^4)+(((891*I)/5)*G^4*m^4*\[Nu]*Cosh[v]*Li3[I*E^v]*Sinh[v])/(arh^4*c^8*E^v*erh^4)-(1782*G^4*m^4*\[Nu]*Log[1+E^(-2*v)]*Sinh[v])/(5*arh^4*c^8*E^v*erh^4)+(1782*G^4*m^4*\[Nu]*Log[Cosh[v]]*Sinh[v])/(5*arh^4*c^8*E^v*erh^4)-(891*G^4*m^4*v^2*\[Nu]*ArcTan[E^v]*Sinh[v]^2)/(5*arh^4*c^8*E^v*erh^4)-(891*G^4*m^4*Pi^2*\[Nu]*ArcTan[Cosh[v]+Sinh[v]]*Sinh[v]^2)/(20*arh^4*c^8*E^v*erh^4)+(((891*I)/5)*G^4*m^4*v*\[Nu]*Li2[(-I)*E^v]*Sinh[v]^2)/(arh^4*c^8*E^v*erh^4)-(((891*I)/5)*G^4*m^4*v*\[Nu]*Li2[I*E^v]*Sinh[v]^2)/(arh^4*c^8*E^v*erh^4)-(((891*I)/5)*G^4*m^4*\[Nu]*Li3[(-I)*E^v]*Sinh[v]^2)/(arh^4*c^8*E^v*erh^4)+(((891*I)/5)*G^4*m^4*\[Nu]*Li3[I*E^v]*Sinh[v]^2)/(arh^4*c^8*E^v*erh^4)+(551*G^4*m^4*\[Nu]*Sech[v]*Tanh[v])/(5*arh^4*c^8*E^v*erh^4)+(297*G^4*m^4*Pi^2*\[Nu]*Sech[v]*Tanh[v])/(40*arh^4*c^8*E^v*erh^4)+(2494*G^4*m^4*v*\[Nu]*Sech[v]*Tanh[v])/(15*arh^4*c^8*E^v*erh^4)-(74*G^4*m^4*v*\[Nu]*Sech[v]*Tanh[v])/(arh^4*c^8*erh^3)+(297*G^4*m^4*v^2*\[Nu]*Sech[v]*Tanh[v])/(10*arh^4*c^8*E^v*erh^4)-(128*G^4*m^4*v*\[Nu]*Sech[v]^2*Tanh[v])/(5*arh^4*c^8*erh^2)-(620*G^4*m^4*\[Nu]*Sech[v]^3*Tanh[v])/(arh^4*c^8*E^v*erh^4)-(2139*G^4*m^4*Pi^2*\[Nu]*Sech[v]^3*Tanh[v])/(20*arh^4*c^8*E^v*erh^4)+(1752*G^4*m^4*v*\[Nu]*Sech[v]^3*Tanh[v])/(arh^4*c^8*E^v*erh^4)-(892*G^4*m^4*v*\[Nu]*Sech[v]^3*Tanh[v])/(5*arh^4*c^8*erh^3)-(192*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^3*Tanh[v])/(5*arh^4*c^8*E^v*erh^4)-(351*G^4*m^4*v^2*\[Nu]*Sech[v]^3*Tanh[v])/(arh^4*c^8*E^v*erh^4)-(768*G^4*m^4*v^3*\[Nu]*Sech[v]^3*Tanh[v])/(5*arh^4*c^8*E^v*erh^4)-(624*G^4*m^4*v*\[Nu]*Sech[v]^4*Tanh[v])/(5*arh^4*c^8*erh^2)+(752*G^4*m^4*\[Nu]*Sech[v]^5*Tanh[v])/(arh^4*c^8*E^v*erh^4)+(5*G^4*m^4*Pi^2*\[Nu]*Sech[v]^5*Tanh[v])/(3*arh^4*c^8*E^v*erh^4)-(3888*G^4*m^4*v*\[Nu]*Sech[v]^5*Tanh[v])/(arh^4*c^8*E^v*erh^4)+(912*G^4*m^4*v*\[Nu]*Sech[v]^5*Tanh[v])/(arh^4*c^8*erh^3)-(512*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^5*Tanh[v])/(arh^4*c^8*E^v*erh^4)+(6940*G^4*m^4*v^2*\[Nu]*Sech[v]^5*Tanh[v])/(arh^4*c^8*E^v*erh^4)-(2048*G^4*m^4*v^3*\[Nu]*Sech[v]^5*Tanh[v])/(arh^4*c^8*E^v*erh^4)+(280*G^4*m^4*Pi^2*\[Nu]*Sech[v]^7*Tanh[v])/(arh^4*c^8*E^v*erh^4)+(1064*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^7*Tanh[v])/(arh^4*c^8*E^v*erh^4)-(7392*G^4*m^4*v^2*\[Nu]*Sech[v]^7*Tanh[v])/(arh^4*c^8*E^v*erh^4)+(4256*G^4*m^4*v^3*\[Nu]*Sech[v]^7*Tanh[v])/(arh^4*c^8*E^v*erh^4)-(221*G^4*m^4*v*\[Nu]*Sinh[v]*Tanh[v])/(3*arh^4*c^8*E^v*erh^4)+(2494*G^4*m^4*v*\[Nu]*Sech[v]*Tanh[v]^2)/(15*arh^4*c^8*E^v*erh^4)+(1752*G^4*m^4*v*\[Nu]*Sech[v]^3*Tanh[v]^2)/(arh^4*c^8*E^v*erh^4)-(192*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^3*Tanh[v]^2)/(5*arh^4*c^8*E^v*erh^4)-(768*G^4*m^4*v^3*\[Nu]*Sech[v]^3*Tanh[v]^2)/(5*arh^4*c^8*E^v*erh^4)-(3888*G^4*m^4*v*\[Nu]*Sech[v]^5*Tanh[v]^2)/(arh^4*c^8*E^v*erh^4)-(512*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^5*Tanh[v]^2)/(arh^4*c^8*E^v*erh^4)-(2048*G^4*m^4*v^3*\[Nu]*Sech[v]^5*Tanh[v]^2)/(arh^4*c^8*E^v*erh^4)+(1064*G^4*m^4*Pi^2*v*\[Nu]*Sech[v]^7*Tanh[v]^2)/(arh^4*c^8*E^v*erh^4)+(4256*G^4*m^4*v^3*\[Nu]*Sech[v]^7*Tanh[v]^2)/(arh^4*c^8*E^v*erh^4);


(* ::Subsubsection::Closed:: *)
(*Scattering angle corrections*)


\[Chi]$RR$2p5PN$GII = (2138*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(45*arh^2*c^5*(-1+erh^2)^(5/2))+(268*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(45*arh^2*c^5*erh^2*(-1+erh^2)^(5/2))+(16*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu])/(5*arh^2*c^5*(-1+erh^2)^(5/2))+(1216*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^2*c^5*(-1+erh^2)^3)+(484*erh^2*G^2*m^2*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^2*c^5*(-1+erh^2)^3);


\[Chi]$RR$3p5PN$GII = (-71683*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(450*arh^3*c^7*(-1+erh^2)^(7/2))+(39394*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(1575*arh^3*c^7*erh^2*(-1+erh^2)^(7/2))-(1396049*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(6300*arh^3*c^7*(-1+erh^2)^(7/2))+(288*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu])/(35*arh^3*c^7*(-1+erh^2)^(7/2))-(7498*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^3*c^7*(-1+erh^2)^(7/2))-(64*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*erh^2*(-1+erh^2)^(7/2))-(1253*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(45*arh^3*c^7*(-1+erh^2)^(7/2))+(8*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2)/(5*arh^3*c^7*(-1+erh^2)^(7/2))-(29188*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^3*c^7*(-1+erh^2)^4)-(3014*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(7*arh^3*c^7*(-1+erh^2)^4)+(2783*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(210*arh^3*c^7*(-1+erh^2)^4)-(3664*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^3*c^7*(-1+erh^2)^4)-(520*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(3*arh^3*c^7*(-1+erh^2)^4)+(94*erh^4*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^3*c^7*(-1+erh^2)^4)+(1536*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^3*c^7*(-1+erh^2)^(7/2))+(1344*erh^2*G^3*m^3*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^3*c^7*(-1+erh^2)^(7/2));


\[Chi]$RR$4p5PN$GII = (-98228321*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(99225*arh^4*c^9*(-1+erh^2)^(9/2))+(16847071*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(99225*arh^4*c^9*erh^2*(-1+erh^2)^(9/2))-(147017953*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(793800*arh^4*c^9*(-1+erh^2)^(9/2))+(28987039*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(176400*arh^4*c^9*(-1+erh^2)^(9/2))+(808*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu])/(45*arh^4*c^9*(-1+erh^2)^(9/2))+(1299217*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(630*arh^4*c^9*(-1+erh^2)^(9/2))-(56108*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(315*arh^4*c^9*erh^2*(-1+erh^2)^(9/2))+(72257*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(18*arh^4*c^9*(-1+erh^2)^(9/2))+(72587*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(2520*arh^4*c^9*(-1+erh^2)^(9/2))+(242*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(35*arh^4*c^9*(-1+erh^2)^(9/2))+(5956*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(45*arh^4*c^9*(-1+erh^2)^(9/2))+(36*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(5*arh^4*c^9*erh^2*(-1+erh^2)^(9/2))+(365*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(6*arh^4*c^9*(-1+erh^2)^(9/2))+(1367*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(180*arh^4*c^9*(-1+erh^2)^(9/2))-(2*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(5*arh^4*c^9*(-1+erh^2)^(9/2))-(39764*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(27*arh^4*c^9*(-1+erh^2)^5)-(3214*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(63*arh^4*c^9*(-1+erh^2)^5)-(417001*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(1890*arh^4*c^9*(-1+erh^2)^5)+(82489*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(840*arh^4*c^9*(-1+erh^2)^5)+(38132*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^5)+(855244*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(105*arh^4*c^9*(-1+erh^2)^5)+(48821*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(42*arh^4*c^9*(-1+erh^2)^5)+(7783*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(420*arh^4*c^9*(-1+erh^2)^5)+(176*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(arh^4*c^9*(-1+erh^2)^5)+(1028*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(5*arh^4*c^9*(-1+erh^2)^5)+(98*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(3*arh^4*c^9*(-1+erh^2)^5)+(9*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(10*arh^4*c^9*(-1+erh^2)^5)+(67616*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(40032*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(6864*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(35*arh^4*c^9*(-1+erh^2)^(9/2))-(1920*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(arh^4*c^9*(-1+erh^2)^(9/2))-(10496*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^(9/2))+(376*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]]^2)/(5*arh^4*c^9*(-1+erh^2)^(9/2));


\[Chi]$RR$4p5PN$noPi = -(1492784*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(11025*arh^4*c^9*(-1+erh^2)^(9/2))-(28544*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(11025*arh^4*c^9*erh^2*(-1+erh^2)^(9/2))-(563188*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(2205*arh^4*c^9*(-1+erh^2)^(9/2))-(196654*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*(-1+erh^2)^(9/2))+(5971136*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^4*c^9*(-1+erh^2)^(9/2))+(114176*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^4*c^9*erh^2*(-1+erh^2)^(9/2))+(2252752*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(2205*arh^4*c^9*(-1+erh^2)^(9/2))+(786616*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^(9/2))-(4864*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^5)-(17568*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^5)-(5104*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(21*arh^4*c^9*(-1+erh^2)^5)-(148*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^5)+(19456*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^5)+(70272*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^5)+(20416*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(21*arh^4*c^9*(-1+erh^2)^5)+(592*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^5);


\[Chi]$RR$4p5PN$Pi = (1492784*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(11025*arh^4*c^9*(-1+erh^2)^(9/2))+(28544*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(11025*arh^4*c^9*erh^2*(-1+erh^2)^(9/2))+(563188*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(2205*arh^4*c^9*(-1+erh^2)^(9/2))+(196654*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2)/(3675*arh^4*c^9*(-1+erh^2)^(9/2))-(5971136*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^4*c^9*(-1+erh^2)^(9/2))-(114176*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(11025*arh^4*c^9*erh^2*(-1+erh^2)^(9/2))-(2252752*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(2205*arh^4*c^9*(-1+erh^2)^(9/2))-(786616*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3)/(3675*arh^4*c^9*(-1+erh^2)^(9/2))+(4864*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^5)+(17568*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^5)+(5104*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(21*arh^4*c^9*(-1+erh^2)^5)+(148*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^2*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^5)-(19456*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^5)-(70272*erh^2*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(35*arh^4*c^9*(-1+erh^2)^5)-(20416*erh^4*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(21*arh^4*c^9*(-1+erh^2)^5)-(592*erh^6*G^4*m^4*Sqrt[(G*m)/arh]*\[Nu]^3*ArcTan[(1+erh)/Sqrt[-1+erh^2]])/(15*arh^4*c^9*(-1+erh^2)^5);


\[Chi]$4PN$tail$erh5 = (4096*G^4*m^4*\[Nu])/(9*arh^4*c^8*erh^7)+(7168*G^4*m^4*\[Nu])/(45*arh^4*c^8*erh^5)+(153856*G^4*m^4*Pi^2*\[Nu])/(675*arh^4*c^8*erh^7)+(573*G^4*m^4*Pi^3*\[Nu])/(20*arh^4*c^8*erh^6);


(* ::Subsubsection::Closed:: *)
(*Total half-integer contribution*)


\[Delta]arh$RR$2p5PN = \[Delta]arh$RR$2p5PN$mat;


\[Delta]arh$RR$3p5PN = \[Delta]arh$RR$3p5PN$mat;


\[Delta]arh$RR$4p5PN = \[Delta]arh$RR$4p5PN$mat + \[Delta]arh$RR$4p5PN$rad$nonlocal + \[Delta]arh$RR$4p5PN$rad$local;


\[Delta]erh$RR$2p5PN = \[Delta]erh$RR$2p5PN$mat;


\[Delta]erh$RR$3p5PN = \[Delta]erh$RR$3p5PN$mat;


\[Delta]erh$RR$4p5PN = \[Delta]erh$RR$4p5PN$mat + \[Delta]erh$RR$4p5PN$rad$nonlocal + \[Delta]erh$RR$4p5PN$rad$local;


\[Delta]clh$RR$2p5PN = \[Delta]clh$RR$2p5PN$mat;


\[Delta]clh$RR$3p5PN = \[Delta]clh$RR$3p5PN$mat;


\[Delta]clh$RR$4p5PN = \[Delta]clh$RR$4p5PN$mat + \[Delta]clh$RR$4p5PN$rad$nonlocal + \[Delta]clh$RR$4p5PN$rad$local;


\[Delta]c\[Phi]h$RR$2p5PN = \[Delta]c\[Phi]h$RR$2p5PN$mat;


\[Delta]c\[Phi]h$RR$3p5PN = \[Delta]c\[Phi]h$RR$3p5PN$mat;


\[Delta]c\[Phi]h$RR$4p5PN = \[Delta]c\[Phi]h$RR$4p5PN$mat + \[Delta]c\[Phi]h$RR$4p5PN$rad$nonlocal + \[Delta]c\[Phi]h$RR$4p5PN$rad$local;


\[Delta]nh$RR$2p5PN = \[Delta]nh$RR$2p5PN$mat;


\[Delta]nh$RR$3p5PN = \[Delta]nh$RR$3p5PN$mat;


\[Delta]nh$RR$4p5PN = \[Delta]nh$RR$4p5PN$mat + \[Delta]nh$RR$4p5PN$rad$nonlocal + \[Delta]nh$RR$4p5PN$rad$local;


\[Delta]Kh$RR$2p5PN = \[Delta]Kh$RR$2p5PN$mat;


\[Delta]Kh$RR$3p5PN = \[Delta]Kh$RR$3p5PN$mat;


\[Delta]Kh$RR$4p5PN = \[Delta]Kh$RR$4p5PN$mat + \[Delta]Kh$RR$4p5PN$rad$nonlocal + \[Delta]Kh$RR$4p5PN$rad$local;


\[Delta]lh$RR$2p5PN = \[Delta]lh$RR$2p5PN$mat;


\[Delta]lh$RR$3p5PN = \[Delta]lh$RR$3p5PN$mat;


\[Delta]lh$RR$4p5PN = \[Delta]lh$RR$4p5PN$mat + \[Delta]lh$RR$4p5PN$rad$nonlocal + \[Delta]lh$RR$4p5PN$rad$local;


\[Chi]$RR$2p5PN = \[Chi]$RR$2p5PN$GII;


\[Chi]$RR$3p5PN = \[Chi]$RR$3p5PN$GII;


\[Chi]$RR$4p5PN = \[Chi]$RR$4p5PN$GII + \[Chi]$RR$4p5PN$noPi + \[Chi]$RR$4p5PN$Pi;


(* ::Subsection::Closed:: *)
(*Elliptic Parametrization*)


(* ::Subsubsection::Closed:: *)
(*Matter contribution*)


\[Delta]a$RR$2p5PN$mat = (-128*G^2*m^2*Sqrt[(G*m)/a]*w*\[Nu])/(5*a*c^5*(1-e^2)^(7/2))-(1168*e^2*G^2*m^2*Sqrt[(G*m)/a]*w*\[Nu])/(15*a*c^5*(1-e^2)^(7/2))-(148*e^4*G^2*m^2*Sqrt[(G*m)/a]*w*\[Nu])/(15*a*c^5*(1-e^2)^(7/2))-(64*e*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a*c^5*(1-e^2)^(7/2))-(584*e^3*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(15*a*c^5*(1-e^2)^(7/2))-(74*e^5*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(15*a*c^5*(1-e^2)^(7/2))-(28*e*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(3*a*c^5*\[Chi]^4)-(196*e*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(45*a*c^5*(1-e^2)*\[Chi]^3)-(16*e^3*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a*c^5*(1-e^2)*\[Chi]^3)-(628*e*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(45*a*c^5*(1-e^2)^2*\[Chi]^2)-(74*e^3*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(15*a*c^5*(1-e^2)^2*\[Chi]^2)-(1204*e*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(45*a*c^5*(1-e^2)^3*\[Chi])-(1346*e^3*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(45*a*c^5*(1-e^2)^3*\[Chi]);


\[Delta]a$RR$3p5PN$mat = (-44708*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu])/(105*a^2*c^7*(1-e^2)^(9/2))-(5038*e^2*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu])/(7*a^2*c^7*(1-e^2)^(9/2))-(939*e^4*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu])/(5*a^2*c^7*(1-e^2)^(9/2))-(2393*e^6*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu])/(210*a^2*c^7*(1-e^2)^(9/2))+(76*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2)/(3*a^2*c^7*(1-e^2)^(9/2))+(2034*e^2*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2)/(5*a^2*c^7*(1-e^2)^(9/2))+(1522*e^4*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2)/(5*a^2*c^7*(1-e^2)^(9/2))+(74*e^6*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2)/(5*a^2*c^7*(1-e^2)^(9/2))-(72*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^2*c^7*e*(1-e^2)^(9/2))-(4517*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(21*a^2*c^7*(1-e^2)^(9/2))-(111751*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(420*a^2*c^7*(1-e^2)^(9/2))-(803*e^5*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^2*c^7*(1-e^2)^(9/2))-(1699*e^7*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(105*a^2*c^7*(1-e^2)^(9/2))-(8*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^2*c^7*e*(1-e^2)^(9/2))-(9*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^2*c^7*(1-e^2)^(9/2))+(11087*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(60*a^2*c^7*(1-e^2)^(9/2))+(5477*e^5*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(30*a^2*c^7*(1-e^2)^(9/2))+(703*e^7*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(60*a^2*c^7*(1-e^2)^(9/2))+(32*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^2*c^7*\[Chi]^7)-(64*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^2*c^7*\[Chi]^7)+(32*e^5*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^2*c^7*\[Chi]^7)-(274*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(15*a^2*c^7*\[Chi]^6)+(274*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(15*a^2*c^7*\[Chi]^6)-(56*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3*a^2*c^7*\[Chi]^6)+(56*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3*a^2*c^7*\[Chi]^6)-(42*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^2*c^7*e*\[Chi]^5)+(3916*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(75*a^2*c^7*\[Chi]^5)-(12*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^2*c^7*\[Chi]^5)-(14*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3*a^2*c^7*e*\[Chi]^5)+(142*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3*a^2*c^7*\[Chi]^5)+(24*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^2*c^7*\[Chi]^5)+(84*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^2*c^7*e*(1-e^2)*\[Chi]^4)-(2193*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(25*a^2*c^7*(1-e^2)*\[Chi]^4)+(65*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(2*a^2*c^7*(1-e^2)*\[Chi]^4)+(28*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^2*c^7*e*(1-e^2)*\[Chi]^4)-(262*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^2*c^7*(1-e^2)*\[Chi]^4)+(556*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^2*c^7*(1-e^2)*\[Chi]^4)-(108*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^2*c^7*e*(1-e^2)^2*\[Chi]^3)-(23003*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(525*a^2*c^7*(1-e^2)^2*\[Chi]^3)-(9941*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(350*a^2*c^7*(1-e^2)^2*\[Chi]^3)+(146*e^5*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(35*a^2*c^7*(1-e^2)^2*\[Chi]^3)-(12*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^2*c^7*e*(1-e^2)^2*\[Chi]^3)+(1492*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(45*a^2*c^7*(1-e^2)^2*\[Chi]^3)+(40*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3*a^2*c^7*(1-e^2)^2*\[Chi]^3)+(6*e^5*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^2*c^7*(1-e^2)^2*\[Chi]^3)-(72*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^2*c^7*e*(1-e^2)^3*\[Chi]^2)-(25766*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(175*a^2*c^7*(1-e^2)^3*\[Chi]^2)-(29812*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(525*a^2*c^7*(1-e^2)^3*\[Chi]^2)-(2393*e^5*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(420*a^2*c^7*(1-e^2)^3*\[Chi]^2)-(8*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^2*c^7*e*(1-e^2)^3*\[Chi]^2)+(1543*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(45*a^2*c^7*(1-e^2)^3*\[Chi]^2)+(1277*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^2*c^7*(1-e^2)^3*\[Chi]^2)+(37*e^5*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^2*c^7*(1-e^2)^3*\[Chi]^2)-(72*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^2*c^7*e*(1-e^2)^4*\[Chi])-(181508*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(525*a^2*c^7*(1-e^2)^4*\[Chi])-(141439*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(525*a^2*c^7*(1-e^2)^4*\[Chi])-(29969*e^5*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(700*a^2*c^7*(1-e^2)^4*\[Chi])-(8*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^2*c^7*e*(1-e^2)^4*\[Chi])+(437*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(9*a^2*c^7*(1-e^2)^4*\[Chi])+(11441*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(45*a^2*c^7*(1-e^2)^4*\[Chi])+(1117*e^5*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^2*c^7*(1-e^2)^4*\[Chi]);


\[Delta]a$RR$4p5PN$mat = (-52925837*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(11340*a^3*c^9*(1-e^2)^(11/2))-(36730439*e^2*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(5670*a^3*c^9*(1-e^2)^(11/2))-(95801*e^4*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(216*a^3*c^9*(1-e^2)^(11/2))+(1177*e^6*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(63*a^3*c^9*(1-e^2)^(11/2))-(149*e^8*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(9*a^3*c^9*(1-e^2)^(11/2))+(192*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(a^3*c^9*(1-e^2)^5)+(392*e^2*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(a^3*c^9*(1-e^2)^5)-(510*e^4*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(a^3*c^9*(1-e^2)^5)-(74*e^6*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(a^3*c^9*(1-e^2)^5)+(161839*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(90*a^3*c^9*(1-e^2)^(11/2))+(4723823*e^2*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(630*a^3*c^9*(1-e^2)^(11/2))+(3728369*e^4*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(840*a^3*c^9*(1-e^2)^(11/2))+(13982*e^6*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(21*a^3*c^9*(1-e^2)^(11/2))+(15101*e^8*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(840*a^3*c^9*(1-e^2)^(11/2))-(384*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(5*a^3*c^9*(1-e^2)^5)-(784*e^2*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(5*a^3*c^9*(1-e^2)^5)+(204*e^4*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(a^3*c^9*(1-e^2)^5)+(148*e^6*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(5*a^3*c^9*(1-e^2)^5)-(4429*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(60*a^3*c^9*(1-e^2)^(11/2))-(17306*e^2*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(7*a^3*c^9*(1-e^2)^(11/2))-(72713*e^4*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(15*a^3*c^9*(1-e^2)^(11/2))-(48334*e^6*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(35*a^3*c^9*(1-e^2)^(11/2))-(607*e^8*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(20*a^3*c^9*(1-e^2)^(11/2))+(81*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(10*a^3*c^9*e^3*(1-e^2)^(11/2))-(130407*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(560*a^3*c^9*e*(1-e^2)^(11/2))-(398868367*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(181440*a^3*c^9*(1-e^2)^(11/2))-(7848506*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(2835*a^3*c^9*(1-e^2)^(11/2))-(577789*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(2160*a^3*c^9*(1-e^2)^(11/2))-(732007*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(2520*a^3*c^9*(1-e^2)^(11/2))-(176521*e^9*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(4032*a^3*c^9*(1-e^2)^(11/2))+(96*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^3*c^9*(1-e^2)^5)+(196*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^3*c^9*(1-e^2)^5)-(255*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^3*c^9*(1-e^2)^5)-(37*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^3*c^9*(1-e^2)^5)+(9*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^9*e^3*(1-e^2)^(11/2))-(1157*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(168*a^3*c^9*e*(1-e^2)^(11/2))+(1977301*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(2016*a^3*c^9*(1-e^2)^(11/2))+(17011481*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5040*a^3*c^9*(1-e^2)^(11/2))+(7106207*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3360*a^3*c^9*(1-e^2)^(11/2))+(198341*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(280*a^3*c^9*(1-e^2)^(11/2))+(1961*e^9*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(56*a^3*c^9*(1-e^2)^(11/2))-(192*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^9*(1-e^2)^5)-(392*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^9*(1-e^2)^5)+(102*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^3*c^9*(1-e^2)^5)+(74*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^9*(1-e^2)^5)+(G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(10*a^3*c^9*e^3*(1-e^2)^(11/2))-(9*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(80*a^3*c^9*e*(1-e^2)^(11/2))-(3913*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(320*a^3*c^9*(1-e^2)^(11/2))-(1806331*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(1680*a^3*c^9*(1-e^2)^(11/2))-(1177729*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(480*a^3*c^9*(1-e^2)^(11/2))-(140573*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(168*a^3*c^9*(1-e^2)^(11/2))-(23707*e^9*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(960*a^3*c^9*(1-e^2)^(11/2))-(40*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^3*c^9*\[Chi]^9)+(120*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^3*c^9*\[Chi]^9)-(120*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^3*c^9*\[Chi]^9)+(40*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^3*c^9*\[Chi]^9)-(112*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^3*c^9*\[Chi]^9)+(336*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^3*c^9*\[Chi]^9)-(336*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^3*c^9*\[Chi]^9)+(112*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^3*c^9*\[Chi]^9)+(252*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^3*c^9*e*\[Chi]^8)-(113587*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(105*a^3*c^9*\[Chi]^8)+(147794*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(105*a^3*c^9*\[Chi]^8)-(60667*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(105*a^3*c^9*\[Chi]^8)+(28*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^3*c^9*e*\[Chi]^8)-(2066*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^9*\[Chi]^8)+(3712*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^9*\[Chi]^8)-(1786*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^9*\[Chi]^8)+(84*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(a^3*c^9*\[Chi]^8)-(168*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(a^3*c^9*\[Chi]^8)+(84*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(a^3*c^9*\[Chi]^8)-(3393*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(10*a^3*c^9*e*\[Chi]^7)+(5138039*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(6615*a^3*c^9*\[Chi]^7)-(5668069*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(13230*a^3*c^9*\[Chi]^7)-(9*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^3*c^9*\[Chi]^7)-(1637*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(10*a^3*c^9*e*\[Chi]^7)+(3165083*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(6615*a^3*c^9*\[Chi]^7)-(769379*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(2646*a^3*c^9*\[Chi]^7)-(24*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^3*c^9*\[Chi]^7)-(14*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(a^3*c^9*e*\[Chi]^7)-(4804*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(147*a^3*c^9*\[Chi]^7)+(5980*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(147*a^3*c^9*\[Chi]^7)+(6*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(a^3*c^9*\[Chi]^7)-(945*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(8*a^3*c^9*e^3*\[Chi]^6)+(7929*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(20*a^3*c^9*e*\[Chi]^6)+(47113099*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(158760*a^3*c^9*\[Chi]^6)+(23321*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(90*a^3*c^9*\[Chi]^6)-(105*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(4*a^3*c^9*e^3*\[Chi]^6)+(4153*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(10*a^3*c^9*e*\[Chi]^6)-(20660011*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(26460*a^3*c^9*\[Chi]^6)+(21782*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(105*a^3*c^9*\[Chi]^6)-(35*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(24*a^3*c^9*e^3*\[Chi]^6)+(165*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(4*a^3*c^9*e*\[Chi]^6)-(1125071*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(5880*a^3*c^9*\[Chi]^6)-(2813*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(105*a^3*c^9*\[Chi]^6)+(3591*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(20*a^3*c^9*e^3*(1-e^2)*\[Chi]^5)-(30831*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(40*a^3*c^9*e*(1-e^2)*\[Chi]^5)-(17999068*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(99225*a^3*c^9*(1-e^2)*\[Chi]^5)+(119042143*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(264600*a^3*c^9*(1-e^2)*\[Chi]^5)+(69*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(14*a^3*c^9*(1-e^2)*\[Chi]^5)+(399*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(10*a^3*c^9*e^3*(1-e^2)*\[Chi]^5)-(4015*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(12*a^3*c^9*e*(1-e^2)*\[Chi]^5)+(72666077*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(66150*a^3*c^9*(1-e^2)*\[Chi]^5)-(41502943*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(132300*a^3*c^9*(1-e^2)*\[Chi]^5)-(117*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(14*a^3*c^9*(1-e^2)*\[Chi]^5)+(133*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(60*a^3*c^9*e^3*(1-e^2)*\[Chi]^5)-(4097*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(120*a^3*c^9*e*(1-e^2)*\[Chi]^5)+(1545899*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(7350*a^3*c^9*(1-e^2)*\[Chi]^5)-(1660573*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(5880*a^3*c^9*(1-e^2)*\[Chi]^5)-(39*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(5*a^3*c^9*(1-e^2)*\[Chi]^5)-(837*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(10*a^3*c^9*e^3*(1-e^2)^2*\[Chi]^4)+(13023*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(56*a^3*c^9*e*(1-e^2)^2*\[Chi]^4)-(31235437*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(66150*a^3*c^9*(1-e^2)^2*\[Chi]^4)-(26762867*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(264600*a^3*c^9*(1-e^2)^2*\[Chi]^4)+(33637*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(360*a^3*c^9*(1-e^2)^2*\[Chi]^4)-(93*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^9*e^3*(1-e^2)^2*\[Chi]^4)+(76747*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(420*a^3*c^9*e*(1-e^2)^2*\[Chi]^4)-(25827299*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(88200*a^3*c^9*(1-e^2)^2*\[Chi]^4)+(27677119*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(44100*a^3*c^9*(1-e^2)^2*\[Chi]^4)-(10433*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(120*a^3*c^9*(1-e^2)^2*\[Chi]^4)-(31*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(30*a^3*c^9*e^3*(1-e^2)^2*\[Chi]^4)+(801*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(40*a^3*c^9*e*(1-e^2)^2*\[Chi]^4)-(6721289*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(29400*a^3*c^9*(1-e^2)^2*\[Chi]^4)+(518041*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(5880*a^3*c^9*(1-e^2)^2*\[Chi]^4)-(109241*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(840*a^3*c^9*(1-e^2)^2*\[Chi]^4)+(162*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^3*c^9*e^3*(1-e^2)^3*\[Chi]^3)-(78573*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(280*a^3*c^9*e*(1-e^2)^3*\[Chi]^3)-(1165706887*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(2381400*a^3*c^9*(1-e^2)^3*\[Chi]^3)-(21755527*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(1190700*a^3*c^9*(1-e^2)^3*\[Chi]^3)-(108789*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(4900*a^3*c^9*(1-e^2)^3*\[Chi]^3)+(14503*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(2520*a^3*c^9*(1-e^2)^3*\[Chi]^3)+(36*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^9*e^3*(1-e^2)^3*\[Chi]^3)-(1661*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(420*a^3*c^9*e*(1-e^2)^3*\[Chi]^3)+(169941853*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(264600*a^3*c^9*(1-e^2)^3*\[Chi]^3)+(13953887*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(66150*a^3*c^9*(1-e^2)^3*\[Chi]^3)+(9629239*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(88200*a^3*c^9*(1-e^2)^3*\[Chi]^3)-(613*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(140*a^3*c^9*(1-e^2)^3*\[Chi]^3)+(2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(5*a^3*c^9*e^3*(1-e^2)^3*\[Chi]^3)-(37*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(120*a^3*c^9*e*(1-e^2)^3*\[Chi]^3)-(783079*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^3*c^9*(1-e^2)^3*\[Chi]^3)-(2240697*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(4900*a^3*c^9*(1-e^2)^3*\[Chi]^3)-(184343*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(4410*a^3*c^9*(1-e^2)^3*\[Chi]^3)-(679*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(40*a^3*c^9*(1-e^2)^3*\[Chi]^3)+(81*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^3*c^9*e^3*(1-e^2)^4*\[Chi]^2)-(12921*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(56*a^3*c^9*e*(1-e^2)^4*\[Chi]^2)-(3401839387*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(2381400*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(1502799577*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(4762800*a^3*c^9*(1-e^2)^4*\[Chi]^2)+(1576177*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(44100*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(149*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(18*a^3*c^9*(1-e^2)^4*\[Chi]^2)+(18*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^9*e^3*(1-e^2)^4*\[Chi]^2)+(4027*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(420*a^3*c^9*e*(1-e^2)^4*\[Chi]^2)+(261325033*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(264600*a^3*c^9*(1-e^2)^4*\[Chi]^2)+(616293907*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(529200*a^3*c^9*(1-e^2)^4*\[Chi]^2)+(20174377*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(88200*a^3*c^9*(1-e^2)^4*\[Chi]^2)+(15101*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(1680*a^3*c^9*(1-e^2)^4*\[Chi]^2)+(G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(5*a^3*c^9*e^3*(1-e^2)^4*\[Chi]^2)+(203*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(120*a^3*c^9*e*(1-e^2)^4*\[Chi]^2)-(2535623*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(22050*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(2126433*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(2450*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(207836*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(441*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(607*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(40*a^3*c^9*(1-e^2)^4*\[Chi]^2)+(81*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^3*c^9*e^3*(1-e^2)^5*\[Chi])-(69141*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(280*a^3*c^9*e*(1-e^2)^5*\[Chi])-(8409586747*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(2381400*a^3*c^9*(1-e^2)^5*\[Chi])-(10125905183*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(4762800*a^3*c^9*(1-e^2)^5*\[Chi])+(154205167*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(1190700*a^3*c^9*(1-e^2)^5*\[Chi])-(509759*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(14700*a^3*c^9*(1-e^2)^5*\[Chi])+(24*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^3*c^9*(1-e^2)^(11/2)*\[Chi])+(25*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^3*c^9*(1-e^2)^(11/2)*\[Chi])-(451*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(4*a^3*c^9*(1-e^2)^(11/2)*\[Chi])+(109*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(2*a^3*c^9*(1-e^2)^(11/2)*\[Chi])+(37*e^9*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(4*a^3*c^9*(1-e^2)^(11/2)*\[Chi])+(18*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^9*e^3*(1-e^2)^5*\[Chi])+(503*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(84*a^3*c^9*e*(1-e^2)^5*\[Chi])+(496691353*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(264600*a^3*c^9*(1-e^2)^5*\[Chi])+(2077649501*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(529200*a^3*c^9*(1-e^2)^5*\[Chi])+(67918859*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(52920*a^3*c^9*(1-e^2)^5*\[Chi])+(19961251*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(176400*a^3*c^9*(1-e^2)^5*\[Chi])-(8*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(5*a^3*c^9*(1-e^2)^(11/2)*\[Chi])-(5*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3*a^3*c^9*(1-e^2)^(11/2)*\[Chi])+(451*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(60*a^3*c^9*(1-e^2)^(11/2)*\[Chi])-(109*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(30*a^3*c^9*(1-e^2)^(11/2)*\[Chi])-(37*e^9*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(60*a^3*c^9*(1-e^2)^(11/2)*\[Chi])+(G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(5*a^3*c^9*e^3*(1-e^2)^5*\[Chi])+(179*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(120*a^3*c^9*e*(1-e^2)^5*\[Chi])-(3386753*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(22050*a^3*c^9*(1-e^2)^5*\[Chi])-(21929612*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^3*c^9*(1-e^2)^5*\[Chi])-(22348979*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^3*c^9*(1-e^2)^5*\[Chi])-(826883*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3528*a^3*c^9*(1-e^2)^5*\[Chi]);


\[Delta]e$RR$2p5PN$mat = (-608*e*G^2*m^2*Sqrt[(G*m)/a]*w*\[Nu])/(15*a^2*c^5*(1-e^2)^(5/2))-(242*e^3*G^2*m^2*Sqrt[(G*m)/a]*w*\[Nu])/(15*a^2*c^5*(1-e^2)^(5/2))-(304*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(15*a^2*c^5*(1-e^2)^(5/2))-(121*e^4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(15*a^2*c^5*(1-e^2)^(5/2))-(14*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(3*a^2*c^5*\[Chi]^4)+(14*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(3*a^2*c^5*\[Chi]^4)-(98*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(45*a^2*c^5*\[Chi]^3)-(8*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^2*c^5*\[Chi]^3)-(134*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(45*a^2*c^5*(1-e^2)*\[Chi]^2)-(97*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(15*a^2*c^5*(1-e^2)*\[Chi]^2)-(134*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(45*a^2*c^5*(1-e^2)^2*\[Chi])-(1069*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(45*a^2*c^5*(1-e^2)^2*\[Chi])-(8*e^4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^2*c^5*(1-e^2)^2*\[Chi]);


\[Delta]e$RR$3p5PN$mat = (-120*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu])/(a^3*c^7*e*(1-e^2)^(7/2))-(13529*e*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu])/(35*a^3*c^7*(1-e^2)^(7/2))-(978*e^3*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu])/(7*a^3*c^7*(1-e^2)^(7/2))-(3653*e^5*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu])/(140*a^3*c^7*(1-e^2)^(7/2))-(40*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2)/(3*a^3*c^7*e*(1-e^2)^(7/2))+(353*e*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2)/(3*a^3*c^7*(1-e^2)^(7/2))+(245*e^3*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2)/(a^3*c^7*(1-e^2)^(7/2))+(79*e^5*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2)/(3*a^3*c^7*(1-e^2)^(7/2))-(414*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^3*c^7*(1-e^2)^(7/2))-(114643*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(840*a^3*c^7*(1-e^2)^(7/2))-(12139*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(140*a^3*c^7*(1-e^2)^(7/2))-(12679*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(420*a^3*c^7*(1-e^2)^(7/2))-(46*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^7*(1-e^2)^(7/2))+(341*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(8*a^3*c^7*(1-e^2)^(7/2))+(8051*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(60*a^3*c^7*(1-e^2)^(7/2))+(809*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(40*a^3*c^7*(1-e^2)^(7/2))+(16*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^3*c^7*\[Chi]^7)-(48*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^3*c^7*\[Chi]^7)+(48*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^3*c^7*\[Chi]^7)-(16*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^3*c^7*\[Chi]^7)-(137*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(15*a^3*c^7*\[Chi]^6)+(274*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(15*a^3*c^7*\[Chi]^6)-(137*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(15*a^3*c^7*\[Chi]^6)-(28*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3*a^3*c^7*\[Chi]^6)+(56*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3*a^3*c^7*\[Chi]^6)-(28*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3*a^3*c^7*\[Chi]^6)+(1733*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(75*a^3*c^7*\[Chi]^5)-(21*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^3*c^7*e^2*\[Chi]^5)+(1552*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(75*a^3*c^7*\[Chi]^5)-(114*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^3*c^7*\[Chi]^5)+(26*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^3*c^7*\[Chi]^5)-(7*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3*a^3*c^7*e^2*\[Chi]^5)-(319*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^3*c^7*\[Chi]^5)-(12*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^7*\[Chi]^5)-(854*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(25*a^3*c^7*\[Chi]^4)+(42*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^3*c^7*e^2*\[Chi]^4)+(131*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(20*a^3*c^7*\[Chi]^4)-(47*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^7*\[Chi]^4)+(14*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^3*c^7*e^2*\[Chi]^4)+(96*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^7*\[Chi]^4)-(16979*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(525*a^3*c^7*(1-e^2)*\[Chi]^3)-(9*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(5*a^3*c^7*e^2*(1-e^2)*\[Chi]^3)-(17573*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(2100*a^3*c^7*(1-e^2)*\[Chi]^3)-(81*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(35*a^3*c^7*(1-e^2)*\[Chi]^3)+(146*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^3*c^7*(1-e^2)*\[Chi]^3)-(G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^7*e^2*(1-e^2)*\[Chi]^3)+(311*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(45*a^3*c^7*(1-e^2)*\[Chi]^3)+(43*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^7*(1-e^2)*\[Chi]^3)-(68443*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(1050*a^3*c^7*(1-e^2)^2*\[Chi]^2)-(77579*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(2100*a^3*c^7*(1-e^2)^2*\[Chi]^2)-(2781*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(280*a^3*c^7*(1-e^2)^2*\[Chi]^2)-(21*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(10*a^3*c^7*(1-e^2)^2*\[Chi]^2)+(4729*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(90*a^3*c^7*(1-e^2)^2*\[Chi]^2)+(73*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(6*a^3*c^7*(1-e^2)^2*\[Chi]^2)-(131443*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(1050*a^3*c^7*(1-e^2)^3*\[Chi])-(16503*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(100*a^3*c^7*(1-e^2)^3*\[Chi])-(179957*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(4200*a^3*c^7*(1-e^2)^3*\[Chi])-(109*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(35*a^3*c^7*(1-e^2)^3*\[Chi])-(263*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(30*a^3*c^7*(1-e^2)^3*\[Chi])+(10213*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(90*a^3*c^7*(1-e^2)^3*\[Chi])+(7391*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(90*a^3*c^7*(1-e^2)^3*\[Chi])+(e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^3*c^7*(1-e^2)^3*\[Chi]);


\[Delta]e$RR$4p5PN$mat = (-450789*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(280*a^4*c^9*e*(1-e^2)^(9/2))-(7113017*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(1890*a^4*c^9*(1-e^2)^(9/2))-(389291*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(720*a^4*c^9*(1-e^2)^(9/2))+(35999*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(270*a^4*c^9*(1-e^2)^(9/2))-(2623*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(210*a^4*c^9*(1-e^2)^(9/2))+(304*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(a^4*c^9*(1-e^2)^4)-(183*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(a^4*c^9*(1-e^2)^4)-(121*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu])/(a^4*c^9*(1-e^2)^4)+(40881*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(140*a^4*c^9*e*(1-e^2)^(9/2))+(50539*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(15*a^4*c^9*(1-e^2)^(9/2))+(4878341*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(1680*a^4*c^9*(1-e^2)^(9/2))+(84923*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(140*a^4*c^9*(1-e^2)^(9/2))+(21107*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(560*a^4*c^9*(1-e^2)^(9/2))-(608*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^4)+(366*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^4)+(242*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^4)+(3523*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(120*a^4*c^9*e*(1-e^2)^(9/2))-(3750*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(7*a^4*c^9*(1-e^2)^(9/2))-(109421*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(42*a^4*c^9*(1-e^2)^(9/2))-(130492*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(105*a^4*c^9*(1-e^2)^(9/2))-(40387*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(840*a^4*c^9*(1-e^2)^(9/2))-(3811611*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(4480*a^4*c^9*(1-e^2)^(9/2))-(2187*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(40*a^4*c^9*e^2*(1-e^2)^(9/2))-(49282171*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(30240*a^4*c^9*(1-e^2)^(9/2))-(263489*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(1008*a^4*c^9*(1-e^2)^(9/2))-(105271*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(3780*a^4*c^9*(1-e^2)^(9/2))-(323557*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(4480*a^4*c^9*(1-e^2)^(9/2))+(152*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^4)-(183*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(2*a^4*c^9*(1-e^2)^4)-(121*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(2*a^4*c^9*(1-e^2)^4)+(1114399*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(6720*a^4*c^9*(1-e^2)^(9/2))-(243*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(20*a^4*c^9*e^2*(1-e^2)^(9/2))+(935789*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(560*a^4*c^9*(1-e^2)^(9/2))+(76197*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(64*a^4*c^9*(1-e^2)^(9/2))+(1755317*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3360*a^4*c^9*(1-e^2)^(9/2))+(224909*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3360*a^4*c^9*(1-e^2)^(9/2))-(304*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^4)+(183*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^4)+(121*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^4)+(1783*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(128*a^4*c^9*(1-e^2)^(9/2))-(27*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(40*a^4*c^9*e^2*(1-e^2)^(9/2))-(707269*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3360*a^4*c^9*(1-e^2)^(9/2))-(8339987*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(6720*a^4*c^9*(1-e^2)^(9/2))-(161815*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(224*a^4*c^9*(1-e^2)^(9/2))-(544849*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(13440*a^4*c^9*(1-e^2)^(9/2))-(20*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^4*c^9*\[Chi]^9)+(80*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^4*c^9*\[Chi]^9)-(120*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^4*c^9*\[Chi]^9)+(80*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^4*c^9*\[Chi]^9)-(20*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^4*c^9*\[Chi]^9)-(56*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^4*c^9*\[Chi]^9)+(224*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^4*c^9*\[Chi]^9)-(336*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^4*c^9*\[Chi]^9)+(224*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^4*c^9*\[Chi]^9)-(56*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^4*c^9*\[Chi]^9)-(140047*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(210*a^4*c^9*\[Chi]^8)+(126*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(a^4*c^9*e^2*\[Chi]^8)+(87127*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(70*a^4*c^9*\[Chi]^8)-(69487*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(70*a^4*c^9*\[Chi]^8)+(60667*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(210*a^4*c^9*\[Chi]^8)-(1103*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^4*c^9*\[Chi]^8)+(14*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^4*c^9*e^2*\[Chi]^8)+(2889*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^4*c^9*\[Chi]^8)-(2749*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^4*c^9*\[Chi]^8)+(893*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^4*c^9*\[Chi]^8)+(42*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(a^4*c^9*\[Chi]^8)-(126*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(a^4*c^9*\[Chi]^8)+(126*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(a^4*c^9*\[Chi]^8)-(42*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(a^4*c^9*\[Chi]^8)+(15664657*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(26460*a^4*c^9*\[Chi]^7)-(3393*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(20*a^4*c^9*e^2*\[Chi]^7)-(18643067*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(26460*a^4*c^9*\[Chi]^7)+(8247919*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(26460*a^4*c^9*\[Chi]^7)-(59*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(2*a^4*c^9*\[Chi]^7)+(11353597*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(26460*a^4*c^9*\[Chi]^7)-(1637*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(20*a^4*c^9*e^2*\[Chi]^7)-(18750101*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(26460*a^4*c^9*\[Chi]^7)+(2420483*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5292*a^4*c^9*\[Chi]^7)-(96*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^4*c^9*\[Chi]^7)-(1373*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(147*a^4*c^9*\[Chi]^7)-(7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(a^4*c^9*e^2*\[Chi]^7)+(5392*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(147*a^4*c^9*\[Chi]^7)-(2549*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(147*a^4*c^9*\[Chi]^7)-(3*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(a^4*c^9*\[Chi]^7)+(19525829*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(63504*a^4*c^9*\[Chi]^6)-(945*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(16*a^4*c^9*e^4*\[Chi]^6)+(9783*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(80*a^4*c^9*e^2*\[Chi]^6)-(104292151*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(317520*a^4*c^9*\[Chi]^6)-(17741*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(420*a^4*c^9*\[Chi]^6)-(28302793*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(52920*a^4*c^9*\[Chi]^6)-(105*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(8*a^4*c^9*e^4*\[Chi]^6)+(8231*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(40*a^4*c^9*e^2*\[Chi]^6)+(21838363*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(52920*a^4*c^9*\[Chi]^6)-(7402*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(105*a^4*c^9*\[Chi]^6)-(676887*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3920*a^4*c^9*\[Chi]^6)-(35*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(48*a^4*c^9*e^4*\[Chi]^6)+(1025*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(48*a^4*c^9*e^2*\[Chi]^6)+(764541*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3920*a^4*c^9*\[Chi]^6)-(3009*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(70*a^4*c^9*\[Chi]^6)-(3851464*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(19845*a^4*c^9*\[Chi]^5)+(3591*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(40*a^4*c^9*e^4*\[Chi]^5)-(18699*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(80*a^4*c^9*e^2*\[Chi]^5)+(15831167*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(105840*a^4*c^9*\[Chi]^5)+(4139*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(140*a^4*c^9*\[Chi]^5)+(79809311*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(132300*a^4*c^9*\[Chi]^5)+(399*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(20*a^4*c^9*e^4*\[Chi]^5)-(18413*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(120*a^4*c^9*e^2*\[Chi]^5)-(73266241*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(264600*a^4*c^9*\[Chi]^5)+(6723*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(140*a^4*c^9*\[Chi]^5)+(3008227*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(14700*a^4*c^9*\[Chi]^5)+(133*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(120*a^4*c^9*e^4*\[Chi]^5)-(4177*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(240*a^4*c^9*e^2*\[Chi]^5)-(4557979*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(19600*a^4*c^9*\[Chi]^5)-(117*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(10*a^4*c^9*\[Chi]^5)-(63314743*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(317520*a^4*c^9*(1-e^2)*\[Chi]^4)-(2133*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(80*a^4*c^9*e^4*(1-e^2)*\[Chi]^4)+(2223*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(35*a^4*c^9*e^2*(1-e^2)*\[Chi]^4)-(140323*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(3969*a^4*c^9*(1-e^2)*\[Chi]^4)+(3627*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(112*a^4*c^9*(1-e^2)*\[Chi]^4)-(6273419*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(58800*a^4*c^9*(1-e^2)*\[Chi]^4)-(237*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(40*a^4*c^9*e^4*(1-e^2)*\[Chi]^4)+(27863*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(420*a^4*c^9*e^2*(1-e^2)*\[Chi]^4)+(1091207*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3675*a^4*c^9*(1-e^2)*\[Chi]^4)-(10721*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(240*a^4*c^9*(1-e^2)*\[Chi]^4)-(3980351*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(29400*a^4*c^9*(1-e^2)*\[Chi]^4)-(79*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(240*a^4*c^9*e^4*(1-e^2)*\[Chi]^4)+(473*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(60*a^4*c^9*e^2*(1-e^2)*\[Chi]^4)+(1959577*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(14700*a^4*c^9*(1-e^2)*\[Chi]^4)-(220513*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(1680*a^4*c^9*(1-e^2)*\[Chi]^4)-(25183729*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(79380*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(81*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(20*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^3)-(15777*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(280*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^3)-(3777227*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(317520*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(110041*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(11760*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(3301*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(720*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(16832251*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(58800*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(9*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(10*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^3)-(3981*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(140*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^3)+(2289517*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(17640*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(17912213*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(176400*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(2643*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(280*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(5077489*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(176400*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(20*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^3)-(329*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(120*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^3)-(46540979*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(176400*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(6273773*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(176400*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(323*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(16*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(42220835*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(63504*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(837*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(20*a^4*c^9*e^2*(1-e^2)^3*\[Chi]^2)-(197902207*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(635040*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(3090061*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(52920*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(4033*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(720*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(17639071*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(58800*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(93*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(10*a^4*c^9*e^2*(1-e^2)^3*\[Chi]^2)+(251108981*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(352800*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(32004839*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(176400*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(19799*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(1120*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(117469*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(31*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(60*a^4*c^9*e^2*(1-e^2)^3*\[Chi]^2)-(5993237*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(17640*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(16790171*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(44100*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(9829*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(420*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(226706663*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(158760*a^4*c^9*(1-e^2)^4*\[Chi])-(837*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(20*a^4*c^9*e^2*(1-e^2)^4*\[Chi])-(970680713*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(635040*a^4*c^9*(1-e^2)^4*\[Chi])+(7913201*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(79380*a^4*c^9*(1-e^2)^4*\[Chi])+(94277*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(35280*a^4*c^9*(1-e^2)^4*\[Chi])-(649*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Sin[u])/(1008*a^4*c^9*(1-e^2)^4*\[Chi])+(38*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(a^4*c^9*(1-e^2)^(9/2)*\[Chi])-(487*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(8*a^4*c^9*(1-e^2)^(9/2)*\[Chi])+(31*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(4*a^4*c^9*(1-e^2)^(9/2)*\[Chi])+(121*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(8*a^4*c^9*(1-e^2)^(9/2)*\[Chi])+(26770921*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(58800*a^4*c^9*(1-e^2)^4*\[Chi])-(93*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(10*a^4*c^9*e^2*(1-e^2)^4*\[Chi])+(147922639*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(70560*a^4*c^9*(1-e^2)^4*\[Chi])+(162563251*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(176400*a^4*c^9*(1-e^2)^4*\[Chi])+(49229987*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(352800*a^4*c^9*(1-e^2)^4*\[Chi])+(327*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(280*a^4*c^9*(1-e^2)^4*\[Chi])-(38*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(15*a^4*c^9*(1-e^2)^(9/2)*\[Chi])+(487*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(120*a^4*c^9*(1-e^2)^(9/2)*\[Chi])-(31*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(60*a^4*c^9*(1-e^2)^(9/2)*\[Chi])-(121*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(120*a^4*c^9*(1-e^2)^(9/2)*\[Chi])+(4560049*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(176400*a^4*c^9*(1-e^2)^4*\[Chi])-(31*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(60*a^4*c^9*e^2*(1-e^2)^4*\[Chi])-(6058993*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(9800*a^4*c^9*(1-e^2)^4*\[Chi])-(39502069*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(29400*a^4*c^9*(1-e^2)^4*\[Chi])-(5822597*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(22050*a^4*c^9*(1-e^2)^4*\[Chi])-(51*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(80*a^4*c^9*(1-e^2)^4*\[Chi]);


\[Delta]\[CurlyEpsilon]$RR$2p5PN$mat = (-473*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(45*a^2*c^5*(1-e^2)^(3/2))+(134*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(45*a^2*c^5*e^2*(1-e^2)^(3/2))+(113*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*(1-e^2)^(3/2))+(49*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*(1-e^2))-(134*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(45*a^2*c^5*e^2*(1-e^2))-(32*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*(1-e^2))+(28*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(3*a^2*c^5*\[Chi]^4)-(14*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(3*a^2*c^5*e^2*\[Chi]^4)-(14*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(3*a^2*c^5*\[Chi]^4)-(14*Sqrt[1-e^2]*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(3*a^2*c^5*\[Chi]^4)+(14*Sqrt[1-e^2]*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(3*a^2*c^5*e^2*\[Chi]^4)-(184*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(45*a^2*c^5*\[Chi]^3)+(112*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(45*a^2*c^5*e^2*\[Chi]^3)+(8*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*\[Chi]^3)+(8*Sqrt[1-e^2]*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*\[Chi]^3)-(112*Sqrt[1-e^2]*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(45*a^2*c^5*e^2*\[Chi]^3)+(172*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*\[Chi]^2)-(4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*e^2*\[Chi]^2)-(4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*Sqrt[1-e^2]*\[Chi]^2)+(4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*e^2*Sqrt[1-e^2]*\[Chi]^2)-(32*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*\[Chi]);


\[Delta]\[CurlyEpsilon]$RR$3p5PN$mat = (-30389*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(1050*a^3*c^7*(1-e^2)^(7/2))-(67*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(10*a^3*c^7*e^4*(1-e^2)^(7/2))+(15164*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(525*a^3*c^7*e^2*(1-e^2)^(7/2))-(124393*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(1400*a^3*c^7*(1-e^2)^(7/2))+(232039*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(2100*a^3*c^7*(1-e^2)^(7/2))-(12503*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(840*a^3*c^7*(1-e^2)^(7/2))+(209759*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(4200*a^3*c^7*(1-e^2)^3)+(67*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(10*a^3*c^7*e^4*(1-e^2)^3)-(24127*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(700*a^3*c^7*e^2*(1-e^2)^3)+(93049*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(600*a^3*c^7*(1-e^2)^3)-(2328*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(35*a^3*c^7*(1-e^2)^3)+(1164*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(35*a^3*c^7*(1-e^2)^3)-(384*G^3*m^3*Sqrt[(G*m)/a]*w^2*\[Nu])/(5*a^3*c^7*(1-e^2)^(7/2))-(336*e^2*G^3*m^3*Sqrt[(G*m)/a]*w^2*\[Nu])/(5*a^3*c^7*(1-e^2)^(7/2))-(2902*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^(5/2))-(67*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(90*a^3*c^7*e^4*(1-e^2)^(5/2))-(241*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(90*a^3*c^7*e^2*(1-e^2)^(5/2))+(6152*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^(5/2))-(344*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*(1-e^2)^(5/2))+(20921*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^3*c^7*(1-e^2)^2)+(67*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(90*a^3*c^7*e^4*(1-e^2)^2)+(61*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(20*a^3*c^7*e^2*(1-e^2)^2)-(7073*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(120*a^3*c^7*(1-e^2)^2)+(156*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*(1-e^2)^2)-(64*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)+(16*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*e^2*\[Chi]^7)+(96*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)-(64*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)+(16*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)+(48*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)-(16*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*e^2*\[Chi]^7)-(48*e^2*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)+(16*e^4*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)+(377*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*\[Chi]^6)-(377*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*e^2*\[Chi]^6)-(377*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*\[Chi]^6)+(377*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*\[Chi]^6)-(754*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*\[Chi]^6)+(377*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*e^2*\[Chi]^6)+(377*e^2*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*\[Chi]^6)+(28*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(a^3*c^7*\[Chi]^6)-(28*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*e^2*\[Chi]^6)-(28*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(a^3*c^7*\[Chi]^6)+(28*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*\[Chi]^6)-(56*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*\[Chi]^6)+(28*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*e^2*\[Chi]^6)+(28*e^2*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*\[Chi]^6)-(1557*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(25*a^3*c^7*\[Chi]^5)-(21*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*e^4*\[Chi]^5)+(1331*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(25*a^3*c^7*e^2*\[Chi]^5)+(1221*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(25*a^3*c^7*\[Chi]^5)-(94*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*\[Chi]^5)+(831*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(25*a^3*c^7*\[Chi]^5)+(21*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*e^4*\[Chi]^5)-(806*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(25*a^3*c^7*e^2*\[Chi]^5)-(22*e^2*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^5)-(989*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*\[Chi]^5)-(7*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*e^4*\[Chi]^5)+(113*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*e^2*\[Chi]^5)+(141*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi]^5)+(12*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi]^5)+(153*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi]^5)+(7*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*e^4*\[Chi]^5)-(106*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*e^2*\[Chi]^5)+(12*e^2*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi]^5)+(152*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*\[Chi]^4)+(399*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(10*a^3*c^7*e^4*\[Chi]^4)-(851*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(12*a^3*c^7*e^2*\[Chi]^4)+(1253*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(60*a^3*c^7*\[Chi]^4)+(43*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(10*a^3*c^7*\[Chi]^4)-(399*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(10*a^3*c^7*e^4*\[Chi]^4)+(754*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*e^2*\[Chi]^4)+(436*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi]^4)+(133*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^3*c^7*e^4*\[Chi]^4)-(443*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(12*a^3*c^7*e^2*\[Chi]^4)-(3283*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(60*a^3*c^7*\[Chi]^4)-(499*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^3*c^7*\[Chi]^4)-(133*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^3*c^7*e^4*\[Chi]^4)+(496*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*\[Chi]^4)-(270*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(7*a^3*c^7*\[Chi]^3)-(79*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*e^4*\[Chi]^3)+(937*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(21*a^3*c^7*e^2*\[Chi]^3)-(656*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(105*a^3*c^7*\[Chi]^3)+(3581*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(105*a^3*c^7*Sqrt[1-e^2]*\[Chi]^3)+(79*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*e^4*Sqrt[1-e^2]*\[Chi]^3)-(1081*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(35*a^3*c^7*e^2*Sqrt[1-e^2]*\[Chi]^3)-(317*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(105*a^3*c^7*Sqrt[1-e^2]*\[Chi]^3)-(4768*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*\[Chi]^3)-(79*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*e^4*\[Chi]^3)+(215*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(9*a^3*c^7*e^2*\[Chi]^3)+(28*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi]^3)+(863*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*Sqrt[1-e^2]*\[Chi]^3)+(79*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*e^4*Sqrt[1-e^2]*\[Chi]^3)-(323*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*Sqrt[1-e^2]*\[Chi]^3)+(3*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*Sqrt[1-e^2]*\[Chi]^3)-(128*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(7*a^3*c^7*(1-e^2)^(3/2)*\[Chi]^2)-(18*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*e^4*(1-e^2)^(3/2)*\[Chi]^2)+(43*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(7*a^3*c^7*e^2*(1-e^2)^(3/2)*\[Chi]^2)+(131*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(35*a^3*c^7*(1-e^2)^(3/2)*\[Chi]^2)+(4531*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(105*a^3*c^7*(1-e^2)*\[Chi]^2)+(18*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*e^4*(1-e^2)*\[Chi]^2)-(2383*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(70*a^3*c^7*e^2*(1-e^2)*\[Chi]^2)+(2371*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(210*a^3*c^7*(1-e^2)*\[Chi]^2)+(2711*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^3*c^7*\[Chi]^2)+(2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*e^4*\[Chi]^2)-(347*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^3*c^7*e^2*\[Chi]^2)-(39*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*Sqrt[1-e^2]*\[Chi]^2)-(2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*e^4*Sqrt[1-e^2]*\[Chi]^2)+(41*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*e^2*Sqrt[1-e^2]*\[Chi]^2)-(312*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*(1-e^2)^(5/2)*\[Chi])-(48*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*(1-e^2)^(5/2)*\[Chi])+(688*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(35*a^3*c^7*(1-e^2)^2*\[Chi])+(36*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*e^2*(1-e^2)^2*\[Chi])-(788*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(35*a^3*c^7*(1-e^2)^2*\[Chi])+(688*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(35*a^3*c^7*(1-e^2)^2*\[Chi])-(128*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi])+(4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*e^2*\[Chi])+(192*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(5*a^3*c^7*(1-e^2)^(7/2))+(168*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(5*a^3*c^7*(1-e^2)^(7/2))+(192*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(5*a^3*c^7*(1-e^2)^(7/2))+(168*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(5*a^3*c^7*(1-e^2)^(7/2))+(192*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(5*a^3*c^7*(1-e^2)^(7/2))+(168*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(5*a^3*c^7*(1-e^2)^(7/2))-(624*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(5*a^3*c^7*(1-e^2)^3)-(96*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(5*a^3*c^7*(1-e^2)^3)-(312*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(5*a^3*c^7*(1-e^2)^3)-(48*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(5*a^3*c^7*(1-e^2)^3)-(312*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(5*a^3*c^7*(1-e^2)^3)-(48*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(5*a^3*c^7*(1-e^2)^3)-(48*e*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^3*c^7*(1-e^2)^2*\[Chi]^2)-(624*e*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^3*c^7*(1-e^2)^3*\[Chi])-(96*e^3*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^3*c^7*(1-e^2)^3*\[Chi]);


\[Delta]\[CurlyEpsilon]$RR$4p5PN$mat = (-1712671837*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(635040*a^4*c^9*(1-e^2)^(9/2))+(603*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(40*a^4*c^9*e^6*(1-e^2)^(9/2))-(66597*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(700*a^4*c^9*e^4*(1-e^2)^(9/2))+(16223113*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(79380*a^4*c^9*e^2*(1-e^2)^(9/2))+(436129931*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(158760*a^4*c^9*(1-e^2)^(9/2))-(5792077*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(7840*a^4*c^9*(1-e^2)^(9/2))+(106988579*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(176400*a^4*c^9*(1-e^2)^(9/2))-(15187*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(360*a^4*c^9*(1-e^2)^(9/2))+(36943267279*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(12700800*a^4*c^9*(1-e^2)^4)-(603*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(40*a^4*c^9*e^6*(1-e^2)^4)+(301563*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2800*a^4*c^9*e^4*(1-e^2)^4)-(388718233*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1270080*a^4*c^9*e^2*(1-e^2)^4)-(684636101*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(846720*a^4*c^9*(1-e^2)^4)+(7248605351*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(4233600*a^4*c^9*(1-e^2)^4)-(21915989*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(40320*a^4*c^9*(1-e^2)^4)+(20999*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(180*a^4*c^9*(1-e^2)^4)-(59828*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu])/(35*a^4*c^9*(1-e^2)^(9/2))-(45264*e^2*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu])/(35*a^4*c^9*(1-e^2)^(9/2))-(5928*e^4*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu])/(35*a^4*c^9*(1-e^2)^(9/2))+(384*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu])/(a^4*c^9*(1-e^2)^4)+(864*e^2*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu])/(a^4*c^9*(1-e^2)^4)+(27*e^4*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu])/(a^4*c^9*(1-e^2)^4)+(2651944517*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3175200*a^4*c^9*(1-e^2)^(9/2))+(67*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(20*a^4*c^9*e^6*(1-e^2)^(9/2))-(418*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1575*a^4*c^9*e^4*(1-e^2)^(9/2))-(1758509*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(14700*a^4*c^9*e^2*(1-e^2)^(9/2))-(638083057*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(529200*a^4*c^9*(1-e^2)^(9/2))+(954227269*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(529200*a^4*c^9*(1-e^2)^(9/2))-(2379173431*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1587600*a^4*c^9*(1-e^2)^(9/2))+(613313*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3360*a^4*c^9*(1-e^2)^(9/2))-(1891542953*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2116800*a^4*c^9*(1-e^2)^4)-(67*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(20*a^4*c^9*e^6*(1-e^2)^4)+(10379*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(12600*a^4*c^9*e^4*(1-e^2)^4)+(50551387*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(352800*a^4*c^9*e^2*(1-e^2)^4)+(13599419*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(44100*a^4*c^9*(1-e^2)^4)-(3189898273*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2116800*a^4*c^9*(1-e^2)^4)+(82881*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(140*a^4*c^9*(1-e^2)^4)-(9143*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(70*a^4*c^9*(1-e^2)^4)+(2316*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(9/2))+(4472*e^2*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(9/2))+(662*e^4*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(9/2))-(768*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^4)-(1728*e^2*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^4)-(54*e^4*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^4)+(3302689*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(176400*a^4*c^9*(1-e^2)^(7/2))+(67*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(360*a^4*c^9*e^6*(1-e^2)^(7/2))+(107*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(360*a^4*c^9*e^4*(1-e^2)^(7/2))+(119377*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(9800*a^4*c^9*e^2*(1-e^2)^(7/2))+(24113953*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(58800*a^4*c^9*(1-e^2)^(7/2))-(134596129*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(176400*a^4*c^9*(1-e^2)^(7/2))+(540167*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1680*a^4*c^9*(1-e^2)^(7/2))+(1658849*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(156800*a^4*c^9*(1-e^2)^3)-(67*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(360*a^4*c^9*e^6*(1-e^2)^3)-(281*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(720*a^4*c^9*e^4*(1-e^2)^3)-(8749249*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(705600*a^4*c^9*e^2*(1-e^2)^3)-(14396273*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(39200*a^4*c^9*(1-e^2)^3)+(1375711*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(4480*a^4*c^9*(1-e^2)^3)-(2023*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(20*a^4*c^9*(1-e^2)^3)+(100*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)-(20*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^2*\[Chi]^9)-(200*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)+(200*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)-(100*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)+(20*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)-(80*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)+(20*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^2*\[Chi]^9)+(120*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)-(80*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)+(20*e^6*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)+(280*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)-(56*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*e^2*\[Chi]^9)-(560*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)+(560*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)-(280*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)+(56*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)-(224*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)+(56*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*e^2*\[Chi]^9)+(336*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)-(224*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)+(56*e^6*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)+(192314*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(105*a^4*c^9*\[Chi]^8)+(126*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^4*\[Chi]^8)-(162307*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(210*a^4*c^9*e^2*\[Chi]^8)-(74107*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(35*a^4*c^9*\[Chi]^8)+(126164*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(105*a^4*c^9*\[Chi]^8)-(56467*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(210*a^4*c^9*\[Chi]^8)-(82927*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(70*a^4*c^9*\[Chi]^8)-(126*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^4*\[Chi]^8)+(135847*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(210*a^4*c^9*e^2*\[Chi]^8)+(65287*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(70*a^4*c^9*\[Chi]^8)-(56467*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(210*a^4*c^9*\[Chi]^8)+(2872*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)+(14*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*e^4*\[Chi]^8)-(893*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^2*\[Chi]^8)-(3958*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)+(2522*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)-(613*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)-(2049*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)-(14*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*e^4*\[Chi]^8)+(823*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^2*\[Chi]^8)+(1909*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)-(613*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)-(168*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)+(42*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^2*\[Chi]^8)+(252*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)-(168*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)+(42*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)+(126*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)-(42*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^2*\[Chi]^8)-(126*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)+(42*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)-(2156215*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(882*a^4*c^9*\[Chi]^7)-(6633*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20*a^4*c^9*e^4*\[Chi]^7)+(20090459*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(13230*a^4*c^9*e^2*\[Chi]^7)+(3394036*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2205*a^4*c^9*\[Chi]^7)-(4243891*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(26460*a^4*c^9*\[Chi]^7)-(1695*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(14*a^4*c^9*\[Chi]^7)+(38928311*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(26460*a^4*c^9*\[Chi]^7)+(6633*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20*a^4*c^9*e^4*\[Chi]^7)-(33151819*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(26460*a^4*c^9*e^2*\[Chi]^7)-(13503001*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(26460*a^4*c^9*\[Chi]^7)-(555*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(14*a^4*c^9*\[Chi]^7)-(7177301*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(4410*a^4*c^9*\[Chi]^7)-(1997*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(20*a^4*c^9*e^4*\[Chi]^7)+(4905256*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(6615*a^4*c^9*e^2*\[Chi]^7)+(3157132*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2205*a^4*c^9*\[Chi]^7)-(11853691*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(26460*a^4*c^9*\[Chi]^7)+(2*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^7)+(23491733*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(26460*a^4*c^9*\[Chi]^7)+(1997*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(20*a^4*c^9*e^4*\[Chi]^7)-(17031913*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(26460*a^4*c^9*e^2*\[Chi]^7)-(6455851*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(26460*a^4*c^9*\[Chi]^7)-(100*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^7)+(8429*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)-(7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*\[Chi]^7)-(6518*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*e^2*\[Chi]^7)-(8821*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)+(8282*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*\[Chi]^7)+(3*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^7)-(17740*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*\[Chi]^7)+(7*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*\[Chi]^7)+(7547*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*e^2*\[Chi]^7)+(8723*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*\[Chi]^7)+(3*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^7)+(3290687*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(3240*a^4*c^9*\[Chi]^6)-(945*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(16*a^4*c^9*e^6*\[Chi]^6)+(8151*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20*a^4*c^9*e^4*\[Chi]^6)-(240943*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(324*a^4*c^9*e^2*\[Chi]^6)-(7356239*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(6480*a^4*c^9*\[Chi]^6)+(61769*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(120*a^4*c^9*\[Chi]^6)-(3004757*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(6480*a^4*c^9*\[Chi]^6)+(945*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(16*a^4*c^9*e^6*\[Chi]^6)-(27879*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^4*\[Chi]^6)+(669823*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1296*a^4*c^9*e^2*\[Chi]^6)+(14177*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(60*a^4*c^9*\[Chi]^6)+(1115899*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(504*a^4*c^9*\[Chi]^6)-(105*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(8*a^4*c^9*e^6*\[Chi]^6)+(9841*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^4*c^9*e^4*\[Chi]^6)-(3121291*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*e^2*\[Chi]^6)-(2468159*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1260*a^4*c^9*\[Chi]^6)+(112303*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(168*a^4*c^9*\[Chi]^6)-(446675*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(504*a^4*c^9*\[Chi]^6)+(105*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(8*a^4*c^9*e^6*\[Chi]^6)-(37789*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(120*a^4*c^9*e^4*\[Chi]^6)+(2437699*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*e^2*\[Chi]^6)+(18539*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(84*a^4*c^9*\[Chi]^6)+(105223*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(420*a^4*c^9*\[Chi]^6)-(35*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(48*a^4*c^9*e^6*\[Chi]^6)+(377*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(12*a^4*c^9*e^4*\[Chi]^6)-(52693*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(280*a^4*c^9*e^2*\[Chi]^6)-(19661*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(336*a^4*c^9*\[Chi]^6)-(1208*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*\[Chi]^6)-(42523*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(560*a^4*c^9*\[Chi]^6)+(35*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(48*a^4*c^9*e^6*\[Chi]^6)-(491*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(16*a^4*c^9*e^4*\[Chi]^6)+(266563*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1680*a^4*c^9*e^2*\[Chi]^6)-(11083*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(210*a^4*c^9*\[Chi]^6)+(39809537*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(113400*a^4*c^9*\[Chi]^5)+(15687*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^6*\[Chi]^5)-(98943*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(200*a^4*c^9*e^4*\[Chi]^5)-(9109921*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(56700*a^4*c^9*e^2*\[Chi]^5)-(225377*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(25200*a^4*c^9*\[Chi]^5)+(8203*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(70*a^4*c^9*\[Chi]^5)+(5374219*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(75600*a^4*c^9*\[Chi]^5)-(15687*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^6*\[Chi]^5)+(154101*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(400*a^4*c^9*e^4*\[Chi]^5)+(72645469*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(226800*a^4*c^9*e^2*\[Chi]^5)+(2861*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(140*a^4*c^9*\[Chi]^5)-(246761*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(140*a^4*c^9*\[Chi]^5)+(1743*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*e^6*\[Chi]^5)-(138443*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(300*a^4*c^9*e^4*\[Chi]^5)+(54491*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(36*a^4*c^9*e^2*\[Chi]^5)+(1363523*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1800*a^4*c^9*\[Chi]^5)-(6347*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(70*a^4*c^9*\[Chi]^5)+(8644823*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(37800*a^4*c^9*\[Chi]^5)-(1743*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*e^6*\[Chi]^5)+(258091*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(600*a^4*c^9*e^4*\[Chi]^5)-(1929931*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1800*a^4*c^9*e^2*\[Chi]^5)+(6227*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(140*a^4*c^9*\[Chi]^5)-(196523*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(280*a^4*c^9*\[Chi]^5)+(581*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(240*a^4*c^9*e^6*\[Chi]^5)-(5809*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(120*a^4*c^9*e^4*\[Chi]^5)+(438983*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1050*a^4*c^9*e^2*\[Chi]^5)+(2684441*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(8400*a^4*c^9*\[Chi]^5)+(51*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(5*a^4*c^9*\[Chi]^5)+(868139*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(8400*a^4*c^9*\[Chi]^5)-(581*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(240*a^4*c^9*e^6*\[Chi]^5)+(11107*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(240*a^4*c^9*e^4*\[Chi]^5)-(3000269*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(8400*a^4*c^9*e^2*\[Chi]^5)-(3*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(2*a^4*c^9*\[Chi]^5)-(86195393*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(90720*a^4*c^9*\[Chi]^4)-(16497*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^6*\[Chi]^4)+(51957*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(112*a^4*c^9*e^4*\[Chi]^4)+(728197*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(12096*a^4*c^9*e^2*\[Chi]^4)-(284887*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1344*a^4*c^9*\[Chi]^4)+(11611*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(7560*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(16497*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^6*Sqrt[1-e^2]*\[Chi]^4)-(164637*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(280*a^4*c^9*e^4*Sqrt[1-e^2]*\[Chi]^4)+(46577*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(189*a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^4)+(283363*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1680*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(2806919*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2160*a^4*c^9*\[Chi]^4)-(1833*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*e^6*\[Chi]^4)+(51671*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(168*a^4*c^9*e^4*\[Chi]^4)-(36486587*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(30240*a^4*c^9*e^2*\[Chi]^4)-(278493*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1120*a^4*c^9*\[Chi]^4)-(2408551*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3780*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(1833*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*e^6*Sqrt[1-e^2]*\[Chi]^4)-(135173*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(420*a^4*c^9*e^4*Sqrt[1-e^2]*\[Chi]^4)+(3230791*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3780*a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^4)+(693*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(2849213*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3360*a^4*c^9*\[Chi]^4)-(611*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(240*a^4*c^9*e^6*\[Chi]^4)+(1661*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(48*a^4*c^9*e^4*\[Chi]^4)-(889717*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(2240*a^4*c^9*e^2*\[Chi]^4)-(1219747*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(6720*a^4*c^9*\[Chi]^4)-(7789*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(24*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(611*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(240*a^4*c^9*e^6*Sqrt[1-e^2]*\[Chi]^4)-(4159*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(120*a^4*c^9*e^4*Sqrt[1-e^2]*\[Chi]^4)+(73469*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(210*a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^4)+(3809*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(560*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(1468171*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2520*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(5301*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^6*(1-e^2)^(3/2)*\[Chi]^3)+(26361*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(112*a^4*c^9*e^4*(1-e^2)^(3/2)*\[Chi]^3)-(694501*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2520*a^4*c^9*e^2*(1-e^2)^(3/2)*\[Chi]^3)-(432809*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1680*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(236981*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(5040*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(42407221*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(45360*a^4*c^9*(1-e^2)*\[Chi]^3)+(5301*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^6*(1-e^2)*\[Chi]^3)-(152763*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(560*a^4*c^9*e^4*(1-e^2)*\[Chi]^3)+(82969*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(252*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)-(5487919*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(6480*a^4*c^9*(1-e^2)*\[Chi]^3)-(9229*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(630*a^4*c^9*(1-e^2)*\[Chi]^3)+(76067*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(315*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(589*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*e^6*(1-e^2)^(3/2)*\[Chi]^3)+(377987*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*e^4*(1-e^2)^(3/2)*\[Chi]^3)-(89209*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(210*a^4*c^9*e^2*(1-e^2)^(3/2)*\[Chi]^3)+(3755*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(504*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(18721*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(840*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(31406329*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(22680*a^4*c^9*(1-e^2)*\[Chi]^3)+(589*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*e^6*(1-e^2)*\[Chi]^3)-(412217*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*e^4*(1-e^2)*\[Chi]^3)+(263752*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(315*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)+(7109407*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(22680*a^4*c^9*(1-e^2)*\[Chi]^3)+(158*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*(1-e^2)*\[Chi]^3)-(3780247*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(5040*a^4*c^9*\[Chi]^3)+(589*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(720*a^4*c^9*e^6*\[Chi]^3)-(2957*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(180*a^4*c^9*e^4*\[Chi]^3)+(62767*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(315*a^4*c^9*e^2*\[Chi]^3)+(129*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(10*a^4*c^9*\[Chi]^3)+(112039*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(840*a^4*c^9*Sqrt[1-e^2]*\[Chi]^3)-(589*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(720*a^4*c^9*e^6*Sqrt[1-e^2]*\[Chi]^3)+(5537*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(360*a^4*c^9*e^4*Sqrt[1-e^2]*\[Chi]^3)-(3106*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(21*a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^3)-(3*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(80*a^4*c^9*Sqrt[1-e^2]*\[Chi]^3)-(88131*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(140*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(243*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20*a^4*c^9*e^6*(1-e^2)^(5/2)*\[Chi]^2)-(5571*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(140*a^4*c^9*e^4*(1-e^2)^(5/2)*\[Chi]^2)+(13891*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1260*a^4*c^9*e^2*(1-e^2)^(5/2)*\[Chi]^2)+(28333*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(42*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(92233*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(315*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(929741*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(3360*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(243*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20*a^4*c^9*e^6*(1-e^2)^2*\[Chi]^2)+(13887*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(140*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^2)-(2042357*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(10080*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)+(1968587*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(3360*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(286621*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1440*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(6697*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(27*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(10*a^4*c^9*e^6*(1-e^2)^(5/2)*\[Chi]^2)-(2763*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(70*a^4*c^9*e^4*(1-e^2)^(5/2)*\[Chi]^2)+(5088*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*e^2*(1-e^2)^(5/2)*\[Chi]^2)-(5602*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(7829*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(70*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(322103*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(560*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(27*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(10*a^4*c^9*e^6*(1-e^2)^2*\[Chi]^2)+(3771*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(70*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^2)-(564047*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1680*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)-(250783*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(560*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(52001*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1680*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(247859*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(672*a^4*c^9*\[Chi]^2)-(3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(20*a^4*c^9*e^6*\[Chi]^2)+(301*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(60*a^4*c^9*e^4*\[Chi]^2)-(22897*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(480*a^4*c^9*e^2*\[Chi]^2)-(20*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*Sqrt[1-e^2]*\[Chi]^2)+(3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(20*a^4*c^9*e^6*Sqrt[1-e^2]*\[Chi]^2)-(83*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(20*a^4*c^9*e^4*Sqrt[1-e^2]*\[Chi]^2)+(24*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^2)-(27257*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(21*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(216*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(5*a^4*c^9*e^2*(1-e^2)^(7/2)*\[Chi])-(105769*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(210*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(27357*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(70*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(132*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(108991*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(180*a^4*c^9*(1-e^2)^3*\[Chi])-(243*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20*a^4*c^9*e^4*(1-e^2)^3*\[Chi])+(2367*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(28*a^4*c^9*e^2*(1-e^2)^3*\[Chi])+(224933*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(420*a^4*c^9*(1-e^2)^3*\[Chi])-(9641*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(105*a^4*c^9*(1-e^2)^3*\[Chi])+(2806*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(63*a^4*c^9*(1-e^2)^3*\[Chi])+(6842*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(24*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^2*(1-e^2)^(7/2)*\[Chi])+(1196*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(789*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(264*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(68449*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(210*a^4*c^9*(1-e^2)^3*\[Chi])-(27*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(10*a^4*c^9*e^4*(1-e^2)^3*\[Chi])+(2383*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(70*a^4*c^9*e^2*(1-e^2)^3*\[Chi])-(20399*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(70*a^4*c^9*(1-e^2)^3*\[Chi])+(674*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^3*\[Chi])-(1824*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^3*\[Chi])-(374*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(5*a^4*c^9*\[Chi])-(3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(20*a^4*c^9*e^4*\[Chi])+(17*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(5*a^4*c^9*e^2*\[Chi])+(29914*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(9/2))+(22632*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(9/2))+(2964*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(9/2))-(192*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(a^4*c^9*(1-e^2)^4)-(432*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(a^4*c^9*(1-e^2)^4)-(27*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(2*a^4*c^9*(1-e^2)^4)-(1158*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^(9/2))-(2236*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^(9/2))-(331*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^(9/2))+(384*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^4)+(864*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^4)+(27*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^4)+(29914*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(9/2))+(22632*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(9/2))+(2964*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(9/2))-(192*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(a^4*c^9*(1-e^2)^4)-(432*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(a^4*c^9*(1-e^2)^4)-(27*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(2*a^4*c^9*(1-e^2)^4)-(1158*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^(9/2))-(2236*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^(9/2))-(331*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^(9/2))+(384*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^4)+(864*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^4)+(27*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^4)+(29914*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(35*a^4*c^9*(1-e^2)^(9/2))+(22632*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(35*a^4*c^9*(1-e^2)^(9/2))+(2964*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(35*a^4*c^9*(1-e^2)^(9/2))-(192*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(a^4*c^9*(1-e^2)^4)-(432*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(a^4*c^9*(1-e^2)^4)-(27*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(2*a^4*c^9*(1-e^2)^4)-(1158*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(9/2))-(2236*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(9/2))-(331*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(9/2))+(384*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]^2])/(5*a^4*c^9*(1-e^2)^4)+(864*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]^2])/(5*a^4*c^9*(1-e^2)^4)+(27*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]^2])/(5*a^4*c^9*(1-e^2)^4)+(758*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(a^4*c^9*(1-e^2)^(9/2))-(217*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(a^4*c^9*(1-e^2)^(9/2))-(565*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(a^4*c^9*(1-e^2)^(9/2))+(24*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(a^4*c^9*(1-e^2)^(9/2))-(52204*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(21*a^4*c^9*(1-e^2)^4)-(432*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(5*a^4*c^9*e^2*(1-e^2)^4)-(56524*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(105*a^4*c^9*(1-e^2)^4)-(2148*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(35*a^4*c^9*(1-e^2)^4)-(1516*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(9/2))+(434*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(9/2))+(226*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(a^4*c^9*(1-e^2)^(9/2))-(48*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(9/2))+(13024*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(15*a^4*c^9*(1-e^2)^4)-(48*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(5*a^4*c^9*e^2*(1-e^2)^4)+(9146*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(15*a^4*c^9*(1-e^2)^4)+(108*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(5*a^4*c^9*(1-e^2)^4)+(379*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(a^4*c^9*(1-e^2)^(9/2))-(217*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(2*a^4*c^9*(1-e^2)^(9/2))-(565*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(2*a^4*c^9*(1-e^2)^(9/2))+(12*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(a^4*c^9*(1-e^2)^(9/2))-(26102*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(21*a^4*c^9*(1-e^2)^4)-(216*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(5*a^4*c^9*e^2*(1-e^2)^4)-(28262*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(105*a^4*c^9*(1-e^2)^4)-(1074*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(35*a^4*c^9*(1-e^2)^4)-(758*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(9/2))+(217*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(9/2))+(113*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(a^4*c^9*(1-e^2)^(9/2))-(24*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(9/2))+(6512*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(15*a^4*c^9*(1-e^2)^4)-(24*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*e^2*(1-e^2)^4)+(4573*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(15*a^4*c^9*(1-e^2)^4)+(54*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*(1-e^2)^4)+(379*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(a^4*c^9*(1-e^2)^(9/2))-(217*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(2*a^4*c^9*(1-e^2)^(9/2))-(565*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(2*a^4*c^9*(1-e^2)^(9/2))+(12*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(a^4*c^9*(1-e^2)^(9/2))-(26102*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(21*a^4*c^9*(1-e^2)^4)-(216*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(5*a^4*c^9*e^2*(1-e^2)^4)-(28262*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(105*a^4*c^9*(1-e^2)^4)-(1074*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(35*a^4*c^9*(1-e^2)^4)-(758*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*(1-e^2)^(9/2))+(217*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*(1-e^2)^(9/2))+(113*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(a^4*c^9*(1-e^2)^(9/2))-(24*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*(1-e^2)^(9/2))+(6512*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(15*a^4*c^9*(1-e^2)^4)-(24*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*e^2*(1-e^2)^4)+(4573*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(15*a^4*c^9*(1-e^2)^4)+(54*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*(1-e^2)^4)+(288*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*\[Chi]^5)+(210*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(3/2)*\[Chi]^4)-(210*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(3/2)*\[Chi]^4)-(232*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^4*c^9*(1-e^2)*\[Chi]^4)-(84*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(a^4*c^9*(1-e^2)^(3/2)*\[Chi]^4)+(84*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(a^4*c^9*(1-e^2)^(3/2)*\[Chi]^4)-(20*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(a^4*c^9*(1-e^2)*\[Chi]^4)+(98*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(5/2)*\[Chi]^3)-(26*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(5/2)*\[Chi]^3)-(72*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(5/2)*\[Chi]^3)-(108*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*e*(1-e^2)^2*\[Chi]^3)+(748*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(15*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(144*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(196*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^3)+(52*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^3)+(144*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^3)-(12*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(a^4*c^9*e*(1-e^2)^2*\[Chi]^3)+(856*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(15*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(288*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(374*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(7/2)*\[Chi]^2)-(323*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(7/2)*\[Chi]^2)-(51*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(7/2)*\[Chi]^2)-(432*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^4*c^9*e*(1-e^2)^3*\[Chi]^2)-(12944*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(15*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(108*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^3*\[Chi]^2)-(748*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi]^2)+(646*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi]^2)+(102*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi]^2)-(48*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*e*(1-e^2)^3*\[Chi]^2)+(5932*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(15*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(554*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(758*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(9/2)*\[Chi])-(217*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(9/2)*\[Chi])-(565*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(9/2)*\[Chi])+(24*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(9/2)*\[Chi])-(432*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^4*c^9*e*(1-e^2)^4*\[Chi])-(52204*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(21*a^4*c^9*(1-e^2)^4*\[Chi])-(56524*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(105*a^4*c^9*(1-e^2)^4*\[Chi])-(2148*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(35*a^4*c^9*(1-e^2)^4*\[Chi])-(1516*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(9/2)*\[Chi])+(434*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(9/2)*\[Chi])+(226*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(a^4*c^9*(1-e^2)^(9/2)*\[Chi])-(48*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(9/2)*\[Chi])-(48*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*e*(1-e^2)^4*\[Chi])+(13024*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(15*a^4*c^9*(1-e^2)^4*\[Chi])+(9146*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(15*a^4*c^9*(1-e^2)^4*\[Chi])+(108*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^4*\[Chi]);


\[Delta]\[CurlyPi]$RR$2p5PN$mat = (-47*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*(1-e^2))-(134*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(45*a^2*c^5*e^2*(1-e^2))-(14*Sqrt[1-e^2]*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(3*a^2*c^5*\[Chi]^4)+(14*Sqrt[1-e^2]*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(3*a^2*c^5*e^2*\[Chi]^4)+(8*Sqrt[1-e^2]*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*\[Chi]^3)-(112*Sqrt[1-e^2]*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(45*a^2*c^5*e^2*\[Chi]^3)+(4*Sqrt[1-e^2]*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*e^2*\[Chi]^2);


\[Delta]\[CurlyPi]$RR$3p5PN$mat = (-432*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*(1-e^2)^(7/2))+(504*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*(1-e^2)^(7/2))-(72*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*(1-e^2)^(7/2))+(349439*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(4200*a^3*c^7*(1-e^2)^3)+(67*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(10*a^3*c^7*e^4*(1-e^2)^3)-(24127*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(700*a^3*c^7*e^2*(1-e^2)^3)+(232303*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(4200*a^3*c^7*(1-e^2)^3)+(1164*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(35*a^3*c^7*(1-e^2)^3)-(384*G^3*m^3*Sqrt[(G*m)/a]*w^2*\[Nu])/(5*a^3*c^7*(1-e^2)^(7/2))-(336*e^2*G^3*m^3*Sqrt[(G*m)/a]*w^2*\[Nu])/(5*a^3*c^7*(1-e^2)^(7/2))+(9689*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^3*c^7*(1-e^2)^2)+(67*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(90*a^3*c^7*e^4*(1-e^2)^2)+(61*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(20*a^3*c^7*e^2*(1-e^2)^2)+(83*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(24*a^3*c^7*(1-e^2)^2)+(48*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)-(16*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*e^2*\[Chi]^7)-(48*e^2*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)+(16*e^4*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)-(754*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*\[Chi]^6)+(377*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*e^2*\[Chi]^6)+(377*e^2*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*\[Chi]^6)-(56*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*\[Chi]^6)+(28*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*e^2*\[Chi]^6)+(28*e^2*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*\[Chi]^6)+(831*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(25*a^3*c^7*\[Chi]^5)+(21*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*e^4*\[Chi]^5)-(806*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(25*a^3*c^7*e^2*\[Chi]^5)-(22*e^2*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^5)+(153*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi]^5)+(7*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*e^4*\[Chi]^5)-(106*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*e^2*\[Chi]^5)+(12*e^2*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi]^5)+(43*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(10*a^3*c^7*\[Chi]^4)-(399*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(10*a^3*c^7*e^4*\[Chi]^4)+(754*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*e^2*\[Chi]^4)-(499*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^3*c^7*\[Chi]^4)-(133*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^3*c^7*e^4*\[Chi]^4)+(496*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*\[Chi]^4)+(3581*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(105*a^3*c^7*Sqrt[1-e^2]*\[Chi]^3)+(79*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*e^4*Sqrt[1-e^2]*\[Chi]^3)-(1081*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(35*a^3*c^7*e^2*Sqrt[1-e^2]*\[Chi]^3)-(317*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(105*a^3*c^7*Sqrt[1-e^2]*\[Chi]^3)-(3*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi]^3)+(79*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*e^4*\[Chi]^3)-(178*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(9*a^3*c^7*e^2*\[Chi]^3)-(128*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(7*a^3*c^7*(1-e^2)^(3/2)*\[Chi]^2)-(18*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*e^4*(1-e^2)^(3/2)*\[Chi]^2)+(43*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(7*a^3*c^7*e^2*(1-e^2)^(3/2)*\[Chi]^2)+(131*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(35*a^3*c^7*(1-e^2)^(3/2)*\[Chi]^2)+(24*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*(1-e^2)*\[Chi]^2)-(2*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*e^4*\[Chi]^2)+(39*Sqrt[1-e^2]*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*e^2*\[Chi]^2)-(312*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*(1-e^2)^(5/2)*\[Chi])-(48*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*(1-e^2)^(5/2)*\[Chi])+(72*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*(1-e^2)^2*\[Chi])+(48*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*(1-e^2)^2*\[Chi])+(192*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(5*a^3*c^7*(1-e^2)^(7/2))+(168*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(5*a^3*c^7*(1-e^2)^(7/2))+(192*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(5*a^3*c^7*(1-e^2)^(7/2))+(168*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(5*a^3*c^7*(1-e^2)^(7/2))+(192*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(5*a^3*c^7*(1-e^2)^(7/2))+(168*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(5*a^3*c^7*(1-e^2)^(7/2))-(624*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(5*a^3*c^7*(1-e^2)^3)-(96*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(5*a^3*c^7*(1-e^2)^3)-(312*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(5*a^3*c^7*(1-e^2)^3)-(48*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(5*a^3*c^7*(1-e^2)^3)-(312*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(5*a^3*c^7*(1-e^2)^3)-(48*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(5*a^3*c^7*(1-e^2)^3)-(48*e*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^3*c^7*(1-e^2)^2*\[Chi]^2)-(624*e*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^3*c^7*(1-e^2)^3*\[Chi])-(96*e^3*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^3*c^7*(1-e^2)^3*\[Chi]);


\[Delta]\[CurlyPi]$RR$4p5PN$mat = (-262819*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(210*a^4*c^9*(1-e^2)^(9/2))-(1771*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(15*a^4*c^9*e^2*(1-e^2)^(9/2))+(220421*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(210*a^4*c^9*(1-e^2)^(9/2))+(113731*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(210*a^4*c^9*(1-e^2)^(9/2))-(15513*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(70*a^4*c^9*(1-e^2)^(9/2))+(23802243439*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(12700800*a^4*c^9*(1-e^2)^4)-(603*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(40*a^4*c^9*e^6*(1-e^2)^4)+(301563*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2800*a^4*c^9*e^4*(1-e^2)^4)-(331987993*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1270080*a^4*c^9*e^2*(1-e^2)^4)+(764647483*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(846720*a^4*c^9*(1-e^2)^4)+(1947573671*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(4233600*a^4*c^9*(1-e^2)^4)+(835375*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(8064*a^4*c^9*(1-e^2)^4)-(59828*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu])/(35*a^4*c^9*(1-e^2)^(9/2))-(45264*e^2*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu])/(35*a^4*c^9*(1-e^2)^(9/2))-(5928*e^4*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu])/(35*a^4*c^9*(1-e^2)^(9/2))+(1889*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^4*c^9*(1-e^2)^(9/2))-(368*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*e^2*(1-e^2)^(9/2))-(5021*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*(1-e^2)^(9/2))-(1882*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(9/2))+(106*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*(1-e^2)^(9/2))-(837769673*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2116800*a^4*c^9*(1-e^2)^4)-(67*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(20*a^4*c^9*e^6*(1-e^2)^4)+(10379*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(12600*a^4*c^9*e^4*(1-e^2)^4)+(44248027*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(352800*a^4*c^9*e^2*(1-e^2)^4)-(31402741*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(44100*a^4*c^9*(1-e^2)^4)-(1063461793*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2116800*a^4*c^9*(1-e^2)^4)-(53*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(20*a^4*c^9*(1-e^2)^4)+(2316*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(9/2))+(4472*e^2*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(9/2))+(662*e^4*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(9/2))-(14201471*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(156800*a^4*c^9*(1-e^2)^3)-(67*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(360*a^4*c^9*e^6*(1-e^2)^3)-(281*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(720*a^4*c^9*e^4*(1-e^2)^3)-(8749249*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(705600*a^4*c^9*e^2*(1-e^2)^3)-(2501033*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(39200*a^4*c^9*(1-e^2)^3)+(3251*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(896*a^4*c^9*(1-e^2)^3)-(80*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)+(20*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^2*\[Chi]^9)+(120*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)-(80*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)+(20*e^6*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)-(224*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)+(56*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*e^2*\[Chi]^9)+(336*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)-(224*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)+(56*e^6*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)-(82927*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(70*a^4*c^9*\[Chi]^8)-(126*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^4*\[Chi]^8)+(135847*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(210*a^4*c^9*e^2*\[Chi]^8)+(65287*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(70*a^4*c^9*\[Chi]^8)-(56467*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(210*a^4*c^9*\[Chi]^8)-(2049*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)-(14*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*e^4*\[Chi]^8)+(823*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^2*\[Chi]^8)+(1909*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)-(613*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)+(126*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)-(42*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^2*\[Chi]^8)-(126*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)+(42*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)+(38928311*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(26460*a^4*c^9*\[Chi]^7)+(6633*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20*a^4*c^9*e^4*\[Chi]^7)-(33151819*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(26460*a^4*c^9*e^2*\[Chi]^7)-(13503001*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(26460*a^4*c^9*\[Chi]^7)-(555*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(14*a^4*c^9*\[Chi]^7)+(23491733*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(26460*a^4*c^9*\[Chi]^7)+(1997*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(20*a^4*c^9*e^4*\[Chi]^7)-(17031913*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(26460*a^4*c^9*e^2*\[Chi]^7)-(6455851*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(26460*a^4*c^9*\[Chi]^7)-(100*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^7)-(17740*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*\[Chi]^7)+(7*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*\[Chi]^7)+(7547*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*e^2*\[Chi]^7)+(8723*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*\[Chi]^7)+(3*e^4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^7)-(3004757*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(6480*a^4*c^9*\[Chi]^6)+(945*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(16*a^4*c^9*e^6*\[Chi]^6)-(27879*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^4*\[Chi]^6)+(669823*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1296*a^4*c^9*e^2*\[Chi]^6)+(14177*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(60*a^4*c^9*\[Chi]^6)-(446675*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(504*a^4*c^9*\[Chi]^6)+(105*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(8*a^4*c^9*e^6*\[Chi]^6)-(37789*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(120*a^4*c^9*e^4*\[Chi]^6)+(2437699*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*e^2*\[Chi]^6)+(18539*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(84*a^4*c^9*\[Chi]^6)-(42523*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(560*a^4*c^9*\[Chi]^6)+(35*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(48*a^4*c^9*e^6*\[Chi]^6)-(491*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(16*a^4*c^9*e^4*\[Chi]^6)+(266563*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1680*a^4*c^9*e^2*\[Chi]^6)-(11083*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(210*a^4*c^9*\[Chi]^6)-(144*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^5)+(144*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^5)+(5374219*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(75600*a^4*c^9*\[Chi]^5)-(15687*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^6*\[Chi]^5)+(154101*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(400*a^4*c^9*e^4*\[Chi]^5)+(72645469*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(226800*a^4*c^9*e^2*\[Chi]^5)+(2861*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(140*a^4*c^9*\[Chi]^5)+(8644823*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(37800*a^4*c^9*\[Chi]^5)-(1743*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*e^6*\[Chi]^5)+(258091*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(600*a^4*c^9*e^4*\[Chi]^5)-(1929931*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1800*a^4*c^9*e^2*\[Chi]^5)+(6227*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(140*a^4*c^9*\[Chi]^5)+(868139*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(8400*a^4*c^9*\[Chi]^5)-(581*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(240*a^4*c^9*e^6*\[Chi]^5)+(11107*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(240*a^4*c^9*e^4*\[Chi]^5)-(3000269*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(8400*a^4*c^9*e^2*\[Chi]^5)-(3*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(2*a^4*c^9*\[Chi]^5)+(1556*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(5*a^4*c^9*\[Chi]^4)+(1334611*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(7560*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(16497*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^6*Sqrt[1-e^2]*\[Chi]^4)-(164637*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(280*a^4*c^9*e^4*Sqrt[1-e^2]*\[Chi]^4)+(39962*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(189*a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^4)+(48163*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1680*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^4)-(2673151*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3780*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(1833*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*e^6*Sqrt[1-e^2]*\[Chi]^4)-(135173*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(420*a^4*c^9*e^4*Sqrt[1-e^2]*\[Chi]^4)+(3283711*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3780*a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^4)+(2933*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)-(3809*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(560*a^4*c^9*\[Chi]^4)+(611*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(240*a^4*c^9*e^6*\[Chi]^4)-(2569*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(80*a^4*c^9*e^4*\[Chi]^4)+(533803*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1680*a^4*c^9*e^2*\[Chi]^4)+(938131*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2520*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(5301*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^6*(1-e^2)^(3/2)*\[Chi]^3)+(26361*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(112*a^4*c^9*e^4*(1-e^2)^(3/2)*\[Chi]^3)-(647461*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2520*a^4*c^9*e^2*(1-e^2)^(3/2)*\[Chi]^3)-(30169*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1680*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(4939*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(5040*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(790*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(3*a^4*c^9*(1-e^2)*\[Chi]^3)+(54*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^2*(1-e^2)*\[Chi]^3)+(1032*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(5*a^4*c^9*(1-e^2)*\[Chi]^3)+(102569*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(315*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(589*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*e^6*(1-e^2)^(3/2)*\[Chi]^3)+(377987*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*e^4*(1-e^2)^(3/2)*\[Chi]^3)-(30259*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(70*a^4*c^9*e^2*(1-e^2)^(3/2)*\[Chi]^3)-(222809*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(2593*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(840*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(728*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*(1-e^2)*\[Chi]^3)+(6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*e^2*(1-e^2)*\[Chi]^3)-(144*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)*\[Chi]^3)+(3*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(80*a^4*c^9*\[Chi]^3)-(589*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(720*a^4*c^9*e^6*\[Chi]^3)+(233*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(16*a^4*c^9*e^4*\[Chi]^3)-(44803*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(336*a^4*c^9*e^2*\[Chi]^3)-(39901*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(140*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(243*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20*a^4*c^9*e^6*(1-e^2)^(5/2)*\[Chi]^2)-(5571*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(140*a^4*c^9*e^4*(1-e^2)^(5/2)*\[Chi]^2)+(6331*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1260*a^4*c^9*e^2*(1-e^2)^(5/2)*\[Chi]^2)+(968*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(21*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(883*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(315*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(6572*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(15*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(189*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(5*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)+(207*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(5*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(7772*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(27*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(10*a^4*c^9*e^6*(1-e^2)^(5/2)*\[Chi]^2)-(2763*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(70*a^4*c^9*e^4*(1-e^2)^(5/2)*\[Chi]^2)+(5172*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*e^2*(1-e^2)^(5/2)*\[Chi]^2)+(3197*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(291*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(70*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(323*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(21*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)-(169*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(3*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(20*a^4*c^9*e^6*\[Chi]^2)-(4*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*\[Chi]^2)+(20*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^2*\[Chi]^2)-(26102*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(21*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(216*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(5*a^4*c^9*e^2*(1-e^2)^(7/2)*\[Chi])-(28262*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(105*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(1074*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(35*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(27736*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(105*a^4*c^9*(1-e^2)^3*\[Chi])+(54*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^2*(1-e^2)^3*\[Chi])+(6588*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(35*a^4*c^9*(1-e^2)^3*\[Chi])+(156*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(7*a^4*c^9*(1-e^2)^3*\[Chi])+(6512*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(24*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^2*(1-e^2)^(7/2)*\[Chi])+(4573*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(54*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(1706*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*(1-e^2)^3*\[Chi])+(6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*e^2*(1-e^2)^3*\[Chi])-(179*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*(1-e^2)^3*\[Chi])+(192*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^3*\[Chi])+(29914*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(9/2))+(22632*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(9/2))+(2964*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(9/2))-(1158*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^(9/2))-(2236*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^(9/2))-(331*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^(9/2))+(29914*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(9/2))+(22632*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(9/2))+(2964*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(9/2))-(1158*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^(9/2))-(2236*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^(9/2))-(331*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^(9/2))+(29914*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(35*a^4*c^9*(1-e^2)^(9/2))+(22632*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(35*a^4*c^9*(1-e^2)^(9/2))+(2964*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(35*a^4*c^9*(1-e^2)^(9/2))-(1158*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(9/2))-(2236*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(9/2))-(331*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(9/2))-(52204*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(21*a^4*c^9*(1-e^2)^4)-(432*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(5*a^4*c^9*e^2*(1-e^2)^4)-(56524*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(105*a^4*c^9*(1-e^2)^4)-(2148*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(35*a^4*c^9*(1-e^2)^4)+(13024*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(15*a^4*c^9*(1-e^2)^4)-(48*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(5*a^4*c^9*e^2*(1-e^2)^4)+(9146*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(15*a^4*c^9*(1-e^2)^4)+(108*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(5*a^4*c^9*(1-e^2)^4)-(26102*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(21*a^4*c^9*(1-e^2)^4)-(216*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(5*a^4*c^9*e^2*(1-e^2)^4)-(28262*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(105*a^4*c^9*(1-e^2)^4)-(1074*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(35*a^4*c^9*(1-e^2)^4)+(6512*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(15*a^4*c^9*(1-e^2)^4)-(24*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*e^2*(1-e^2)^4)+(4573*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(15*a^4*c^9*(1-e^2)^4)+(54*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*(1-e^2)^4)-(26102*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(21*a^4*c^9*(1-e^2)^4)-(216*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(5*a^4*c^9*e^2*(1-e^2)^4)-(28262*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(105*a^4*c^9*(1-e^2)^4)-(1074*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(35*a^4*c^9*(1-e^2)^4)+(6512*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(15*a^4*c^9*(1-e^2)^4)-(24*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*e^2*(1-e^2)^4)+(4573*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(15*a^4*c^9*(1-e^2)^4)+(54*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*(1-e^2)^4)+(288*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*\[Chi]^5)-(232*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^4*c^9*(1-e^2)*\[Chi]^4)-(20*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(a^4*c^9*(1-e^2)*\[Chi]^4)-(108*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*e*(1-e^2)^2*\[Chi]^3)+(748*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(15*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(144*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(12*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(a^4*c^9*e*(1-e^2)^2*\[Chi]^3)+(856*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(15*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(288*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(432*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^4*c^9*e*(1-e^2)^3*\[Chi]^2)-(12944*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(15*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(108*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^3*\[Chi]^2)-(48*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*e*(1-e^2)^3*\[Chi]^2)+(5932*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(15*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(554*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(432*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^4*c^9*e*(1-e^2)^4*\[Chi])-(52204*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(21*a^4*c^9*(1-e^2)^4*\[Chi])-(56524*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(105*a^4*c^9*(1-e^2)^4*\[Chi])-(2148*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(35*a^4*c^9*(1-e^2)^4*\[Chi])-(48*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*e*(1-e^2)^4*\[Chi])+(13024*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(15*a^4*c^9*(1-e^2)^4*\[Chi])+(9146*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(15*a^4*c^9*(1-e^2)^4*\[Chi])+(108*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^4*\[Chi]);


\[Delta]\[Iota]$RR$2p5PN$mat = 0;


\[Delta]\[Iota]$RR$3p5PN$mat = 0;


\[Delta]\[Iota]$RR$4p5PN$mat = 0;


\[Delta]\[CapitalOmega]$RR$2p5PN$mat = 0;


\[Delta]\[CapitalOmega]$RR$3p5PN$mat = 0;


\[Delta]\[CapitalOmega]$RR$4p5PN$mat = 0;


\[Delta]l$RR$2p5PN$mat = (92*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(3*a^2*c^5*(1-e^2)^(7/2))+(134*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(45*a^2*c^5*e^2*(1-e^2)^(7/2))+(229*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*(1-e^2)^(7/2))-(445*e^4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(9*a^2*c^5*(1-e^2)^(7/2))+(8*e^6*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*(1-e^2)^(7/2))-(866*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*(1-e^2)^3)-(1621*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*(1-e^2)^3)-(13*e^4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*(1-e^2)^3)-(8*e^6*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*(1-e^2)^3)+(28*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(3*a^2*c^5*\[Chi]^4)-(14*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(3*a^2*c^5*e^2*\[Chi]^4)-(14*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(3*a^2*c^5*\[Chi]^4)-(184*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(45*a^2*c^5*\[Chi]^3)+(112*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(45*a^2*c^5*e^2*\[Chi]^3)+(8*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*\[Chi]^3)+(67*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*\[Chi]^2)-(4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*e^2*\[Chi]^2)-(194*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*(1-e^2)*\[Chi])+(8*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*(1-e^2)*\[Chi])-(96*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(5*a^2*c^5*(1-e^2)^(7/2))-(292*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(5*a^2*c^5*(1-e^2)^(7/2))-(37*e^4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(5*a^2*c^5*(1-e^2)^(7/2))+(602*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(15*a^2*c^5*(1-e^2)^3)+(673*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(15*a^2*c^5*(1-e^2)^3)+(48*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(5*a^2*c^5*(1-e^2)^(7/2))+(146*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(5*a^2*c^5*(1-e^2)^(7/2))+(37*e^4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(10*a^2*c^5*(1-e^2)^(7/2))-(96*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(5*a^2*c^5*(1-e^2)^(7/2))-(292*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(5*a^2*c^5*(1-e^2)^(7/2))-(37*e^4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(5*a^2*c^5*(1-e^2)^(7/2))-(96*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(5*a^2*c^5*(1-e^2)^(7/2))-(292*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(5*a^2*c^5*(1-e^2)^(7/2))-(37*e^4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(5*a^2*c^5*(1-e^2)^(7/2))+(602*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(15*a^2*c^5*(1-e^2)^3)+(673*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(15*a^2*c^5*(1-e^2)^3)+(602*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(15*a^2*c^5*(1-e^2)^3)+(673*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(15*a^2*c^5*(1-e^2)^3)-(192*e*G^2*m^2*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^2*c^5*(1-e^2)^(7/2))-(584*e^3*G^2*m^2*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^2*c^5*(1-e^2)^(7/2))-(74*e^5*G^2*m^2*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^2*c^5*(1-e^2)^(7/2));


\[Delta]l$RR$3p5PN$mat = (518691*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(1400*a^3*c^7*(1-e^2)^(9/2))-(67*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(10*a^3*c^7*e^4*(1-e^2)^(9/2))+(214901*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(2100*a^3*c^7*e^2*(1-e^2)^(9/2))-(711623*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(2100*a^3*c^7*(1-e^2)^(9/2))+(163111*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(840*a^3*c^7*(1-e^2)^(9/2))-(443343*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(1400*a^3*c^7*(1-e^2)^(9/2))-(4003*e^8*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(840*a^3*c^7*(1-e^2)^(9/2))-(980317*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(1400*a^3*c^7*(1-e^2)^4)-(1767*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(20*a^3*c^7*e^2*(1-e^2)^4)-(127063*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(200*a^3*c^7*(1-e^2)^4)-(29949*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(50*a^3*c^7*(1-e^2)^4)+(2651*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(140*a^3*c^7*(1-e^2)^4)-(459*e^8*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(35*a^3*c^7*(1-e^2)^4)-(13589*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(120*a^3*c^7*(1-e^2)^(9/2))-(67*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(90*a^3*c^7*e^4*(1-e^2)^(9/2))+(1121*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(180*a^3*c^7*e^2*(1-e^2)^(9/2))-(34193*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^3*c^7*(1-e^2)^(9/2))-(28069*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^3*c^7*(1-e^2)^(9/2))+(12147*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^3*c^7*(1-e^2)^(9/2))-(689*e^8*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^3*c^7*(1-e^2)^(9/2))+(15437*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^3*c^7*(1-e^2)^4)-(589*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(60*a^3*c^7*e^2*(1-e^2)^4)+(216989*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^3*c^7*(1-e^2)^4)+(184751*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^3*c^7*(1-e^2)^4)-(4249*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(120*a^3*c^7*(1-e^2)^4)+(67*e^8*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*(1-e^2)^4)-(64*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)+(16*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*e^2*\[Chi]^7)+(96*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)-(64*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)+(16*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)+(377*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*\[Chi]^6)-(377*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*e^2*\[Chi]^6)-(377*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*\[Chi]^6)+(377*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*\[Chi]^6)+(28*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(a^3*c^7*\[Chi]^6)-(28*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*e^2*\[Chi]^6)-(28*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(a^3*c^7*\[Chi]^6)+(28*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*\[Chi]^6)-(1317*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(25*a^3*c^7*\[Chi]^5)-(21*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*e^4*\[Chi]^5)+(1331*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(25*a^3*c^7*e^2*\[Chi]^5)+(741*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(25*a^3*c^7*\[Chi]^5)-(46*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*\[Chi]^5)-(989*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*\[Chi]^5)-(7*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*e^4*\[Chi]^5)+(113*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*e^2*\[Chi]^5)+(141*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi]^5)+(12*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi]^5)+(197*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(60*a^3*c^7*\[Chi]^4)+(399*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(10*a^3*c^7*e^4*\[Chi]^4)-(851*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(12*a^3*c^7*e^2*\[Chi]^4)+(416*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*\[Chi]^4)+(401*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi]^4)+(133*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^3*c^7*e^4*\[Chi]^4)-(443*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(12*a^3*c^7*e^2*\[Chi]^4)-(2863*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(60*a^3*c^7*\[Chi]^4)-(15667*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(700*a^3*c^7*\[Chi]^3)-(79*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*e^4*\[Chi]^3)+(2425*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(84*a^3*c^7*e^2*\[Chi]^3)-(782*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(105*a^3*c^7*\[Chi]^3)-(14077*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(180*a^3*c^7*\[Chi]^3)-(79*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*e^4*\[Chi]^3)+(797*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(36*a^3*c^7*e^2*\[Chi]^3)+(8*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(a^3*c^7*\[Chi]^3)-(27131*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(1400*a^3*c^7*(1-e^2)*\[Chi]^2)+(18*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*e^4*(1-e^2)*\[Chi]^2)-(359*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(14*a^3*c^7*e^2*(1-e^2)*\[Chi]^2)+(583*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(84*a^3*c^7*(1-e^2)*\[Chi]^2)+(10339*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(120*a^3*c^7*(1-e^2)*\[Chi]^2)+(2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*e^4*(1-e^2)*\[Chi]^2)-(331*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^3*c^7*e^2*(1-e^2)*\[Chi]^2)-(6451*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(120*a^3*c^7*(1-e^2)*\[Chi]^2)-(305021*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(4200*a^3*c^7*(1-e^2)^2*\[Chi])-(9*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*e^2*(1-e^2)^2*\[Chi])-(127251*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(1400*a^3*c^7*(1-e^2)^2*\[Chi])+(68*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(7*a^3*c^7*(1-e^2)^2*\[Chi])+(12863*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^3*c^7*(1-e^2)^2*\[Chi])-(G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(a^3*c^7*e^2*(1-e^2)^2*\[Chi])+(5813*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(72*a^3*c^7*(1-e^2)^2*\[Chi])-(12*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(a^3*c^7*(1-e^2)^2*\[Chi])-(10568*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(35*a^3*c^7*(1-e^2)^(9/2))-(216*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(5*a^3*c^7*e^2*(1-e^2)^(9/2))-(29321*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(140*a^3*c^7*(1-e^2)^(9/2))-(4047*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(10*a^3*c^7*(1-e^2)^(9/2))-(13789*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(280*a^3*c^7*(1-e^2)^(9/2))+(543857*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(1400*a^3*c^7*(1-e^2)^4)+(267*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(4*a^3*c^7*e^2*(1-e^2)^4)+(236363*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(700*a^3*c^7*(1-e^2)^4)+(150951*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(700*a^3*c^7*(1-e^2)^4)-(26*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(a^3*c^7*(1-e^2)^(9/2))-(24*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(5*a^3*c^7*e^2*(1-e^2)^(9/2))+(14759*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(60*a^3*c^7*(1-e^2)^(9/2))+(6473*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(20*a^3*c^7*(1-e^2)^(9/2))+(74*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(3*a^3*c^7*(1-e^2)^(9/2))-(12161*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(360*a^3*c^7*(1-e^2)^4)+(89*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(12*a^3*c^7*e^2*(1-e^2)^4)-(68839*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(180*a^3*c^7*(1-e^2)^4)-(55691*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(360*a^3*c^7*(1-e^2)^4)+(5284*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(35*a^3*c^7*(1-e^2)^(9/2))+(108*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(5*a^3*c^7*e^2*(1-e^2)^(9/2))+(29321*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(280*a^3*c^7*(1-e^2)^(9/2))+(4047*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(20*a^3*c^7*(1-e^2)^(9/2))+(13789*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(560*a^3*c^7*(1-e^2)^(9/2))+(13*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(a^3*c^7*(1-e^2)^(9/2))+(12*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(5*a^3*c^7*e^2*(1-e^2)^(9/2))-(14759*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(120*a^3*c^7*(1-e^2)^(9/2))-(6473*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(40*a^3*c^7*(1-e^2)^(9/2))-(37*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(3*a^3*c^7*(1-e^2)^(9/2))-(10337*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(35*a^3*c^7*(1-e^2)^(9/2))-(6871*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(14*a^3*c^7*(1-e^2)^(9/2))-(1023*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(5*a^3*c^7*(1-e^2)^(9/2))-(4983*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(280*a^3*c^7*(1-e^2)^(9/2))+(87*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^3*c^7*(1-e^2)^(9/2))+(1811*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(6*a^3*c^7*(1-e^2)^(9/2))+(4651*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(20*a^3*c^7*(1-e^2)^(9/2))+(703*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(60*a^3*c^7*(1-e^2)^(9/2))-(10337*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(35*a^3*c^7*(1-e^2)^(9/2))-(6871*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(14*a^3*c^7*(1-e^2)^(9/2))-(1023*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(5*a^3*c^7*(1-e^2)^(9/2))-(4983*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(280*a^3*c^7*(1-e^2)^(9/2))+(87*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^3*c^7*(1-e^2)^(9/2))+(1811*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(6*a^3*c^7*(1-e^2)^(9/2))+(4651*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(20*a^3*c^7*(1-e^2)^(9/2))+(703*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(60*a^3*c^7*(1-e^2)^(9/2))+(491849*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(1050*a^3*c^7*(1-e^2)^4)+(108*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(5*a^3*c^7*e^2*(1-e^2)^4)+(836209*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(2100*a^3*c^7*(1-e^2)^4)+(505271*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(4200*a^3*c^7*(1-e^2)^4)-(3127*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(45*a^3*c^7*(1-e^2)^4)+(12*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^3*c^7*e^2*(1-e^2)^4)-(13715*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(36*a^3*c^7*(1-e^2)^4)-(20779*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(180*a^3*c^7*(1-e^2)^4)+(491849*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(1050*a^3*c^7*(1-e^2)^4)+(108*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(5*a^3*c^7*e^2*(1-e^2)^4)+(836209*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(2100*a^3*c^7*(1-e^2)^4)+(505271*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(4200*a^3*c^7*(1-e^2)^4)-(3127*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(45*a^3*c^7*(1-e^2)^4)+(12*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^3*c^7*e^2*(1-e^2)^4)-(13715*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(36*a^3*c^7*(1-e^2)^4)-(20779*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(180*a^3*c^7*(1-e^2)^4)-(216*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^3*c^7*e*(1-e^2)^(9/2))-(4181*e*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(7*a^3*c^7*(1-e^2)^(9/2))-(98031*e^3*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(140*a^3*c^7*(1-e^2)^(9/2))-(6093*e^5*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(10*a^3*c^7*(1-e^2)^(9/2))-(4693*e^7*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(70*a^3*c^7*(1-e^2)^(9/2))-(24*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^3*c^7*e*(1-e^2)^(9/2))-(43*e*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^3*c^7*(1-e^2)^(9/2))+(32869*e^3*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(60*a^3*c^7*(1-e^2)^(9/2))+(2781*e^5*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^3*c^7*(1-e^2)^(9/2))+(2183*e^7*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(60*a^3*c^7*(1-e^2)^(9/2));


\[Delta]l$RR$4p5PN$mat = (923882707*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(264600*a^4*c^9*(1-e^2)^(11/2))+(603*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(40*a^4*c^9*e^6*(1-e^2)^(11/2))-(833601*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(5600*a^4*c^9*e^4*(1-e^2)^(11/2))+(172261087*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(127008*a^4*c^9*e^2*(1-e^2)^(11/2))-(1303968569*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2116800*a^4*c^9*(1-e^2)^(11/2))-(42231262397*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(6350400*a^4*c^9*(1-e^2)^(11/2))+(386630639*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(100800*a^4*c^9*(1-e^2)^(11/2))-(2627444329*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2116800*a^4*c^9*(1-e^2)^(11/2))-(426821*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(10080*a^4*c^9*(1-e^2)^(11/2))-(92398899539*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(12700800*a^4*c^9*(1-e^2)^5)+(2403*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(64*a^4*c^9*e^4*(1-e^2)^5)-(11473879*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(9600*a^4*c^9*e^2*(1-e^2)^5)-(24625708319*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(3175200*a^4*c^9*(1-e^2)^5)+(11934884651*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(6350400*a^4*c^9*(1-e^2)^5)-(179874707*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(56448*a^4*c^9*(1-e^2)^5)+(1339381*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(8064*a^4*c^9*(1-e^2)^5)-(254561*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(5040*a^4*c^9*(1-e^2)^5)+(672*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu])/(a^4*c^9*(1-e^2)^4)+(1740*e^2*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu])/(a^4*c^9*(1-e^2)^4)+(138*e^4*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu])/(a^4*c^9*(1-e^2)^4)-(10421846653*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3175200*a^4*c^9*(1-e^2)^(11/2))+(67*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(20*a^4*c^9*e^6*(1-e^2)^(11/2))-(307513*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(25200*a^4*c^9*e^4*(1-e^2)^(11/2))-(10950229*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(88200*a^4*c^9*e^2*(1-e^2)^(11/2))-(9349873843*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(6350400*a^4*c^9*(1-e^2)^(11/2))+(368654135*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(84672*a^4*c^9*(1-e^2)^(11/2))-(1218755473*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(907200*a^4*c^9*(1-e^2)^(11/2))+(12162905029*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(6350400*a^4*c^9*(1-e^2)^(11/2))-(128293*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3360*a^4*c^9*(1-e^2)^(11/2))+(2925222869*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(705600*a^4*c^9*(1-e^2)^5)+(267*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(32*a^4*c^9*e^4*(1-e^2)^5)+(58319*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1600*a^4*c^9*e^2*(1-e^2)^5)+(7008785197*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(705600*a^4*c^9*(1-e^2)^5)+(3297080023*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(705600*a^4*c^9*(1-e^2)^5)+(66608251*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(22050*a^4*c^9*(1-e^2)^5)-(842939*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3360*a^4*c^9*(1-e^2)^5)+(17291*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(280*a^4*c^9*(1-e^2)^5)-(1344*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^4)-(696*e^2*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu]^2)/(a^4*c^9*(1-e^2)^4)-(276*e^4*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^4)+(123237641*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(352800*a^4*c^9*(1-e^2)^(11/2))+(67*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(360*a^4*c^9*e^6*(1-e^2)^(11/2))-(53*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(96*a^4*c^9*e^4*(1-e^2)^(11/2))+(2549497*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(352800*a^4*c^9*e^2*(1-e^2)^(11/2))+(142684813*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(58800*a^4*c^9*(1-e^2)^(11/2))-(36582521*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(70560*a^4*c^9*(1-e^2)^(11/2))-(47314909*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(50400*a^4*c^9*(1-e^2)^(11/2))-(171381451*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(117600*a^4*c^9*(1-e^2)^(11/2))+(110701*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(840*a^4*c^9*(1-e^2)^(11/2))-(53440481*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(470400*a^4*c^9*(1-e^2)^5)+(89*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(192*a^4*c^9*e^4*(1-e^2)^5)+(3035*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1152*a^4*c^9*e^2*(1-e^2)^5)-(3191859437*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(705600*a^4*c^9*(1-e^2)^5)-(95168693*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(14700*a^4*c^9*(1-e^2)^5)-(636035933*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(282240*a^4*c^9*(1-e^2)^5)+(389107*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1920*a^4*c^9*(1-e^2)^5)-(3871*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(80*a^4*c^9*(1-e^2)^5)+(100*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)-(20*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^2*\[Chi]^9)-(200*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)+(200*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)-(100*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)+(20*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)+(280*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)-(56*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*e^2*\[Chi]^9)-(560*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)+(560*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)-(280*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)+(56*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)+(192314*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(105*a^4*c^9*\[Chi]^8)+(126*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^4*\[Chi]^8)-(162307*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(210*a^4*c^9*e^2*\[Chi]^8)-(74107*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(35*a^4*c^9*\[Chi]^8)+(126164*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(105*a^4*c^9*\[Chi]^8)-(56467*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(210*a^4*c^9*\[Chi]^8)+(2872*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)+(14*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*e^4*\[Chi]^8)-(893*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^2*\[Chi]^8)-(3958*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)+(2522*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)-(613*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)-(168*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)+(42*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^2*\[Chi]^8)+(252*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)-(168*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)+(42*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)-(2163775*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(882*a^4*c^9*\[Chi]^7)-(6633*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20*a^4*c^9*e^4*\[Chi]^7)+(20090459*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(13230*a^4*c^9*e^2*\[Chi]^7)+(3450736*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2205*a^4*c^9*\[Chi]^7)-(4924291*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(26460*a^4*c^9*\[Chi]^7)-(225*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2*a^4*c^9*\[Chi]^7)-(7283141*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(4410*a^4*c^9*\[Chi]^7)-(1997*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(20*a^4*c^9*e^4*\[Chi]^7)+(4905256*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(6615*a^4*c^9*e^2*\[Chi]^7)+(3315892*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2205*a^4*c^9*\[Chi]^7)-(13758811*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(26460*a^4*c^9*\[Chi]^7)+(26*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^7)+(8429*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)-(7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*\[Chi]^7)-(6518*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*e^2*\[Chi]^7)-(8821*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)+(8282*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*\[Chi]^7)+(3*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^7)+(17694911*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(22680*a^4*c^9*\[Chi]^6)-(945*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(16*a^4*c^9*e^6*\[Chi]^6)+(8151*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20*a^4*c^9*e^4*\[Chi]^6)-(223447*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(324*a^4*c^9*e^2*\[Chi]^6)-(37482401*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(45360*a^4*c^9*\[Chi]^6)+(108443*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(280*a^4*c^9*\[Chi]^6)+(5306579*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*\[Chi]^6)-(105*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(8*a^4*c^9*e^6*\[Chi]^6)+(9841*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^4*c^9*e^4*\[Chi]^6)-(3106171*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*e^2*\[Chi]^6)-(2217923*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1260*a^4*c^9*\[Chi]^6)+(480623*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(840*a^4*c^9*\[Chi]^6)+(114043*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(420*a^4*c^9*\[Chi]^6)-(35*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(48*a^4*c^9*e^6*\[Chi]^6)+(377*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(12*a^4*c^9*e^4*\[Chi]^6)-(52693*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(280*a^4*c^9*e^2*\[Chi]^6)-(33773*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(336*a^4*c^9*\[Chi]^6)-(473*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*\[Chi]^6)+(104188117*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(158760*a^4*c^9*\[Chi]^5)+(15687*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^6*\[Chi]^5)-(98943*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(200*a^4*c^9*e^4*\[Chi]^5)-(27838997*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(113400*a^4*c^9*e^2*\[Chi]^5)-(3806833*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(19600*a^4*c^9*\[Chi]^5)+(2873*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(35*a^4*c^9*\[Chi]^5)-(71952563*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(44100*a^4*c^9*\[Chi]^5)+(1743*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*e^6*\[Chi]^5)-(138443*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(300*a^4*c^9*e^4*\[Chi]^5)+(530177*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^4*c^9*e^2*\[Chi]^5)+(4890959*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7350*a^4*c^9*\[Chi]^5)-(6207*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(70*a^4*c^9*\[Chi]^5)-(1385959*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1960*a^4*c^9*\[Chi]^5)+(581*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(240*a^4*c^9*e^6*\[Chi]^5)-(5809*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(120*a^4*c^9*e^4*\[Chi]^5)+(217654*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(525*a^4*c^9*e^2*\[Chi]^5)+(19199987*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(58800*a^4*c^9*\[Chi]^5)+(12*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^5)-(7003518377*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(6350400*a^4*c^9*\[Chi]^4)-(16497*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^6*\[Chi]^4)+(195921*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(448*a^4*c^9*e^4*\[Chi]^4)+(44049919*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(302400*a^4*c^9*e^2*\[Chi]^4)-(313219*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2240*a^4*c^9*\[Chi]^4)-(175*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(35*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^4)+(140*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(558392971*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(529200*a^4*c^9*\[Chi]^4)-(1833*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*e^6*\[Chi]^4)+(202715*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(672*a^4*c^9*e^4*\[Chi]^4)-(162073477*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(151200*a^4*c^9*e^2*\[Chi]^4)-(15587*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(84*a^4*c^9*\[Chi]^4)+(70*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)-(14*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^4)-(56*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(11829073*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(15680*a^4*c^9*\[Chi]^4)-(611*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(240*a^4*c^9*e^6*\[Chi]^4)+(6581*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(192*a^4*c^9*e^4*\[Chi]^4)-(858567*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(2240*a^4*c^9*e^2*\[Chi]^4)-(250351*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1344*a^4*c^9*\[Chi]^4)+(631*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(3*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(56*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(3*a^4*c^9*e^2*(1-e^2)^(3/2)*\[Chi]^3)-(719*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(3*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(48*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(599135839*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(705600*a^4*c^9*(1-e^2)*\[Chi]^3)+(5301*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^6*(1-e^2)*\[Chi]^3)-(490659*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2240*a^4*c^9*e^4*(1-e^2)*\[Chi]^3)+(1571753*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20160*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)-(948544657*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1270080*a^4*c^9*(1-e^2)*\[Chi]^3)-(5114*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(315*a^4*c^9*(1-e^2)*\[Chi]^3)-(1262*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(112*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*e^2*(1-e^2)^(3/2)*\[Chi]^3)+(1438*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(96*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(1435937617*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1587600*a^4*c^9*(1-e^2)*\[Chi]^3)+(589*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*e^6*(1-e^2)*\[Chi]^3)-(305695*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2016*a^4*c^9*e^4*(1-e^2)*\[Chi]^3)+(7014647*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(10080*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)+(425114479*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1587600*a^4*c^9*(1-e^2)*\[Chi]^3)+(1381*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(210*a^4*c^9*(1-e^2)*\[Chi]^3)-(573968323*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(705600*a^4*c^9*(1-e^2)*\[Chi]^3)+(589*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(720*a^4*c^9*e^6*(1-e^2)*\[Chi]^3)-(15919*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(960*a^4*c^9*e^4*(1-e^2)*\[Chi]^3)+(1348351*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(6720*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)+(16418873*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(28224*a^4*c^9*(1-e^2)*\[Chi]^3)-(191*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(10*a^4*c^9*(1-e^2)*\[Chi]^3)-(479*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^2*(1-e^2)^(5/2)*\[Chi]^2)+(837*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(185*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(495644251*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1411200*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(243*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20*a^4*c^9*e^6*(1-e^2)^2*\[Chi]^2)+(39861*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(560*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^2)-(4925297*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(40320*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)+(360072049*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1411200*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(5389141*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(40320*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(479*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(12*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^2*(1-e^2)^(5/2)*\[Chi]^2)-(837*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(74*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(429054781*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(705600*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(27*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(10*a^4*c^9*e^6*(1-e^2)^2*\[Chi]^2)+(13341*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(280*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^2)-(509233*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2240*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)-(18263809*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(176400*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(1303*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1120*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(41702069*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(156800*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(20*a^4*c^9*e^6*(1-e^2)^2*\[Chi]^2)+(1193*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(240*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^2)-(52459*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1152*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)-(192332197*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(282240*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(3138319*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(13440*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(43*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(717*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(751*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(60*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(9879051947*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(12700800*a^4*c^9*(1-e^2)^3*\[Chi])+(243*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(16*a^4*c^9*e^4*(1-e^2)^3*\[Chi])-(586269*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(4480*a^4*c^9*e^2*(1-e^2)^3*\[Chi])-(2241902263*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(12700800*a^4*c^9*(1-e^2)^3*\[Chi])-(10466667*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(31360*a^4*c^9*(1-e^2)^3*\[Chi])+(401*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(18*a^4*c^9*(1-e^2)^3*\[Chi])-(266*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(699*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(10*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(2183*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(303*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(8*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(109165811*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(141120*a^4*c^9*(1-e^2)^3*\[Chi])+(27*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(8*a^4*c^9*e^4*(1-e^2)^3*\[Chi])+(85971*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2240*a^4*c^9*e^2*(1-e^2)^3*\[Chi])+(331175393*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(352800*a^4*c^9*(1-e^2)^3*\[Chi])+(126405443*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(352800*a^4*c^9*(1-e^2)^3*\[Chi])-(911*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^3*\[Chi])+(12*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(49*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(10*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(51*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(8*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(37*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(40*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(288569143*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1411200*a^4*c^9*(1-e^2)^3*\[Chi])+(3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(16*a^4*c^9*e^4*(1-e^2)^3*\[Chi])+(8623*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1920*a^4*c^9*e^2*(1-e^2)^3*\[Chi])-(287165503*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(470400*a^4*c^9*(1-e^2)^3*\[Chi])-(89244817*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(282240*a^4*c^9*(1-e^2)^3*\[Chi])+(369*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(10*a^4*c^9*(1-e^2)^3*\[Chi])-(7266557*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(2160*a^4*c^9*(1-e^2)^(11/2))-(80937*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(140*a^4*c^9*e^2*(1-e^2)^(11/2))-(12941473*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(3780*a^4*c^9*(1-e^2)^(11/2))+(5522677*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(5040*a^4*c^9*(1-e^2)^(11/2))-(7405493*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(3360*a^4*c^9*(1-e^2)^(11/2))-(362497*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(1680*a^4*c^9*(1-e^2)^(11/2))+(14740869581*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(3175200*a^4*c^9*(1-e^2)^5)-(8127*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(320*a^4*c^9*e^4*(1-e^2)^5)+(18552231*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(22400*a^4*c^9*e^2*(1-e^2)^5)+(5859491107*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(1587600*a^4*c^9*(1-e^2)^5)-(6836753291*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(6350400*a^4*c^9*(1-e^2)^5)+(59310733*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(94080*a^4*c^9*(1-e^2)^5)+(528279*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(280*a^4*c^9*(1-e^2)^(11/2))-(1802*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(35*a^4*c^9*e^2*(1-e^2)^(11/2))+(961541*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(240*a^4*c^9*(1-e^2)^(11/2))+(4247503*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(1680*a^4*c^9*(1-e^2)^(11/2))+(2592679*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(1120*a^4*c^9*(1-e^2)^(11/2))+(144687*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(1120*a^4*c^9*(1-e^2)^(11/2))-(523890371*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(176400*a^4*c^9*(1-e^2)^5)-(903*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(160*a^4*c^9*e^4*(1-e^2)^5)-(931159*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(33600*a^4*c^9*e^2*(1-e^2)^5)-(3520321687*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(705600*a^4*c^9*(1-e^2)^5)-(771152189*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(352800*a^4*c^9*(1-e^2)^5)-(224316511*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(352800*a^4*c^9*(1-e^2)^5)-(53*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(240*a^4*c^9*(1-e^2)^(11/2))-(21*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(4*a^4*c^9*e^2*(1-e^2)^(11/2))-(2258623*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(1680*a^4*c^9*(1-e^2)^(11/2))-(219707*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(60*a^4*c^9*(1-e^2)^(11/2))-(2575789*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(1680*a^4*c^9*(1-e^2)^(11/2))-(4707*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(80*a^4*c^9*(1-e^2)^(11/2))+(5748423*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(39200*a^4*c^9*(1-e^2)^5)-(301*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(960*a^4*c^9*e^4*(1-e^2)^5)-(17299*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(5760*a^4*c^9*e^2*(1-e^2)^5)+(1895024177*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(705600*a^4*c^9*(1-e^2)^5)+(771562163*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(235200*a^4*c^9*(1-e^2)^5)+(139496561*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(282240*a^4*c^9*(1-e^2)^5)+(5797757*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(4320*a^4*c^9*(1-e^2)^(11/2))+(80937*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(280*a^4*c^9*e^2*(1-e^2)^(11/2))+(15787813*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(7560*a^4*c^9*(1-e^2)^(11/2))-(2770837*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(10080*a^4*c^9*(1-e^2)^(11/2))+(5285333*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(6720*a^4*c^9*(1-e^2)^(11/2))+(382657*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(3360*a^4*c^9*(1-e^2)^(11/2))-(240*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(a^4*c^9*(1-e^2)^5)-(414*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(a^4*c^9*(1-e^2)^5)+(2367*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(4*a^4*c^9*(1-e^2)^5)+(249*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(4*a^4*c^9*(1-e^2)^5)-(462199*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(560*a^4*c^9*(1-e^2)^(11/2))+(901*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(35*a^4*c^9*e^2*(1-e^2)^(11/2))-(1042829*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(480*a^4*c^9*(1-e^2)^(11/2))-(866057*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(672*a^4*c^9*(1-e^2)^(11/2))-(2401551*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(2240*a^4*c^9*(1-e^2)^(11/2))-(165603*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(2240*a^4*c^9*(1-e^2)^(11/2))+(96*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(a^4*c^9*(1-e^2)^5)+(828*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(5*a^4*c^9*(1-e^2)^5)-(2367*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(10*a^4*c^9*(1-e^2)^5)-(249*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(10*a^4*c^9*(1-e^2)^5)+(629*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(480*a^4*c^9*(1-e^2)^(11/2))+(21*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(8*a^4*c^9*e^2*(1-e^2)^(11/2))+(2262823*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(3360*a^4*c^9*(1-e^2)^(11/2))+(438061*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(240*a^4*c^9*(1-e^2)^(11/2))+(516989*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(672*a^4*c^9*(1-e^2)^(11/2))+(4781*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(160*a^4*c^9*(1-e^2)^(11/2))-(47888177*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(15120*a^4*c^9*(1-e^2)^(11/2))-(8791751*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(1890*a^4*c^9*(1-e^2)^(11/2))-(1050839*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(2016*a^4*c^9*(1-e^2)^(11/2))-(202435*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(672*a^4*c^9*(1-e^2)^(11/2))-(32617*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(672*a^4*c^9*(1-e^2)^(11/2))+(144*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(a^4*c^9*(1-e^2)^5)+(294*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(a^4*c^9*(1-e^2)^5)-(765*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(2*a^4*c^9*(1-e^2)^5)-(111*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(2*a^4*c^9*(1-e^2)^5)+(360163*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(280*a^4*c^9*(1-e^2)^(11/2))+(1465829*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(280*a^4*c^9*(1-e^2)^(11/2))+(3936263*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(1120*a^4*c^9*(1-e^2)^(11/2))+(507113*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(672*a^4*c^9*(1-e^2)^(11/2))+(9847*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(420*a^4*c^9*(1-e^2)^(11/2))-(288*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^5)-(588*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^5)+(153*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(a^4*c^9*(1-e^2)^5)+(111*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^5)-(13387*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(240*a^4*c^9*(1-e^2)^(11/2))-(1539263*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(840*a^4*c^9*(1-e^2)^(11/2))-(871837*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(240*a^4*c^9*(1-e^2)^(11/2))-(889031*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(840*a^4*c^9*(1-e^2)^(11/2))-(587*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(24*a^4*c^9*(1-e^2)^(11/2))-(47888177*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(15120*a^4*c^9*(1-e^2)^(11/2))-(8791751*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(1890*a^4*c^9*(1-e^2)^(11/2))-(1050839*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(2016*a^4*c^9*(1-e^2)^(11/2))-(202435*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(672*a^4*c^9*(1-e^2)^(11/2))-(32617*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(672*a^4*c^9*(1-e^2)^(11/2))+(144*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(a^4*c^9*(1-e^2)^5)+(294*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(a^4*c^9*(1-e^2)^5)-(765*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(2*a^4*c^9*(1-e^2)^5)-(111*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(2*a^4*c^9*(1-e^2)^5)+(360163*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(280*a^4*c^9*(1-e^2)^(11/2))+(1465829*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(280*a^4*c^9*(1-e^2)^(11/2))+(3936263*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(1120*a^4*c^9*(1-e^2)^(11/2))+(507113*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(672*a^4*c^9*(1-e^2)^(11/2))+(9847*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(420*a^4*c^9*(1-e^2)^(11/2))-(288*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^5)-(588*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^5)+(153*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(a^4*c^9*(1-e^2)^5)+(111*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^5)-(13387*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(240*a^4*c^9*(1-e^2)^(11/2))-(1539263*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(840*a^4*c^9*(1-e^2)^(11/2))-(871837*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(240*a^4*c^9*(1-e^2)^(11/2))-(889031*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(840*a^4*c^9*(1-e^2)^(11/2))-(587*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(24*a^4*c^9*(1-e^2)^(11/2))-(48*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(a^4*c^9*(1-e^2)^3)-(42*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(a^4*c^9*(1-e^2)^3)+(96*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]^2])/(5*a^4*c^9*(1-e^2)^3)+(84*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]^2])/(5*a^4*c^9*(1-e^2)^3)+(156*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(a^4*c^9*(1-e^2)^(5/2))+(24*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(a^4*c^9*(1-e^2)^(5/2))-(312*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(5/2))-(48*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(5/2))-(301*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(a^4*c^9*(1-e^2)^(11/2))+(531*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(2*a^4*c^9*(1-e^2)^(11/2))+(372*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(a^4*c^9*(1-e^2)^(11/2))-(673*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(2*a^4*c^9*(1-e^2)^(11/2))+(7642324237*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(1587600*a^4*c^9*(1-e^2)^5)-(243*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(10*a^4*c^9*e^4*(1-e^2)^5)+(192303*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(560*a^4*c^9*e^2*(1-e^2)^5)+(10193905493*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(3175200*a^4*c^9*(1-e^2)^5)+(190839647*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(3175200*a^4*c^9*(1-e^2)^5)+(33694693*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(117600*a^4*c^9*(1-e^2)^5)+(602*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(11/2))-(531*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(11/2))-(744*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(11/2))+(673*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(11/2))-(468371887*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(176400*a^4*c^9*(1-e^2)^5)-(27*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*e^4*(1-e^2)^5)-(2851*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(280*a^4*c^9*e^2*(1-e^2)^5)-(1952757797*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(352800*a^4*c^9*(1-e^2)^5)-(819041219*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(352800*a^4*c^9*(1-e^2)^5)-(14047*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(49*a^4*c^9*(1-e^2)^5)+(10068139*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(44100*a^4*c^9*(1-e^2)^5)-(3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(10*a^4*c^9*e^4*(1-e^2)^5)-(163*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(80*a^4*c^9*e^2*(1-e^2)^5)+(521124773*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(176400*a^4*c^9*(1-e^2)^5)+(134857049*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(44100*a^4*c^9*(1-e^2)^5)+(806033*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(2205*a^4*c^9*(1-e^2)^5)-(301*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(a^4*c^9*(1-e^2)^(11/2))+(531*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(2*a^4*c^9*(1-e^2)^(11/2))+(372*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(a^4*c^9*(1-e^2)^(11/2))-(673*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(2*a^4*c^9*(1-e^2)^(11/2))+(7642324237*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(1587600*a^4*c^9*(1-e^2)^5)-(243*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(10*a^4*c^9*e^4*(1-e^2)^5)+(192303*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(560*a^4*c^9*e^2*(1-e^2)^5)+(10193905493*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(3175200*a^4*c^9*(1-e^2)^5)+(190839647*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(3175200*a^4*c^9*(1-e^2)^5)+(33694693*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(117600*a^4*c^9*(1-e^2)^5)+(602*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*(1-e^2)^(11/2))-(531*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*(1-e^2)^(11/2))-(744*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*(1-e^2)^(11/2))+(673*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*(1-e^2)^(11/2))-(468371887*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(176400*a^4*c^9*(1-e^2)^5)-(27*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*e^4*(1-e^2)^5)-(2851*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(280*a^4*c^9*e^2*(1-e^2)^5)-(1952757797*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(352800*a^4*c^9*(1-e^2)^5)-(819041219*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(352800*a^4*c^9*(1-e^2)^5)-(14047*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(49*a^4*c^9*(1-e^2)^5)+(10068139*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(44100*a^4*c^9*(1-e^2)^5)-(3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(10*a^4*c^9*e^4*(1-e^2)^5)-(163*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(80*a^4*c^9*e^2*(1-e^2)^5)+(521124773*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(176400*a^4*c^9*(1-e^2)^5)+(134857049*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(44100*a^4*c^9*(1-e^2)^5)+(806033*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(2205*a^4*c^9*(1-e^2)^5)+(243*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(10*a^4*c^9*e^3*(1-e^2)^(11/2))-(360981*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(560*a^4*c^9*e*(1-e^2)^(11/2))-(361334047*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(60480*a^4*c^9*(1-e^2)^(11/2))-(124764611*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(15120*a^4*c^9*(1-e^2)^(11/2))-(728137*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(1260*a^4*c^9*(1-e^2)^(11/2))-(205531*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(120*a^4*c^9*(1-e^2)^(11/2))-(326449*e^9*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(1344*a^4*c^9*(1-e^2)^(11/2))+(960*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^5)+(1656*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^5)-(2367*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^5)-(249*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^5)+(27*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*e^3*(1-e^2)^(11/2))-(5113*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(280*a^4*c^9*e*(1-e^2)^(11/2))+(3213267*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(1120*a^4*c^9*(1-e^2)^(11/2))+(3154519*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(336*a^4*c^9*(1-e^2)^(11/2))+(21813989*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(3360*a^4*c^9*(1-e^2)^(11/2))+(4615589*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(1680*a^4*c^9*(1-e^2)^(11/2))+(241561*e^9*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(1680*a^4*c^9*(1-e^2)^(11/2))-(384*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(a^4*c^9*(1-e^2)^5)-(3312*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^5)+(4734*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^5)+(498*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^5)+(3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(10*a^4*c^9*e^3*(1-e^2)^(11/2))-(59*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(80*a^4*c^9*e*(1-e^2)^(11/2))-(2607*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(64*a^4*c^9*(1-e^2)^(11/2))-(1336907*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(420*a^4*c^9*(1-e^2)^(11/2))-(1174811*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(160*a^4*c^9*(1-e^2)^(11/2))-(4304207*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(1680*a^4*c^9*(1-e^2)^(11/2))-(75413*e^9*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(960*a^4*c^9*(1-e^2)^(11/2))+(210*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)-(84*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(98*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(72*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(196*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(144*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(374*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(51*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(748*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(102*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(758*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(541*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(24*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(1156*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(13*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(747*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(20*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(24*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(73*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(37*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(20*a^4*c^9*(1-e^2)^(7/2)*\[Chi]);


\[Delta]\[CapitalLambda]$RR$2p5PN$mat = (92*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(3*a^2*c^5*(1-e^2)^(7/2))+(134*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(45*a^2*c^5*e^2*(1-e^2)^(7/2))+(229*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*(1-e^2)^(7/2))-(445*e^4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(9*a^2*c^5*(1-e^2)^(7/2))+(8*e^6*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*(1-e^2)^(7/2))-(866*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*(1-e^2)^3)-(1621*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*(1-e^2)^3)-(13*e^4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*(1-e^2)^3)-(8*e^6*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*(1-e^2)^3)+(28*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(3*a^2*c^5*\[Chi]^4)-(14*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(3*a^2*c^5*e^2*\[Chi]^4)-(14*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(3*a^2*c^5*\[Chi]^4)-(184*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(45*a^2*c^5*\[Chi]^3)+(112*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(45*a^2*c^5*e^2*\[Chi]^3)+(8*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*\[Chi]^3)+(67*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*\[Chi]^2)-(4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*e^2*\[Chi]^2)-(194*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(15*a^2*c^5*(1-e^2)*\[Chi])+(8*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu])/(5*a^2*c^5*(1-e^2)*\[Chi])-(96*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(5*a^2*c^5*(1-e^2)^(7/2))-(292*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(5*a^2*c^5*(1-e^2)^(7/2))-(37*e^4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(5*a^2*c^5*(1-e^2)^(7/2))+(602*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(15*a^2*c^5*(1-e^2)^3)+(673*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(15*a^2*c^5*(1-e^2)^3)+(48*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(5*a^2*c^5*(1-e^2)^(7/2))+(146*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(5*a^2*c^5*(1-e^2)^(7/2))+(37*e^4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(10*a^2*c^5*(1-e^2)^(7/2))-(96*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(5*a^2*c^5*(1-e^2)^(7/2))-(292*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(5*a^2*c^5*(1-e^2)^(7/2))-(37*e^4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(5*a^2*c^5*(1-e^2)^(7/2))-(96*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(5*a^2*c^5*(1-e^2)^(7/2))-(292*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(5*a^2*c^5*(1-e^2)^(7/2))-(37*e^4*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(5*a^2*c^5*(1-e^2)^(7/2))+(602*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(15*a^2*c^5*(1-e^2)^3)+(673*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(15*a^2*c^5*(1-e^2)^3)+(602*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(15*a^2*c^5*(1-e^2)^3)+(673*e^2*G^2*m^2*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(15*a^2*c^5*(1-e^2)^3)-(192*e*G^2*m^2*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^2*c^5*(1-e^2)^(7/2))-(584*e^3*G^2*m^2*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^2*c^5*(1-e^2)^(7/2))-(74*e^5*G^2*m^2*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^2*c^5*(1-e^2)^(7/2));


\[Delta]\[CapitalLambda]$RR$3p5PN$mat = (734851*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(1400*a^3*c^7*(1-e^2)^(9/2))-(67*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(10*a^3*c^7*e^4*(1-e^2)^(9/2))+(77887*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(700*a^3*c^7*e^2*(1-e^2)^(9/2))-(857363*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(2100*a^3*c^7*(1-e^2)^(9/2))+(24933*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(280*a^3*c^7*(1-e^2)^(9/2))-(427663*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(1400*a^3*c^7*(1-e^2)^(9/2))-(4003*e^8*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(840*a^3*c^7*(1-e^2)^(9/2))-(1370637*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(1400*a^3*c^7*(1-e^2)^4)-(1767*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(20*a^3*c^7*e^2*(1-e^2)^4)-(177503*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(200*a^3*c^7*(1-e^2)^4)-(28899*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(50*a^3*c^7*(1-e^2)^4)+(2651*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(140*a^3*c^7*(1-e^2)^4)-(459*e^8*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(35*a^3*c^7*(1-e^2)^4)-(13589*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(120*a^3*c^7*(1-e^2)^(9/2))-(67*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(90*a^3*c^7*e^4*(1-e^2)^(9/2))+(1121*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(180*a^3*c^7*e^2*(1-e^2)^(9/2))-(34193*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^3*c^7*(1-e^2)^(9/2))-(28069*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^3*c^7*(1-e^2)^(9/2))+(12147*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^3*c^7*(1-e^2)^(9/2))-(689*e^8*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^3*c^7*(1-e^2)^(9/2))+(15437*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^3*c^7*(1-e^2)^4)-(589*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(60*a^3*c^7*e^2*(1-e^2)^4)+(216989*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^3*c^7*(1-e^2)^4)+(184751*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^3*c^7*(1-e^2)^4)-(4249*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(120*a^3*c^7*(1-e^2)^4)+(67*e^8*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*(1-e^2)^4)-(64*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)+(16*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*e^2*\[Chi]^7)+(96*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)-(64*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)+(16*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*\[Chi]^7)+(377*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*\[Chi]^6)-(377*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*e^2*\[Chi]^6)-(377*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*\[Chi]^6)+(377*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*\[Chi]^6)+(28*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(a^3*c^7*\[Chi]^6)-(28*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*e^2*\[Chi]^6)-(28*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(a^3*c^7*\[Chi]^6)+(28*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*\[Chi]^6)-(1317*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(25*a^3*c^7*\[Chi]^5)-(21*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*e^4*\[Chi]^5)+(1331*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(25*a^3*c^7*e^2*\[Chi]^5)+(741*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(25*a^3*c^7*\[Chi]^5)-(46*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*\[Chi]^5)-(989*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*\[Chi]^5)-(7*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*e^4*\[Chi]^5)+(113*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*e^2*\[Chi]^5)+(141*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi]^5)+(12*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi]^5)+(1037*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(60*a^3*c^7*\[Chi]^4)+(399*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(10*a^3*c^7*e^4*\[Chi]^4)-(1019*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(12*a^3*c^7*e^2*\[Chi]^4)+(416*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(15*a^3*c^7*\[Chi]^4)+(401*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*\[Chi]^4)+(133*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^3*c^7*e^4*\[Chi]^4)-(443*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(12*a^3*c^7*e^2*\[Chi]^4)-(2863*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(60*a^3*c^7*\[Chi]^4)-(19027*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(700*a^3*c^7*\[Chi]^3)-(79*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*e^4*\[Chi]^3)+(5087*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(140*a^3*c^7*e^2*\[Chi]^3)-(782*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(105*a^3*c^7*\[Chi]^3)-(14077*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(180*a^3*c^7*\[Chi]^3)-(79*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*e^4*\[Chi]^3)+(797*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(36*a^3*c^7*e^2*\[Chi]^3)+(8*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(a^3*c^7*\[Chi]^3)-(8371*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(1400*a^3*c^7*(1-e^2)*\[Chi]^2)+(18*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(5*a^3*c^7*e^4*(1-e^2)*\[Chi]^2)-(1963*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(70*a^3*c^7*e^2*(1-e^2)*\[Chi]^2)+(583*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(84*a^3*c^7*(1-e^2)*\[Chi]^2)+(10339*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(120*a^3*c^7*(1-e^2)*\[Chi]^2)+(2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*e^4*(1-e^2)*\[Chi]^2)-(331*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^3*c^7*e^2*(1-e^2)*\[Chi]^2)-(6451*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(120*a^3*c^7*(1-e^2)*\[Chi]^2)-(467981*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(4200*a^3*c^7*(1-e^2)^2*\[Chi])-(9*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(a^3*c^7*e^2*(1-e^2)^2*\[Chi])-(120531*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(1400*a^3*c^7*(1-e^2)^2*\[Chi])+(68*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu])/(7*a^3*c^7*(1-e^2)^2*\[Chi])+(12863*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^3*c^7*(1-e^2)^2*\[Chi])-(G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(a^3*c^7*e^2*(1-e^2)^2*\[Chi])+(5813*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(72*a^3*c^7*(1-e^2)^2*\[Chi])-(12*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(a^3*c^7*(1-e^2)^2*\[Chi])-(13928*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(35*a^3*c^7*(1-e^2)^(9/2))-(216*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(5*a^3*c^7*e^2*(1-e^2)^(9/2))-(53177*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(140*a^3*c^7*(1-e^2)^(9/2))-(3933*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(10*a^3*c^7*(1-e^2)^(9/2))-(13789*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(280*a^3*c^7*(1-e^2)^(9/2))+(799777*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(1400*a^3*c^7*(1-e^2)^4)+(267*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(4*a^3*c^7*e^2*(1-e^2)^4)+(293623*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(700*a^3*c^7*(1-e^2)^4)+(144231*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(700*a^3*c^7*(1-e^2)^4)-(26*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(a^3*c^7*(1-e^2)^(9/2))-(24*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(5*a^3*c^7*e^2*(1-e^2)^(9/2))+(14759*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(60*a^3*c^7*(1-e^2)^(9/2))+(6473*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(20*a^3*c^7*(1-e^2)^(9/2))+(74*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(3*a^3*c^7*(1-e^2)^(9/2))-(12161*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(360*a^3*c^7*(1-e^2)^4)+(89*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(12*a^3*c^7*e^2*(1-e^2)^4)-(68839*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(180*a^3*c^7*(1-e^2)^4)-(55691*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(360*a^3*c^7*(1-e^2)^4)+(6964*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(35*a^3*c^7*(1-e^2)^(9/2))+(108*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(5*a^3*c^7*e^2*(1-e^2)^(9/2))+(53177*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(280*a^3*c^7*(1-e^2)^(9/2))+(3933*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(20*a^3*c^7*(1-e^2)^(9/2))+(13789*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(560*a^3*c^7*(1-e^2)^(9/2))+(13*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(a^3*c^7*(1-e^2)^(9/2))+(12*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(5*a^3*c^7*e^2*(1-e^2)^(9/2))-(14759*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(120*a^3*c^7*(1-e^2)^(9/2))-(6473*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(40*a^3*c^7*(1-e^2)^(9/2))-(37*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(3*a^3*c^7*(1-e^2)^(9/2))-(13697*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(35*a^3*c^7*(1-e^2)^(9/2))-(46283*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(70*a^3*c^7*(1-e^2)^(9/2))-(966*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(5*a^3*c^7*(1-e^2)^(9/2))-(4983*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(280*a^3*c^7*(1-e^2)^(9/2))+(87*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^3*c^7*(1-e^2)^(9/2))+(1811*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(6*a^3*c^7*(1-e^2)^(9/2))+(4651*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(20*a^3*c^7*(1-e^2)^(9/2))+(703*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(60*a^3*c^7*(1-e^2)^(9/2))-(13697*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(35*a^3*c^7*(1-e^2)^(9/2))-(46283*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(70*a^3*c^7*(1-e^2)^(9/2))-(966*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(5*a^3*c^7*(1-e^2)^(9/2))-(4983*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(280*a^3*c^7*(1-e^2)^(9/2))+(87*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^3*c^7*(1-e^2)^(9/2))+(1811*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(6*a^3*c^7*(1-e^2)^(9/2))+(4651*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(20*a^3*c^7*(1-e^2)^(9/2))+(703*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(60*a^3*c^7*(1-e^2)^(9/2))+(683789*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(1050*a^3*c^7*(1-e^2)^4)+(108*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(5*a^3*c^7*e^2*(1-e^2)^4)+(1007989*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(2100*a^3*c^7*(1-e^2)^4)+(464951*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(4200*a^3*c^7*(1-e^2)^4)-(3127*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(45*a^3*c^7*(1-e^2)^4)+(12*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^3*c^7*e^2*(1-e^2)^4)-(13715*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(36*a^3*c^7*(1-e^2)^4)-(20779*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(180*a^3*c^7*(1-e^2)^4)+(683789*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(1050*a^3*c^7*(1-e^2)^4)+(108*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(5*a^3*c^7*e^2*(1-e^2)^4)+(1007989*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(2100*a^3*c^7*(1-e^2)^4)+(464951*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(4200*a^3*c^7*(1-e^2)^4)-(3127*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(45*a^3*c^7*(1-e^2)^4)+(12*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^3*c^7*e^2*(1-e^2)^4)-(13715*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(36*a^3*c^7*(1-e^2)^4)-(20779*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(180*a^3*c^7*(1-e^2)^4)-(216*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(5*a^3*c^7*e*(1-e^2)^(9/2))-(5525*e*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(7*a^3*c^7*(1-e^2)^(9/2))-(145743*e^3*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(140*a^3*c^7*(1-e^2)^(9/2))-(1173*e^5*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(2*a^3*c^7*(1-e^2)^(9/2))-(4693*e^7*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(70*a^3*c^7*(1-e^2)^(9/2))-(24*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^3*c^7*e*(1-e^2)^(9/2))-(43*e*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^3*c^7*(1-e^2)^(9/2))+(32869*e^3*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(60*a^3*c^7*(1-e^2)^(9/2))+(2781*e^5*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^3*c^7*(1-e^2)^(9/2))+(2183*e^7*G^3*m^3*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(60*a^3*c^7*(1-e^2)^(9/2));


\[Delta]\[CapitalLambda]$RR$4p5PN$mat = (402987121*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(66150*a^4*c^9*(1-e^2)^(11/2))+(603*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(40*a^4*c^9*e^6*(1-e^2)^(11/2))-(946161*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(5600*a^4*c^9*e^4*(1-e^2)^(11/2))+(5854124191*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(3175200*a^4*c^9*e^2*(1-e^2)^(11/2))-(5602019081*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2116800*a^4*c^9*(1-e^2)^(11/2))-(44328141797*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(6350400*a^4*c^9*(1-e^2)^(11/2))+(45016913*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(14400*a^4*c^9*(1-e^2)^(11/2))-(2622386689*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2116800*a^4*c^9*(1-e^2)^(11/2))-(426821*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(10080*a^4*c^9*(1-e^2)^(11/2))-(157482555491*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(12700800*a^4*c^9*(1-e^2)^5)+(2403*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(64*a^4*c^9*e^4*(1-e^2)^5)-(15521719*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(9600*a^4*c^9*e^2*(1-e^2)^5)-(35923923443*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(3175200*a^4*c^9*(1-e^2)^5)+(70407443*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(254016*a^4*c^9*(1-e^2)^5)-(167633555*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(56448*a^4*c^9*(1-e^2)^5)+(1145845*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(8064*a^4*c^9*(1-e^2)^5)-(254561*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(5040*a^4*c^9*(1-e^2)^5)+(672*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu])/(a^4*c^9*(1-e^2)^4)+(1740*e^2*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu])/(a^4*c^9*(1-e^2)^4)+(138*e^4*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu])/(a^4*c^9*(1-e^2)^4)-(13389150433*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3175200*a^4*c^9*(1-e^2)^(11/2))+(67*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(20*a^4*c^9*e^6*(1-e^2)^(11/2))-(363793*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(25200*a^4*c^9*e^4*(1-e^2)^(11/2))-(9766879*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(88200*a^4*c^9*e^2*(1-e^2)^(11/2))-(9413007403*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(6350400*a^4*c^9*(1-e^2)^(11/2))+(1999515211*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(423360*a^4*c^9*(1-e^2)^(11/2))-(630776473*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(907200*a^4*c^9*(1-e^2)^(11/2))+(11630106469*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(6350400*a^4*c^9*(1-e^2)^(11/2))-(128293*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3360*a^4*c^9*(1-e^2)^(11/2))+(3712795949*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(705600*a^4*c^9*(1-e^2)^5)+(267*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(32*a^4*c^9*e^4*(1-e^2)^5)-(16641*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1600*a^4*c^9*e^2*(1-e^2)^5)+(8867600197*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(705600*a^4*c^9*(1-e^2)^5)+(4134080383*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(705600*a^4*c^9*(1-e^2)^5)+(240720499*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(88200*a^4*c^9*(1-e^2)^5)-(649403*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3360*a^4*c^9*(1-e^2)^5)+(17291*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(280*a^4*c^9*(1-e^2)^5)-(1344*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^4)-(696*e^2*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu]^2)/(a^4*c^9*(1-e^2)^4)-(276*e^4*G^4*m^4*Sqrt[(G*m)/a]*w^2*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^4)+(123237641*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(352800*a^4*c^9*(1-e^2)^(11/2))+(67*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(360*a^4*c^9*e^6*(1-e^2)^(11/2))-(53*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(96*a^4*c^9*e^4*(1-e^2)^(11/2))+(2549497*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(352800*a^4*c^9*e^2*(1-e^2)^(11/2))+(142684813*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(58800*a^4*c^9*(1-e^2)^(11/2))-(36582521*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(70560*a^4*c^9*(1-e^2)^(11/2))-(47314909*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(50400*a^4*c^9*(1-e^2)^(11/2))-(171381451*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(117600*a^4*c^9*(1-e^2)^(11/2))+(110701*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(840*a^4*c^9*(1-e^2)^(11/2))-(53440481*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(470400*a^4*c^9*(1-e^2)^5)+(89*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(192*a^4*c^9*e^4*(1-e^2)^5)+(3035*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1152*a^4*c^9*e^2*(1-e^2)^5)-(3191859437*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(705600*a^4*c^9*(1-e^2)^5)-(95168693*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(14700*a^4*c^9*(1-e^2)^5)-(636035933*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(282240*a^4*c^9*(1-e^2)^5)+(389107*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1920*a^4*c^9*(1-e^2)^5)-(3871*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(80*a^4*c^9*(1-e^2)^5)+(100*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)-(20*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^2*\[Chi]^9)-(200*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)+(200*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)-(100*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)+(20*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*\[Chi]^9)+(280*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)-(56*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*e^2*\[Chi]^9)-(560*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)+(560*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)-(280*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)+(56*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^9)+(192314*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(105*a^4*c^9*\[Chi]^8)+(126*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^4*\[Chi]^8)-(162307*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(210*a^4*c^9*e^2*\[Chi]^8)-(74107*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(35*a^4*c^9*\[Chi]^8)+(126164*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(105*a^4*c^9*\[Chi]^8)-(56467*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(210*a^4*c^9*\[Chi]^8)+(2872*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)+(14*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*e^4*\[Chi]^8)-(893*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^2*\[Chi]^8)-(3958*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)+(2522*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)-(613*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*\[Chi]^8)-(168*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)+(42*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^2*\[Chi]^8)+(252*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)-(168*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)+(42*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^8)-(2290783*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(882*a^4*c^9*\[Chi]^7)-(6633*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20*a^4*c^9*e^4*\[Chi]^7)+(20725499*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(13230*a^4*c^9*e^2*\[Chi]^7)+(3768256*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2205*a^4*c^9*\[Chi]^7)-(6194371*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(26460*a^4*c^9*\[Chi]^7)-(225*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2*a^4*c^9*\[Chi]^7)-(7283141*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(4410*a^4*c^9*\[Chi]^7)-(1997*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(20*a^4*c^9*e^4*\[Chi]^7)+(4905256*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(6615*a^4*c^9*e^2*\[Chi]^7)+(3315892*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2205*a^4*c^9*\[Chi]^7)-(13758811*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(26460*a^4*c^9*\[Chi]^7)+(26*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*\[Chi]^7)+(8429*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)-(7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*\[Chi]^7)-(6518*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*e^2*\[Chi]^7)-(8821*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)+(8282*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*\[Chi]^7)+(3*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^7)+(4223011*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(4536*a^4*c^9*\[Chi]^6)-(945*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(16*a^4*c^9*e^6*\[Chi]^6)+(8151*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20*a^4*c^9*e^4*\[Chi]^6)-(1239383*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1620*a^4*c^9*e^2*\[Chi]^6)-(8180509*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(9072*a^4*c^9*\[Chi]^6)+(108443*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(280*a^4*c^9*\[Chi]^6)+(5447699*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*\[Chi]^6)-(105*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(8*a^4*c^9*e^6*\[Chi]^6)+(9841*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(30*a^4*c^9*e^4*\[Chi]^6)-(3176731*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*e^2*\[Chi]^6)-(2253203*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1260*a^4*c^9*\[Chi]^6)+(480623*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(840*a^4*c^9*\[Chi]^6)+(114043*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(420*a^4*c^9*\[Chi]^6)-(35*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(48*a^4*c^9*e^6*\[Chi]^6)+(377*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(12*a^4*c^9*e^4*\[Chi]^6)-(52693*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(280*a^4*c^9*e^2*\[Chi]^6)-(33773*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(336*a^4*c^9*\[Chi]^6)-(473*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*\[Chi]^6)+(472264769*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(793800*a^4*c^9*\[Chi]^5)+(15687*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^6*\[Chi]^5)-(111543*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(200*a^4*c^9*e^4*\[Chi]^5)-(16870949*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(113400*a^4*c^9*e^2*\[Chi]^5)-(3265873*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(19600*a^4*c^9*\[Chi]^5)+(2873*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(35*a^4*c^9*\[Chi]^5)-(76000943*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(44100*a^4*c^9*\[Chi]^5)+(1743*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*e^6*\[Chi]^5)-(140543*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(300*a^4*c^9*e^4*\[Chi]^5)+(568337*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(360*a^4*c^9*e^2*\[Chi]^5)+(4838039*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7350*a^4*c^9*\[Chi]^5)-(6207*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(70*a^4*c^9*\[Chi]^5)-(1385959*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1960*a^4*c^9*\[Chi]^5)+(581*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(240*a^4*c^9*e^6*\[Chi]^5)-(5809*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(120*a^4*c^9*e^4*\[Chi]^5)+(217654*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(525*a^4*c^9*e^2*\[Chi]^5)+(19199987*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(58800*a^4*c^9*\[Chi]^5)+(12*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*\[Chi]^5)-(7643003657*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(6350400*a^4*c^9*\[Chi]^4)-(16497*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^6*\[Chi]^4)+(1247733*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2240*a^4*c^9*e^4*\[Chi]^4)-(15840401*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(302400*a^4*c^9*e^2*\[Chi]^4)-(313219*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2240*a^4*c^9*\[Chi]^4)-(175*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(35*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^4)+(140*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(637852351*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(529200*a^4*c^9*\[Chi]^4)-(1833*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*e^6*\[Chi]^4)+(1058263*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3360*a^4*c^9*e^4*\[Chi]^4)-(172574317*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(151200*a^4*c^9*e^2*\[Chi]^4)-(15587*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(84*a^4*c^9*\[Chi]^4)+(70*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)-(14*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^4)-(56*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(11829073*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(15680*a^4*c^9*\[Chi]^4)-(611*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(240*a^4*c^9*e^6*\[Chi]^4)+(6581*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(192*a^4*c^9*e^4*\[Chi]^4)-(858567*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(2240*a^4*c^9*e^2*\[Chi]^4)-(250351*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1344*a^4*c^9*\[Chi]^4)+(631*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(3*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(56*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(3*a^4*c^9*e^2*(1-e^2)^(3/2)*\[Chi]^3)-(719*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(3*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(48*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(566811631*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(705600*a^4*c^9*(1-e^2)*\[Chi]^3)+(5301*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(80*a^4*c^9*e^6*(1-e^2)*\[Chi]^3)-(119367*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(448*a^4*c^9*e^4*(1-e^2)*\[Chi]^3)+(4446713*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20160*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)-(1045506193*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1270080*a^4*c^9*(1-e^2)*\[Chi]^3)-(5114*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(315*a^4*c^9*(1-e^2)*\[Chi]^3)-(1262*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(112*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*e^2*(1-e^2)^(3/2)*\[Chi]^3)+(1438*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(96*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(1799101117*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1587600*a^4*c^9*(1-e^2)*\[Chi]^3)+(589*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*e^6*(1-e^2)*\[Chi]^3)-(1581563*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(10080*a^4*c^9*e^4*(1-e^2)*\[Chi]^3)+(7533599*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(10080*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)+(467027119*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1587600*a^4*c^9*(1-e^2)*\[Chi]^3)+(1381*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(210*a^4*c^9*(1-e^2)*\[Chi]^3)-(573968323*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(705600*a^4*c^9*(1-e^2)*\[Chi]^3)+(589*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(720*a^4*c^9*e^6*(1-e^2)*\[Chi]^3)-(15919*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(960*a^4*c^9*e^4*(1-e^2)*\[Chi]^3)+(1348351*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(6720*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)+(16418873*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(28224*a^4*c^9*(1-e^2)*\[Chi]^3)-(191*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(10*a^4*c^9*(1-e^2)*\[Chi]^3)-(479*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*e^2*(1-e^2)^(5/2)*\[Chi]^2)+(837*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(185*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(91293263*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(282240*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(243*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(20*a^4*c^9*e^6*(1-e^2)^2*\[Chi]^2)+(45909*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(560*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^2)-(8752817*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(40320*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)+(429462769*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(1411200*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(5389141*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(40320*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(479*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(12*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^2*(1-e^2)^(5/2)*\[Chi]^2)-(837*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(74*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(589843381*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(705600*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(27*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(10*a^4*c^9*e^6*(1-e^2)^2*\[Chi]^2)+(13677*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(280*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^2)-(114525*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(448*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)-(47012599*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(176400*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(1303*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1120*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(41702069*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(156800*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(20*a^4*c^9*e^6*(1-e^2)^2*\[Chi]^2)+(1193*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(240*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^2)-(52459*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1152*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)-(192332197*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(282240*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(3138319*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(13440*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(43*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(717*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(751*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(2*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(60*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(16330281179*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(12700800*a^4*c^9*(1-e^2)^3*\[Chi])+(243*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(16*a^4*c^9*e^4*(1-e^2)^3*\[Chi])-(828189*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(4480*a^4*c^9*e^2*(1-e^2)^3*\[Chi])-(5715749479*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(12700800*a^4*c^9*(1-e^2)^3*\[Chi])-(8913003*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(31360*a^4*c^9*(1-e^2)^3*\[Chi])+(401*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu])/(18*a^4*c^9*(1-e^2)^3*\[Chi])-(266*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(699*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(10*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(2183*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(40*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(303*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(8*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(28531423*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(28224*a^4*c^9*(1-e^2)^3*\[Chi])+(27*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(8*a^4*c^9*e^4*(1-e^2)^3*\[Chi])+(72531*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2240*a^4*c^9*e^2*(1-e^2)^3*\[Chi])+(412769213*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(352800*a^4*c^9*(1-e^2)^3*\[Chi])+(102697283*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(352800*a^4*c^9*(1-e^2)^3*\[Chi])-(911*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^3*\[Chi])+(12*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(49*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(10*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(51*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(8*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(37*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(40*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(288569143*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1411200*a^4*c^9*(1-e^2)^3*\[Chi])+(3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(16*a^4*c^9*e^4*(1-e^2)^3*\[Chi])+(8623*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1920*a^4*c^9*e^2*(1-e^2)^3*\[Chi])-(287165503*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(470400*a^4*c^9*(1-e^2)^3*\[Chi])-(89244817*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(282240*a^4*c^9*(1-e^2)^3*\[Chi])+(369*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(10*a^4*c^9*(1-e^2)^3*\[Chi])-(80079467*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(15120*a^4*c^9*(1-e^2)^(11/2))-(111177*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(140*a^4*c^9*e^2*(1-e^2)^(11/2))-(10109081*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(1890*a^4*c^9*(1-e^2)^(11/2))-(141007*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(1008*a^4*c^9*(1-e^2)^(11/2))-(1446157*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(672*a^4*c^9*(1-e^2)^(11/2))-(362497*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(1680*a^4*c^9*(1-e^2)^(11/2))+(24285394529*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(3175200*a^4*c^9*(1-e^2)^5)-(8127*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(320*a^4*c^9*e^4*(1-e^2)^5)+(25577991*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(22400*a^4*c^9*e^2*(1-e^2)^5)+(8229133039*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(1587600*a^4*c^9*(1-e^2)^5)-(147552707*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(254016*a^4*c^9*(1-e^2)^5)+(54504589*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi])/(94080*a^4*c^9*(1-e^2)^5)+(587751*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(280*a^4*c^9*(1-e^2)^(11/2))-(2642*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(35*a^4*c^9*e^2*(1-e^2)^(11/2))+(1301273*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(240*a^4*c^9*(1-e^2)^(11/2))+(5530939*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(1680*a^4*c^9*(1-e^2)^(11/2))+(2547991*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(1120*a^4*c^9*(1-e^2)^(11/2))+(144687*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(1120*a^4*c^9*(1-e^2)^(11/2))-(654580721*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(176400*a^4*c^9*(1-e^2)^5)-(903*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(160*a^4*c^9*e^4*(1-e^2)^5)+(239801*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(33600*a^4*c^9*e^2*(1-e^2)^5)-(4538396647*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(705600*a^4*c^9*(1-e^2)^5)-(841121249*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(352800*a^4*c^9*(1-e^2)^5)-(217542751*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(352800*a^4*c^9*(1-e^2)^5)-(53*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(240*a^4*c^9*(1-e^2)^(11/2))-(21*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(4*a^4*c^9*e^2*(1-e^2)^(11/2))-(2258623*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(1680*a^4*c^9*(1-e^2)^(11/2))-(219707*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(60*a^4*c^9*(1-e^2)^(11/2))-(2575789*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(1680*a^4*c^9*(1-e^2)^(11/2))-(4707*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(80*a^4*c^9*(1-e^2)^(11/2))+(5748423*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(39200*a^4*c^9*(1-e^2)^5)-(301*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(960*a^4*c^9*e^4*(1-e^2)^5)-(17299*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(5760*a^4*c^9*e^2*(1-e^2)^5)+(1895024177*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(705600*a^4*c^9*(1-e^2)^5)+(771562163*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(235200*a^4*c^9*(1-e^2)^5)+(139496561*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(282240*a^4*c^9*(1-e^2)^5)+(69797867*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(30240*a^4*c^9*(1-e^2)^(11/2))+(111177*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(280*a^4*c^9*e^2*(1-e^2)^(11/2))+(11532251*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(3780*a^4*c^9*(1-e^2)^(11/2))+(691375*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(2016*a^4*c^9*(1-e^2)^(11/2))+(1022125*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(1344*a^4*c^9*(1-e^2)^(11/2))+(382657*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(3360*a^4*c^9*(1-e^2)^(11/2))-(240*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(a^4*c^9*(1-e^2)^5)-(414*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(a^4*c^9*(1-e^2)^5)+(2367*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(4*a^4*c^9*(1-e^2)^5)+(249*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*\[Chi]^2)/(4*a^4*c^9*(1-e^2)^5)-(521671*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(560*a^4*c^9*(1-e^2)^(11/2))+(1321*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(35*a^4*c^9*e^2*(1-e^2)^(11/2))-(1382561*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(480*a^4*c^9*(1-e^2)^(11/2))-(5613721*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(3360*a^4*c^9*(1-e^2)^(11/2))-(2356863*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(2240*a^4*c^9*(1-e^2)^(11/2))-(165603*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(2240*a^4*c^9*(1-e^2)^(11/2))+(96*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(a^4*c^9*(1-e^2)^5)+(828*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(5*a^4*c^9*(1-e^2)^5)-(2367*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(10*a^4*c^9*(1-e^2)^5)-(249*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(10*a^4*c^9*(1-e^2)^5)+(629*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(480*a^4*c^9*(1-e^2)^(11/2))+(21*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(8*a^4*c^9*e^2*(1-e^2)^(11/2))+(2262823*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(3360*a^4*c^9*(1-e^2)^(11/2))+(438061*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(240*a^4*c^9*(1-e^2)^(11/2))+(516989*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(672*a^4*c^9*(1-e^2)^(11/2))+(4781*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(160*a^4*c^9*(1-e^2)^(11/2))-(11534231*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(2160*a^4*c^9*(1-e^2)^(11/2))-(6900409*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(945*a^4*c^9*(1-e^2)^(11/2))-(1932551*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(2016*a^4*c^9*(1-e^2)^(11/2))-(1000259*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(3360*a^4*c^9*(1-e^2)^(11/2))-(32617*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(672*a^4*c^9*(1-e^2)^(11/2))+(144*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(a^4*c^9*(1-e^2)^5)+(294*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(a^4*c^9*(1-e^2)^5)-(765*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(2*a^4*c^9*(1-e^2)^5)-(111*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]/E^(I*u)])/(2*a^4*c^9*(1-e^2)^5)+(471883*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(280*a^4*c^9*(1-e^2)^(11/2))+(1885913*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(280*a^4*c^9*(1-e^2)^(11/2))+(4438751*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(1120*a^4*c^9*(1-e^2)^(11/2))+(2468533*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(3360*a^4*c^9*(1-e^2)^(11/2))+(9847*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(420*a^4*c^9*(1-e^2)^(11/2))-(288*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^5)-(588*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^5)+(153*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(a^4*c^9*(1-e^2)^5)+(111*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^5)-(13387*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(240*a^4*c^9*(1-e^2)^(11/2))-(1539263*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(840*a^4*c^9*(1-e^2)^(11/2))-(871837*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(240*a^4*c^9*(1-e^2)^(11/2))-(889031*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(840*a^4*c^9*(1-e^2)^(11/2))-(587*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(24*a^4*c^9*(1-e^2)^(11/2))-(11534231*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(2160*a^4*c^9*(1-e^2)^(11/2))-(6900409*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(945*a^4*c^9*(1-e^2)^(11/2))-(1932551*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(2016*a^4*c^9*(1-e^2)^(11/2))-(1000259*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(3360*a^4*c^9*(1-e^2)^(11/2))-(32617*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(672*a^4*c^9*(1-e^2)^(11/2))+(144*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(a^4*c^9*(1-e^2)^5)+(294*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(a^4*c^9*(1-e^2)^5)-(765*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(2*a^4*c^9*(1-e^2)^5)-(111*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[E^(I*u)*\[Beta]])/(2*a^4*c^9*(1-e^2)^5)+(471883*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(280*a^4*c^9*(1-e^2)^(11/2))+(1885913*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(280*a^4*c^9*(1-e^2)^(11/2))+(4438751*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(1120*a^4*c^9*(1-e^2)^(11/2))+(2468533*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(3360*a^4*c^9*(1-e^2)^(11/2))+(9847*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(420*a^4*c^9*(1-e^2)^(11/2))-(288*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^5)-(588*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^5)+(153*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(a^4*c^9*(1-e^2)^5)+(111*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^5)-(13387*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(240*a^4*c^9*(1-e^2)^(11/2))-(1539263*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(840*a^4*c^9*(1-e^2)^(11/2))-(871837*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(240*a^4*c^9*(1-e^2)^(11/2))-(889031*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(840*a^4*c^9*(1-e^2)^(11/2))-(587*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(24*a^4*c^9*(1-e^2)^(11/2))-(48*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(a^4*c^9*(1-e^2)^3)-(42*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Li2[\[Beta]^2])/(a^4*c^9*(1-e^2)^3)+(96*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]^2])/(5*a^4*c^9*(1-e^2)^3)+(84*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]^2])/(5*a^4*c^9*(1-e^2)^3)+(156*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(a^4*c^9*(1-e^2)^(5/2))+(24*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1-\[Beta]^2])/(a^4*c^9*(1-e^2)^(5/2))-(312*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(5/2))-(48*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1-\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(5/2))-(301*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(a^4*c^9*(1-e^2)^(11/2))+(531*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(2*a^4*c^9*(1-e^2)^(11/2))+(372*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(a^4*c^9*(1-e^2)^(11/2))-(673*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(2*a^4*c^9*(1-e^2)^(11/2))+(13211680981*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(1587600*a^4*c^9*(1-e^2)^5)-(243*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(10*a^4*c^9*e^4*(1-e^2)^5)+(252783*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(560*a^4*c^9*e^2*(1-e^2)^5)+(14578201997*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(3175200*a^4*c^9*(1-e^2)^5)+(44552483*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(127008*a^4*c^9*(1-e^2)^5)+(30086053*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[1+\[Beta]^2])/(117600*a^4*c^9*(1-e^2)^5)+(602*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(11/2))-(531*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(11/2))-(744*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(11/2))+(673*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*(1-e^2)^(11/2))-(625050367*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(176400*a^4*c^9*(1-e^2)^5)-(27*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^4*c^9*e^4*(1-e^2)^5)+(509*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(280*a^4*c^9*e^2*(1-e^2)^5)-(2426585837*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(352800*a^4*c^9*(1-e^2)^5)-(861218459*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(352800*a^4*c^9*(1-e^2)^5)-(67589*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(245*a^4*c^9*(1-e^2)^5)+(10068139*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(44100*a^4*c^9*(1-e^2)^5)-(3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(10*a^4*c^9*e^4*(1-e^2)^5)-(163*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(80*a^4*c^9*e^2*(1-e^2)^5)+(521124773*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(176400*a^4*c^9*(1-e^2)^5)+(134857049*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(44100*a^4*c^9*(1-e^2)^5)+(806033*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(2205*a^4*c^9*(1-e^2)^5)-(301*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(a^4*c^9*(1-e^2)^(11/2))+(531*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(2*a^4*c^9*(1-e^2)^(11/2))+(372*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(a^4*c^9*(1-e^2)^(11/2))-(673*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(2*a^4*c^9*(1-e^2)^(11/2))+(13211680981*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(1587600*a^4*c^9*(1-e^2)^5)-(243*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(10*a^4*c^9*e^4*(1-e^2)^5)+(252783*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(560*a^4*c^9*e^2*(1-e^2)^5)+(14578201997*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(3175200*a^4*c^9*(1-e^2)^5)+(44552483*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(127008*a^4*c^9*(1-e^2)^5)+(30086053*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]*Log[\[Chi]])/(117600*a^4*c^9*(1-e^2)^5)+(602*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*(1-e^2)^(11/2))-(531*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*(1-e^2)^(11/2))-(744*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*(1-e^2)^(11/2))+(673*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*(1-e^2)^(11/2))-(625050367*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(176400*a^4*c^9*(1-e^2)^5)-(27*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^4*c^9*e^4*(1-e^2)^5)+(509*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(280*a^4*c^9*e^2*(1-e^2)^5)-(2426585837*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(352800*a^4*c^9*(1-e^2)^5)-(861218459*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(352800*a^4*c^9*(1-e^2)^5)-(67589*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(245*a^4*c^9*(1-e^2)^5)+(10068139*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(44100*a^4*c^9*(1-e^2)^5)-(3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(10*a^4*c^9*e^4*(1-e^2)^5)-(163*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(80*a^4*c^9*e^2*(1-e^2)^5)+(521124773*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(176400*a^4*c^9*(1-e^2)^5)+(134857049*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(44100*a^4*c^9*(1-e^2)^5)+(806033*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(2205*a^4*c^9*(1-e^2)^5)+(243*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(10*a^4*c^9*e^3*(1-e^2)^(11/2))-(481941*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(560*a^4*c^9*e*(1-e^2)^(11/2))-(609594079*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(60480*a^4*c^9*(1-e^2)^(11/2))-(193943903*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(15120*a^4*c^9*(1-e^2)^(11/2))-(567227*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(252*a^4*c^9*(1-e^2)^(11/2))-(1392061*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(840*a^4*c^9*(1-e^2)^(11/2))-(326449*e^9*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(1344*a^4*c^9*(1-e^2)^(11/2))+(960*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^5)+(1656*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^5)-(2367*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^5)-(249*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^5)+(27*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*e^3*(1-e^2)^(11/2))-(11833*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(280*a^4*c^9*e*(1-e^2)^(11/2))+(779607*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(224*a^4*c^9*(1-e^2)^(11/2))+(20671223*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(1680*a^4*c^9*(1-e^2)^(11/2))+(5177665*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(672*a^4*c^9*(1-e^2)^(11/2))+(4515041*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(1680*a^4*c^9*(1-e^2)^(11/2))+(241561*e^9*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(1680*a^4*c^9*(1-e^2)^(11/2))-(384*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(a^4*c^9*(1-e^2)^5)-(3312*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^5)+(4734*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^5)+(498*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^5)+(3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(10*a^4*c^9*e^3*(1-e^2)^(11/2))-(59*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(80*a^4*c^9*e*(1-e^2)^(11/2))-(2607*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(64*a^4*c^9*(1-e^2)^(11/2))-(1336907*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(420*a^4*c^9*(1-e^2)^(11/2))-(1174811*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(160*a^4*c^9*(1-e^2)^(11/2))-(4304207*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(1680*a^4*c^9*(1-e^2)^(11/2))-(75413*e^9*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(960*a^4*c^9*(1-e^2)^(11/2))+(210*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)-(84*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(98*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(72*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(196*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(144*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(374*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(51*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(748*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(102*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(758*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(541*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(24*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]*Sin[u])/(a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(1156*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(13*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(747*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(20*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(24*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(73*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(5*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(37*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(20*a^4*c^9*(1-e^2)^(7/2)*\[Chi]);


(* ::Subsubsection::Closed:: *)
(*Local radiation contribution*)


\[Delta]a$RR$4p5PN$rad$local = (-2176*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(105*a^3*c^9*(1-e^2)^(11/2))-(25264*e^2*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(105*a^3*c^9*(1-e^2)^(11/2))-(4768*e^4*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(15*a^3*c^9*(1-e^2)^(11/2))-(310*e^6*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(7*a^3*c^9*(1-e^2)^(11/2))+(6*e^8*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(5*a^3*c^9*(1-e^2)^(11/2))+(8704*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(105*a^3*c^9*(1-e^2)^(11/2))+(101056*e^2*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(105*a^3*c^9*(1-e^2)^(11/2))+(19072*e^4*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(15*a^3*c^9*(1-e^2)^(11/2))+(1240*e^6*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(7*a^3*c^9*(1-e^2)^(11/2))-(24*e^8*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(5*a^3*c^9*(1-e^2)^(11/2))-(1088*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(105*a^3*c^9*(1-e^2)^(11/2))-(12632*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(105*a^3*c^9*(1-e^2)^(11/2))-(2384*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^3*c^9*(1-e^2)^(11/2))-(155*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(7*a^3*c^9*(1-e^2)^(11/2))+(3*e^9*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^9*(1-e^2)^(11/2))+(4352*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(105*a^3*c^9*(1-e^2)^(11/2))+(50528*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(105*a^3*c^9*(1-e^2)^(11/2))+(9536*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(15*a^3*c^9*(1-e^2)^(11/2))+(620*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(7*a^3*c^9*(1-e^2)^(11/2))-(12*e^9*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(5*a^3*c^9*(1-e^2)^(11/2))-(416*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(147*a^3*c^9*\[Chi]^7)+(416*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(147*a^3*c^9*\[Chi]^7)+(1664*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(147*a^3*c^9*\[Chi]^7)-(1664*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(147*a^3*c^9*\[Chi]^7)-(264*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(245*a^3*c^9*\[Chi]^6)-(88*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(35*a^3*c^9*\[Chi]^6)+(1056*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(245*a^3*c^9*\[Chi]^6)+(352*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(35*a^3*c^9*\[Chi]^6)-(17288*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3675*a^3*c^9*(1-e^2)*\[Chi]^5)-(11752*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3675*a^3*c^9*(1-e^2)*\[Chi]^5)+(69152*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3675*a^3*c^9*(1-e^2)*\[Chi]^5)+(47008*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3675*a^3*c^9*(1-e^2)*\[Chi]^5)-(11456*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(1225*a^3*c^9*(1-e^2)^2*\[Chi]^4)-(9694*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(1225*a^3*c^9*(1-e^2)^2*\[Chi]^4)-(18*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(35*a^3*c^9*(1-e^2)^2*\[Chi]^4)+(45824*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(1225*a^3*c^9*(1-e^2)^2*\[Chi]^4)+(38776*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(1225*a^3*c^9*(1-e^2)^2*\[Chi]^4)+(72*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(35*a^3*c^9*(1-e^2)^2*\[Chi]^4)-(131104*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(11025*a^3*c^9*(1-e^2)^3*\[Chi]^3)-(306358*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(11025*a^3*c^9*(1-e^2)^3*\[Chi]^3)-(19918*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(11025*a^3*c^9*(1-e^2)^3*\[Chi]^3)+(524416*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^3*c^9*(1-e^2)^3*\[Chi]^3)+(1225432*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^3*c^9*(1-e^2)^3*\[Chi]^3)+(79672*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^3*c^9*(1-e^2)^3*\[Chi]^3)-(188224*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(11025*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(744322*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(11025*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(217519*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(11025*a^3*c^9*(1-e^2)^4*\[Chi]^2)+(3*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^9*(1-e^2)^4*\[Chi]^2)+(752896*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^3*c^9*(1-e^2)^4*\[Chi]^2)+(2977288*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^3*c^9*(1-e^2)^4*\[Chi]^2)+(870076*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(12*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(5*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(302464*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(11025*a^3*c^9*(1-e^2)^5*\[Chi])-(209162*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(1225*a^3*c^9*(1-e^2)^5*\[Chi])-(408479*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3675*a^3*c^9*(1-e^2)^5*\[Chi])-(19991*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(11025*a^3*c^9*(1-e^2)^5*\[Chi])+(1209856*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^3*c^9*(1-e^2)^5*\[Chi])+(836648*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(1225*a^3*c^9*(1-e^2)^5*\[Chi])+(1633916*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3675*a^3*c^9*(1-e^2)^5*\[Chi])+(79964*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^3*c^9*(1-e^2)^5*\[Chi]);


\[Delta]e$RR$4p5PN$rad$local = (-2672*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^(9/2))-(6688*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^(9/2))-(1546*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^(9/2))+(16*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^(9/2))+(10688*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(35*a^4*c^9*(1-e^2)^(9/2))+(26752*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(35*a^4*c^9*(1-e^2)^(9/2))+(6184*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(35*a^4*c^9*(1-e^2)^(9/2))-(64*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(35*a^4*c^9*(1-e^2)^(9/2))-(1336*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(9/2))-(3344*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(9/2))-(773*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(9/2))+(8*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(9/2))+(5344*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(9/2))+(13376*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(9/2))+(3092*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(9/2))-(32*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(9/2))-(208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(147*a^4*c^9*\[Chi]^7)+(416*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(147*a^4*c^9*\[Chi]^7)-(208*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(147*a^4*c^9*\[Chi]^7)+(832*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(147*a^4*c^9*\[Chi]^7)-(1664*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(147*a^4*c^9*\[Chi]^7)+(832*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(147*a^4*c^9*\[Chi]^7)+(8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(245*a^4*c^9*\[Chi]^6)-(456*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(245*a^4*c^9*\[Chi]^6)+(64*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(35*a^4*c^9*\[Chi]^6)-(32*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(245*a^4*c^9*\[Chi]^6)+(1824*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(245*a^4*c^9*\[Chi]^6)-(256*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(35*a^4*c^9*\[Chi]^6)-(1528*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(1225*a^4*c^9*\[Chi]^5)-(3312*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(1225*a^4*c^9*\[Chi]^5)+(6112*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(1225*a^4*c^9*\[Chi]^5)+(13248*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(1225*a^4*c^9*\[Chi]^5)-(2928*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(1225*a^4*c^9*(1-e^2)*\[Chi]^4)-(7402*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(1225*a^4*c^9*(1-e^2)*\[Chi]^4)-(16*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)*\[Chi]^4)+(11712*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(1225*a^4*c^9*(1-e^2)*\[Chi]^4)+(29608*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(1225*a^4*c^9*(1-e^2)*\[Chi]^4)+(64*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)*\[Chi]^4)-(6544*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3675*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(60358*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3675*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(9328*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3675*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(26176*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3675*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(241432*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3675*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(37312*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3675*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(6544*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3675*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(120682*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3675*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(64189*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3675*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(8*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(26176*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3675*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(482728*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3675*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(256756*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3675*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(32*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(6544*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3675*a^4*c^9*(1-e^2)^4*\[Chi])-(84806*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(1225*a^4*c^9*(1-e^2)^4*\[Chi])-(98209*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(1225*a^4*c^9*(1-e^2)^4*\[Chi])-(16136*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3675*a^4*c^9*(1-e^2)^4*\[Chi])+(26176*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3675*a^4*c^9*(1-e^2)^4*\[Chi])+(339224*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(1225*a^4*c^9*(1-e^2)^4*\[Chi])+(392836*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(1225*a^4*c^9*(1-e^2)^4*\[Chi])+(64544*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3675*a^4*c^9*(1-e^2)^4*\[Chi]);


\[Delta]\[CurlyEpsilon]$RR$4p5PN$rad$local = (7176*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1225*a^4*c^9*(1-e^2)^(7/2))+(6544*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*e^2*(1-e^2)^(7/2))-(7281*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1225*a^4*c^9*(1-e^2)^(7/2))-(13999*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^(7/2))+(74*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^(7/2))-(5484*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1225*a^4*c^9*(1-e^2)^3)-(6544*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*e^2*(1-e^2)^3)-(4339*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^3)-(13*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^3)-(28704*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1225*a^4*c^9*(1-e^2)^(7/2))-(26176*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*e^2*(1-e^2)^(7/2))+(29124*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1225*a^4*c^9*(1-e^2)^(7/2))+(55996*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^(7/2))-(296*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*(1-e^2)^(7/2))+(21936*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1225*a^4*c^9*(1-e^2)^3)+(26176*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*e^2*(1-e^2)^3)+(17356*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^3)+(52*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*(1-e^2)^3)+(208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)-(208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(147*a^4*c^9*e^2*\[Chi]^7)-(208*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)+(208*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(147*a^4*c^9*\[Chi]^7)-(416*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(147*a^4*c^9*\[Chi]^7)+(208*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(147*a^4*c^9*e^2*\[Chi]^7)+(208*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(147*a^4*c^9*\[Chi]^7)-(832*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)+(832*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*e^2*\[Chi]^7)+(832*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)-(832*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*\[Chi]^7)+(1664*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*\[Chi]^7)-(832*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*e^2*\[Chi]^7)-(832*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*\[Chi]^7)-(496*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*\[Chi]^6)+(152*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*e^2*\[Chi]^6)+(536*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*\[Chi]^6)-(64*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*\[Chi]^6)+(32*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*\[Chi]^6)-(152*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*e^2*\[Chi]^6)-(24*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*\[Chi]^6)+(1984*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*\[Chi]^6)-(608*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*e^2*\[Chi]^6)-(2144*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*\[Chi]^6)+(256*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*\[Chi]^6)-(128*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^4*c^9*\[Chi]^6)+(608*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*e^2*\[Chi]^6)+(96*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*\[Chi]^6)+(2144*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(525*a^4*c^9*\[Chi]^5)-(32*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(25*a^4*c^9*e^2*\[Chi]^5)-(1472*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(525*a^4*c^9*\[Chi]^5)-(32*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(25*a^4*c^9*\[Chi]^5)+(32*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(25*a^4*c^9*e^2*\[Chi]^5)-(8576*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(525*a^4*c^9*\[Chi]^5)+(128*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(25*a^4*c^9*e^2*\[Chi]^5)+(5888*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(525*a^4*c^9*\[Chi]^5)+(128*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(25*a^4*c^9*\[Chi]^5)-(128*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(25*a^4*c^9*e^2*\[Chi]^5)-(12*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7*a^4*c^9*\[Chi]^4)-(8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7*a^4*c^9*e^2*\[Chi]^4)+(20*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7*a^4*c^9*\[Chi]^4)-(8*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*\[Chi]^4)+(8*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7*a^4*c^9*e^2*\[Chi]^4)+(48*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(7*a^4*c^9*\[Chi]^4)+(32*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(7*a^4*c^9*e^2*\[Chi]^4)-(80*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(7*a^4*c^9*\[Chi]^4)+(32*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*\[Chi]^4)-(32*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(7*a^4*c^9*e^2*\[Chi]^4)-(256*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*\[Chi]^3)+(64*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*e^2*\[Chi]^3)+(64*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*Sqrt[1-e^2]*\[Chi]^3)-(64*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^3)+(1024*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*\[Chi]^3)-(256*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*e^2*\[Chi]^3)-(256*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*Sqrt[1-e^2]*\[Chi]^3)+(256*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^3)+(48*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*\[Chi]^2)-(192*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*\[Chi]^2);


\[Delta]\[CurlyPi]$RR$4p5PN$rad$local = (-5484*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1225*a^4*c^9*(1-e^2)^3)-(6544*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*e^2*(1-e^2)^3)-(4339*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^3)-(13*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^3)+(21936*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1225*a^4*c^9*(1-e^2)^3)+(26176*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*e^2*(1-e^2)^3)+(17356*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^3)+(52*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*(1-e^2)^3)-(416*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(147*a^4*c^9*\[Chi]^7)+(208*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(147*a^4*c^9*e^2*\[Chi]^7)+(208*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(147*a^4*c^9*\[Chi]^7)+(1664*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*\[Chi]^7)-(832*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*e^2*\[Chi]^7)-(832*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*\[Chi]^7)+(32*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*\[Chi]^6)-(152*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*e^2*\[Chi]^6)-(24*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*\[Chi]^6)-(128*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^4*c^9*\[Chi]^6)+(608*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*e^2*\[Chi]^6)+(96*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*\[Chi]^6)-(32*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(25*a^4*c^9*\[Chi]^5)+(32*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(25*a^4*c^9*e^2*\[Chi]^5)+(128*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(25*a^4*c^9*\[Chi]^5)-(128*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(25*a^4*c^9*e^2*\[Chi]^5)-(8*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*\[Chi]^4)+(8*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7*a^4*c^9*e^2*\[Chi]^4)+(32*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*\[Chi]^4)-(32*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(7*a^4*c^9*e^2*\[Chi]^4)-(64*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*e^2*\[Chi]^3)+(256*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*e^2*\[Chi]^3);


\[Delta]\[Iota]$RR$4p5PN$rad$local = 0;


\[Delta]\[CapitalOmega]$RR$4p5PN$rad$local = 0;


\[Delta]l$RR$4p5PN$rad$local = (198697*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^(11/2))+(6544*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*e^2*(1-e^2)^(11/2))+(651142*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^(11/2))-(533591*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7350*a^4*c^9*(1-e^2)^(11/2))-(75364*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(525*a^4*c^9*(1-e^2)^(11/2))-(133319*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7350*a^4*c^9*(1-e^2)^(11/2))+(44*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^(11/2))-(208352*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^5)-(534803*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1225*a^4*c^9*(1-e^2)^5)-(992559*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2450*a^4*c^9*(1-e^2)^5)-(132058*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^5)+(9*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(10*a^4*c^9*(1-e^2)^5)-(794788*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^(11/2))-(26176*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*e^2*(1-e^2)^(11/2))-(2604568*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^(11/2))+(1067182*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^(11/2))+(301456*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(525*a^4*c^9*(1-e^2)^(11/2))+(266638*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^(11/2))-(176*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*(1-e^2)^(11/2))+(833408*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^5)+(2139212*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1225*a^4*c^9*(1-e^2)^5)+(1985118*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1225*a^4*c^9*(1-e^2)^5)+(528232*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^5)-(18*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(5*a^4*c^9*(1-e^2)^5)+(208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)-(208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(147*a^4*c^9*e^2*\[Chi]^7)-(208*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)+(208*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(147*a^4*c^9*\[Chi]^7)-(832*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)+(832*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*e^2*\[Chi]^7)+(832*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)-(832*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*\[Chi]^7)-(496*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*\[Chi]^6)+(152*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*e^2*\[Chi]^6)+(536*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*\[Chi]^6)-(64*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*\[Chi]^6)+(1984*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*\[Chi]^6)-(608*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*e^2*\[Chi]^6)-(2144*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*\[Chi]^6)+(256*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*\[Chi]^6)+(11888*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*\[Chi]^5)-(32*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(25*a^4*c^9*e^2*\[Chi]^5)-(7184*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*\[Chi]^5)-(47552*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*\[Chi]^5)+(128*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(25*a^4*c^9*e^2*\[Chi]^5)+(28736*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*\[Chi]^5)-(519*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(245*a^4*c^9*\[Chi]^4)-(8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7*a^4*c^9*e^2*\[Chi]^4)+(67*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*\[Chi]^4)+(2076*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(245*a^4*c^9*\[Chi]^4)+(32*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(7*a^4*c^9*e^2*\[Chi]^4)-(268*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*\[Chi]^4)-(19844*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)*\[Chi]^3)+(64*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)+(1028*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1225*a^4*c^9*(1-e^2)*\[Chi]^3)+(79376*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)*\[Chi]^3)-(256*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)-(4112*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1225*a^4*c^9*(1-e^2)*\[Chi]^3)-(6912*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1225*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(21261*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2450*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(69*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(70*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(27648*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1225*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(42522*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1225*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(138*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(65552*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^3*\[Chi])-(153179*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^3*\[Chi])-(9959*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^3*\[Chi])+(262208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^3*\[Chi])+(612716*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^3*\[Chi])+(39836*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^3*\[Chi])-(544*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))-(6316*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))-(1192*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(5*a^4*c^9*(1-e^2)^(11/2))-(465*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(14*a^4*c^9*(1-e^2)^(11/2))+(9*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(10*a^4*c^9*(1-e^2)^(11/2))+(151232*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(3675*a^4*c^9*(1-e^2)^5)+(313743*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(1225*a^4*c^9*(1-e^2)^5)+(408479*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(2450*a^4*c^9*(1-e^2)^5)+(19991*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(7350*a^4*c^9*(1-e^2)^5)+(2176*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))+(25264*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))+(4768*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(5*a^4*c^9*(1-e^2)^(11/2))+(930*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(7*a^4*c^9*(1-e^2)^(11/2))-(18*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(5*a^4*c^9*(1-e^2)^(11/2))-(604928*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(3675*a^4*c^9*(1-e^2)^5)-(1254972*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(1225*a^4*c^9*(1-e^2)^5)-(816958*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(1225*a^4*c^9*(1-e^2)^5)-(39982*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(3675*a^4*c^9*(1-e^2)^5)+(272*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))+(3158*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))+(596*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(5*a^4*c^9*(1-e^2)^(11/2))+(465*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(28*a^4*c^9*(1-e^2)^(11/2))-(9*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(20*a^4*c^9*(1-e^2)^(11/2))-(1088*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))-(12632*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))-(2384*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(5*a^4*c^9*(1-e^2)^(11/2))-(465*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(7*a^4*c^9*(1-e^2)^(11/2))+(9*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(5*a^4*c^9*(1-e^2)^(11/2))-(544*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))-(6316*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))-(1192*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^(11/2))-(465*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(14*a^4*c^9*(1-e^2)^(11/2))+(9*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(10*a^4*c^9*(1-e^2)^(11/2))+(2176*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))+(25264*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))+(4768*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^(11/2))+(930*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(7*a^4*c^9*(1-e^2)^(11/2))-(18*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^(11/2))-(544*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))-(6316*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))-(1192*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^(11/2))-(465*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(14*a^4*c^9*(1-e^2)^(11/2))+(9*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(10*a^4*c^9*(1-e^2)^(11/2))+(2176*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))+(25264*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))+(4768*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^(11/2))+(930*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(7*a^4*c^9*(1-e^2)^(11/2))-(18*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^(11/2))+(151232*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(3675*a^4*c^9*(1-e^2)^5)+(313743*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(1225*a^4*c^9*(1-e^2)^5)+(408479*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(2450*a^4*c^9*(1-e^2)^5)+(19991*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(7350*a^4*c^9*(1-e^2)^5)-(604928*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(3675*a^4*c^9*(1-e^2)^5)-(1254972*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(1225*a^4*c^9*(1-e^2)^5)-(816958*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(1225*a^4*c^9*(1-e^2)^5)-(39982*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(3675*a^4*c^9*(1-e^2)^5)+(151232*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(3675*a^4*c^9*(1-e^2)^5)+(313743*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(1225*a^4*c^9*(1-e^2)^5)+(408479*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(2450*a^4*c^9*(1-e^2)^5)+(19991*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(7350*a^4*c^9*(1-e^2)^5)-(604928*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(3675*a^4*c^9*(1-e^2)^5)-(1254972*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(1225*a^4*c^9*(1-e^2)^5)-(816958*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(1225*a^4*c^9*(1-e^2)^5)-(39982*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(3675*a^4*c^9*(1-e^2)^5)-(1088*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))-(12632*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))-(2384*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(11/2))-(465*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(7*a^4*c^9*(1-e^2)^(11/2))+(9*e^9*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(11/2))+(4352*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))+(50528*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))+(9536*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(5*a^4*c^9*(1-e^2)^(11/2))+(1860*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(7*a^4*c^9*(1-e^2)^(11/2))-(36*e^9*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(5*a^4*c^9*(1-e^2)^(11/2));


\[Delta]\[CapitalLambda]$RR$4p5PN$rad$local = (198697*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^(11/2))+(6544*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*e^2*(1-e^2)^(11/2))+(651142*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^(11/2))-(533591*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7350*a^4*c^9*(1-e^2)^(11/2))-(75364*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(525*a^4*c^9*(1-e^2)^(11/2))-(133319*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7350*a^4*c^9*(1-e^2)^(11/2))+(44*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^(11/2))-(208352*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^5)-(534803*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1225*a^4*c^9*(1-e^2)^5)-(992559*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2450*a^4*c^9*(1-e^2)^5)-(132058*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^5)+(9*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(10*a^4*c^9*(1-e^2)^5)-(794788*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^(11/2))-(26176*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*e^2*(1-e^2)^(11/2))-(2604568*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^(11/2))+(1067182*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^(11/2))+(301456*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(525*a^4*c^9*(1-e^2)^(11/2))+(266638*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^(11/2))-(176*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*(1-e^2)^(11/2))+(833408*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^5)+(2139212*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1225*a^4*c^9*(1-e^2)^5)+(1985118*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1225*a^4*c^9*(1-e^2)^5)+(528232*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^5)-(18*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(5*a^4*c^9*(1-e^2)^5)+(208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)-(208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(147*a^4*c^9*e^2*\[Chi]^7)-(208*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)+(208*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(147*a^4*c^9*\[Chi]^7)-(832*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)+(832*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*e^2*\[Chi]^7)+(832*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)-(832*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(147*a^4*c^9*\[Chi]^7)-(496*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*\[Chi]^6)+(152*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*e^2*\[Chi]^6)+(536*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*\[Chi]^6)-(64*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*\[Chi]^6)+(1984*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*\[Chi]^6)-(608*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*e^2*\[Chi]^6)-(2144*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*\[Chi]^6)+(256*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*\[Chi]^6)+(11888*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*\[Chi]^5)-(32*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(25*a^4*c^9*e^2*\[Chi]^5)-(7184*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*\[Chi]^5)-(47552*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*\[Chi]^5)+(128*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(25*a^4*c^9*e^2*\[Chi]^5)+(28736*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*\[Chi]^5)-(519*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(245*a^4*c^9*\[Chi]^4)-(8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7*a^4*c^9*e^2*\[Chi]^4)+(67*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(35*a^4*c^9*\[Chi]^4)+(2076*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(245*a^4*c^9*\[Chi]^4)+(32*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(7*a^4*c^9*e^2*\[Chi]^4)-(268*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*\[Chi]^4)-(19844*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)*\[Chi]^3)+(64*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)+(1028*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1225*a^4*c^9*(1-e^2)*\[Chi]^3)+(79376*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)*\[Chi]^3)-(256*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)-(4112*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1225*a^4*c^9*(1-e^2)*\[Chi]^3)-(6912*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1225*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(21261*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2450*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(69*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(70*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(27648*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1225*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(42522*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1225*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(138*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(35*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(65552*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^3*\[Chi])-(153179*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^3*\[Chi])-(9959*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*(1-e^2)^3*\[Chi])+(262208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^3*\[Chi])+(612716*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^3*\[Chi])+(39836*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3675*a^4*c^9*(1-e^2)^3*\[Chi])-(544*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))-(6316*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))-(1192*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(5*a^4*c^9*(1-e^2)^(11/2))-(465*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(14*a^4*c^9*(1-e^2)^(11/2))+(9*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(10*a^4*c^9*(1-e^2)^(11/2))+(151232*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(3675*a^4*c^9*(1-e^2)^5)+(313743*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(1225*a^4*c^9*(1-e^2)^5)+(408479*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(2450*a^4*c^9*(1-e^2)^5)+(19991*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(7350*a^4*c^9*(1-e^2)^5)+(2176*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))+(25264*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))+(4768*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(5*a^4*c^9*(1-e^2)^(11/2))+(930*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(7*a^4*c^9*(1-e^2)^(11/2))-(18*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(5*a^4*c^9*(1-e^2)^(11/2))-(604928*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(3675*a^4*c^9*(1-e^2)^5)-(1254972*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(1225*a^4*c^9*(1-e^2)^5)-(816958*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(1225*a^4*c^9*(1-e^2)^5)-(39982*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(3675*a^4*c^9*(1-e^2)^5)+(272*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))+(3158*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))+(596*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(5*a^4*c^9*(1-e^2)^(11/2))+(465*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(28*a^4*c^9*(1-e^2)^(11/2))-(9*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(20*a^4*c^9*(1-e^2)^(11/2))-(1088*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))-(12632*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))-(2384*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(5*a^4*c^9*(1-e^2)^(11/2))-(465*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(7*a^4*c^9*(1-e^2)^(11/2))+(9*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(5*a^4*c^9*(1-e^2)^(11/2))-(544*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))-(6316*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))-(1192*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^(11/2))-(465*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(14*a^4*c^9*(1-e^2)^(11/2))+(9*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(10*a^4*c^9*(1-e^2)^(11/2))+(2176*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))+(25264*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))+(4768*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^(11/2))+(930*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(7*a^4*c^9*(1-e^2)^(11/2))-(18*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^(11/2))-(544*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))-(6316*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))-(1192*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^(11/2))-(465*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(14*a^4*c^9*(1-e^2)^(11/2))+(9*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(10*a^4*c^9*(1-e^2)^(11/2))+(2176*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))+(25264*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))+(4768*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^(11/2))+(930*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(7*a^4*c^9*(1-e^2)^(11/2))-(18*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^(11/2))+(151232*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(3675*a^4*c^9*(1-e^2)^5)+(313743*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(1225*a^4*c^9*(1-e^2)^5)+(408479*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(2450*a^4*c^9*(1-e^2)^5)+(19991*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(7350*a^4*c^9*(1-e^2)^5)-(604928*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(3675*a^4*c^9*(1-e^2)^5)-(1254972*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(1225*a^4*c^9*(1-e^2)^5)-(816958*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(1225*a^4*c^9*(1-e^2)^5)-(39982*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(3675*a^4*c^9*(1-e^2)^5)+(151232*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(3675*a^4*c^9*(1-e^2)^5)+(313743*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(1225*a^4*c^9*(1-e^2)^5)+(408479*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(2450*a^4*c^9*(1-e^2)^5)+(19991*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(7350*a^4*c^9*(1-e^2)^5)-(604928*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(3675*a^4*c^9*(1-e^2)^5)-(1254972*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(1225*a^4*c^9*(1-e^2)^5)-(816958*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(1225*a^4*c^9*(1-e^2)^5)-(39982*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(3675*a^4*c^9*(1-e^2)^5)-(1088*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))-(12632*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))-(2384*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(11/2))-(465*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(7*a^4*c^9*(1-e^2)^(11/2))+(9*e^9*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(11/2))+(4352*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))+(50528*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))+(9536*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(5*a^4*c^9*(1-e^2)^(11/2))+(1860*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(7*a^4*c^9*(1-e^2)^(11/2))-(36*e^9*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(5*a^4*c^9*(1-e^2)^(11/2));


(* ::Subsubsection::Closed:: *)
(*Non-local radiation contribution*)


\[Delta]a$RR$3p5PN$rad$nonlocal = (-208*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^2*c^7*(1-e^2)^3*\[Chi]^2)-(304*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^2*c^7*(1-e^2)^3*\[Chi]^2)-(74*e^5*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(45*a^2*c^7*(1-e^2)^3*\[Chi]^2)+(832*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(15*a^2*c^7*(1-e^2)^3*\[Chi]^2)+(1216*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(15*a^2*c^7*(1-e^2)^3*\[Chi]^2)+(296*e^5*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(45*a^2*c^7*(1-e^2)^3*\[Chi]^2)+(104*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^2*c^7*(1-e^2)^3*\[Chi])+(152*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^2*c^7*(1-e^2)^3*\[Chi])+(37*e^5*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(45*a^2*c^7*(1-e^2)^3*\[Chi])-(416*e*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(15*a^2*c^7*(1-e^2)^3*\[Chi])-(608*e^3*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(15*a^2*c^7*(1-e^2)^3*\[Chi])-(148*e^5*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(45*a^2*c^7*(1-e^2)^3*\[Chi]);


\[Delta]a$RR$4p5PN$rad$nonlocal = (-1856*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(105*a^3*c^9*(1-e^2)^(11/2))-(8688*e^2*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(35*a^3*c^9*(1-e^2)^(11/2))-(1400*e^4*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(3*a^3*c^9*(1-e^2)^(11/2))-(16414*e^6*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(105*a^3*c^9*(1-e^2)^(11/2))-(74*e^8*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(15*a^3*c^9*(1-e^2)^(11/2))+(7424*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(105*a^3*c^9*(1-e^2)^(11/2))+(34752*e^2*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(35*a^3*c^9*(1-e^2)^(11/2))+(5600*e^4*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(3*a^3*c^9*(1-e^2)^(11/2))+(65656*e^6*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(105*a^3*c^9*(1-e^2)^(11/2))+(296*e^8*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(15*a^3*c^9*(1-e^2)^(11/2))-(928*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(105*a^3*c^9*(1-e^2)^(11/2))-(4344*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(35*a^3*c^9*(1-e^2)^(11/2))-(700*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3*a^3*c^9*(1-e^2)^(11/2))-(8207*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(105*a^3*c^9*(1-e^2)^(11/2))-(37*e^9*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^3*c^9*(1-e^2)^(11/2))+(3712*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(105*a^3*c^9*(1-e^2)^(11/2))+(17376*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(35*a^3*c^9*(1-e^2)^(11/2))+(2800*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3*a^3*c^9*(1-e^2)^(11/2))+(32828*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(105*a^3*c^9*(1-e^2)^(11/2))+(148*e^9*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(15*a^3*c^9*(1-e^2)^(11/2))+(16*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(49*a^3*c^9*\[Chi]^7)-(16*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(49*a^3*c^9*\[Chi]^7)-(64*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(49*a^3*c^9*\[Chi]^7)+(64*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(49*a^3*c^9*\[Chi]^7)+(716*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(735*a^3*c^9*\[Chi]^6)-(2864*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(735*a^3*c^9*\[Chi]^6)+(26518*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(11025*a^3*c^9*(1-e^2)*\[Chi]^5)+(2042*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3675*a^3*c^9*(1-e^2)*\[Chi]^5)+(8588*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^3*c^9*(1-e^2)*\[Chi]^5)+(47692*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3675*a^3*c^9*(1-e^2)*\[Chi]^5)+(37*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(30*a^3*c^9*(1-e^2)*\[Chi]^5)-(208*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(5*a^3*c^9*(1-e^2)*\[Chi]^5)-(304*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(5*a^3*c^9*(1-e^2)*\[Chi]^5)-(74*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(15*a^3*c^9*(1-e^2)*\[Chi]^5)+(66488*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(11025*a^3*c^9*(1-e^2)^2*\[Chi]^4)+(46406*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(11025*a^3*c^9*(1-e^2)^2*\[Chi]^4)-(342392*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^3*c^9*(1-e^2)^2*\[Chi]^4)-(297344*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^3*c^9*(1-e^2)^2*\[Chi]^4)-(37*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(45*a^3*c^9*(1-e^2)^2*\[Chi]^4)+(416*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(15*a^3*c^9*(1-e^2)^2*\[Chi]^4)+(608*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(15*a^3*c^9*(1-e^2)^2*\[Chi]^4)+(148*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(45*a^3*c^9*(1-e^2)^2*\[Chi]^4)-(156*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^9*e*(1-e^2)^3*\[Chi]^3)-(843092*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(11025*a^3*c^9*(1-e^2)^3*\[Chi]^3)-(26827*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(490*a^3*c^9*(1-e^2)^3*\[Chi]^3)-(99269*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(22050*a^3*c^9*(1-e^2)^3*\[Chi]^3)+(364*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3*a^3*c^9*e*(1-e^2)^3*\[Chi]^3)+(3966248*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^3*c^9*(1-e^2)^3*\[Chi]^3)+(1343807*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(4410*a^3*c^9*(1-e^2)^3*\[Chi]^3)+(183727*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(7350*a^3*c^9*(1-e^2)^3*\[Chi]^3)+(208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(15*a^3*c^9*e*(1-e^2)^3*\[Chi]^3)-(3232*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(15*a^3*c^9*(1-e^2)^3*\[Chi]^3)-(3086*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(9*a^3*c^9*(1-e^2)^3*\[Chi]^3)-(1258*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(45*a^3*c^9*(1-e^2)^3*\[Chi]^3)+(117*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^3*c^9*e*(1-e^2)^4*\[Chi]^2)-(3137891*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(33075*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(4462301*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(88200*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(1348873*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(33075*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(1539*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(280*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(91*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(a^3*c^9*e*(1-e^2)^4*\[Chi]^2)+(10057709*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(33075*a^3*c^9*(1-e^2)^4*\[Chi]^2)+(21149599*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(88200*a^3*c^9*(1-e^2)^4*\[Chi]^2)+(10005412*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(33075*a^3*c^9*(1-e^2)^4*\[Chi]^2)+(26497*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(840*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(52*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(5*a^3*c^9*e*(1-e^2)^4*\[Chi]^2)+(1508*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(5*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(13471*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(90*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(25088*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(45*a^3*c^9*(1-e^2)^4*\[Chi]^2)-(1147*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(30*a^3*c^9*(1-e^2)^4*\[Chi]^2)+(658069*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(33075*a^3*c^9*(1-e^2)^5*\[Chi])-(3511021*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(13230*a^3*c^9*(1-e^2)^5*\[Chi])-(46433621*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(264600*a^3*c^9*(1-e^2)^5*\[Chi])-(6422401*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(264600*a^3*c^9*(1-e^2)^5*\[Chi])-(701*e^9*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(420*a^3*c^9*(1-e^2)^5*\[Chi])-(1867141*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(33075*a^3*c^9*(1-e^2)^5*\[Chi])+(13374793*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(13230*a^3*c^9*(1-e^2)^5*\[Chi])+(179908139*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(264600*a^3*c^9*(1-e^2)^5*\[Chi])+(18996017*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(132300*a^3*c^9*(1-e^2)^5*\[Chi])+(4867*e^9*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(504*a^3*c^9*(1-e^2)^5*\[Chi])-(1388*e*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(15*a^3*c^9*(1-e^2)^4*\[Chi])+(4942*e^3*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(45*a^3*c^9*(1-e^2)^4*\[Chi])+(1979*e^5*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(10*a^3*c^9*(1-e^2)^4*\[Chi])+(1073*e^7*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(90*a^3*c^9*(1-e^2)^4*\[Chi]);


\[Delta]e$RR$3p5PN$rad$nonlocal = (-104*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^3*c^7*(1-e^2)^2*\[Chi]^2)-(152*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^3*c^7*(1-e^2)^2*\[Chi]^2)-(37*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(45*a^3*c^7*(1-e^2)^2*\[Chi]^2)+(416*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(15*a^3*c^7*(1-e^2)^2*\[Chi]^2)+(608*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(15*a^3*c^7*(1-e^2)^2*\[Chi]^2)+(148*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(45*a^3*c^7*(1-e^2)^2*\[Chi]^2)+(104*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^3*c^7*(1-e^2)^2*\[Chi])+(152*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^3*c^7*(1-e^2)^2*\[Chi])+(37*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(45*a^3*c^7*(1-e^2)^2*\[Chi])-(416*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(15*a^3*c^7*(1-e^2)^2*\[Chi])-(608*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(15*a^3*c^7*(1-e^2)^2*\[Chi])-(148*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(45*a^3*c^7*(1-e^2)^2*\[Chi]);


\[Delta]e$RR$4p5PN$rad$nonlocal = (-2432*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^(9/2))-(8784*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(35*a^4*c^9*(1-e^2)^(9/2))-(2552*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(21*a^4*c^9*(1-e^2)^(9/2))-(74*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2)/(15*a^4*c^9*(1-e^2)^(9/2))+(9728*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(35*a^4*c^9*(1-e^2)^(9/2))+(35136*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(35*a^4*c^9*(1-e^2)^(9/2))+(10208*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(21*a^4*c^9*(1-e^2)^(9/2))+(296*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3)/(15*a^4*c^9*(1-e^2)^(9/2))-(1216*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(9/2))-(4392*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(9/2))-(1276*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(21*a^4*c^9*(1-e^2)^(9/2))-(37*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(15*a^4*c^9*(1-e^2)^(9/2))+(4864*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(9/2))+(17568*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(9/2))+(5104*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(21*a^4*c^9*(1-e^2)^(9/2))+(148*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(15*a^4*c^9*(1-e^2)^(9/2))+(8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(49*a^4*c^9*\[Chi]^7)-(16*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(49*a^4*c^9*\[Chi]^7)+(8*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(49*a^4*c^9*\[Chi]^7)-(32*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(49*a^4*c^9*\[Chi]^7)+(64*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(49*a^4*c^9*\[Chi]^7)-(32*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(49*a^4*c^9*\[Chi]^7)+(358*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(735*a^4*c^9*\[Chi]^6)-(358*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(735*a^4*c^9*\[Chi]^6)-(1432*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(735*a^4*c^9*\[Chi]^6)+(1432*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(735*a^4*c^9*\[Chi]^6)+(13238*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(11025*a^4*c^9*\[Chi]^5)+(1028*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3675*a^4*c^9*\[Chi]^5)+(4378*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^4*c^9*\[Chi]^5)+(23818*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3675*a^4*c^9*\[Chi]^5)+(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(60*a^4*c^9*\[Chi]^5)-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(5*a^4*c^9*\[Chi]^5)-(152*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(5*a^4*c^9*\[Chi]^5)-(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(15*a^4*c^9*\[Chi]^5)+(3532*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(1225*a^4*c^9*(1-e^2)*\[Chi]^4)+(24659*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(11025*a^4*c^9*(1-e^2)*\[Chi]^4)-(55124*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3675*a^4*c^9*(1-e^2)*\[Chi]^4)-(154496*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(11025*a^4*c^9*(1-e^2)*\[Chi]^4)-(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(90*a^4*c^9*(1-e^2)*\[Chi]^4)+(208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(15*a^4*c^9*(1-e^2)*\[Chi]^4)+(304*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(15*a^4*c^9*(1-e^2)*\[Chi]^4)+(74*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(45*a^4*c^9*(1-e^2)*\[Chi]^4)-(143264*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(3675*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(78*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^3)-(131237*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(4900*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(10263*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(4900*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(217642*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(1225*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^3)+(6508867*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(44100*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(415769*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(22050*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(37*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(60*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(1304*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(15*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(15*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^3)-(7283*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(45*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(1886*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(45*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(37*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(15*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(1315171*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(33075*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(78*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(5*a^4*c^9*e^2*(1-e^2)^3*\[Chi]^2)-(119949*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(4900*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(8361091*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(264600*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(1238*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(315*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(3547399*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(33075*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(3*a^4*c^9*e^2*(1-e^2)^3*\[Chi]^2)+(4826539*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(44100*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(56951869*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(264600*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(55933*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(2520*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(1036*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(5*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(15*a^4*c^9*e^2*(1-e^2)^3*\[Chi]^2)-(415*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(9*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(10661*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(30*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(259*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(10*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(1381684*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(33075*a^4*c^9*(1-e^2)^4*\[Chi])-(9439007*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(66150*a^4*c^9*(1-e^2)^4*\[Chi])-(654998*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(6615*a^4*c^9*(1-e^2)^4*\[Chi])-(5755459*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(264600*a^4*c^9*(1-e^2)^4*\[Chi])-(893*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Sin[u])/(504*a^4*c^9*(1-e^2)^4*\[Chi])-(4675606*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(33075*a^4*c^9*(1-e^2)^4*\[Chi])+(34316963*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(66150*a^4*c^9*(1-e^2)^4*\[Chi])+(2443298*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(6615*a^4*c^9*(1-e^2)^4*\[Chi])+(4520822*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(33075*a^4*c^9*(1-e^2)^4*\[Chi])+(2179*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Sin[u])/(210*a^4*c^9*(1-e^2)^4*\[Chi])-(1544*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(15*a^4*c^9*(1-e^2)^3*\[Chi])+(4726*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(45*a^4*c^9*(1-e^2)^3*\[Chi])+(3178*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(15*a^4*c^9*(1-e^2)^3*\[Chi])+(592*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Sin[u])/(45*a^4*c^9*(1-e^2)^3*\[Chi]);


\[Delta]\[CurlyEpsilon]$RR$3p5PN$rad$nonlocal = (272*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*(1-e^2)^3)-(104*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*e^2*(1-e^2)^3)+(923*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*(1-e^2)^3)-(197*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^3)-(37*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^3)+(8*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*(1-e^2)^(5/2))+(104*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*e^2*(1-e^2)^(5/2))-(571*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*(1-e^2)^(5/2))-(148*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^(5/2))-(1088*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*(1-e^2)^3)+(416*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(5*a^3*c^7*e^2*(1-e^2)^3)-(3692*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*(1-e^2)^3)+(788*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^3)+(148*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^3)-(32*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^3*c^7*(1-e^2)^(5/2))-(416*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(5*a^3*c^7*e^2*(1-e^2)^(5/2))+(2284*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*(1-e^2)^(5/2))+(592*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^(5/2))-(16*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*(1-e^2)^2*\[Chi]^2)-(104*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)^2*\[Chi]^2)+(419*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^2*\[Chi]^2)+(37*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^2*\[Chi]^2)+(152*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*(1-e^2)^(3/2)*\[Chi]^2)+(104*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)^(3/2)*\[Chi]^2)+(37*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^(3/2)*\[Chi]^2)+(64*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(5*a^3*c^7*(1-e^2)^2*\[Chi]^2)+(416*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)^2*\[Chi]^2)-(1676*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^2*\[Chi]^2)-(148*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^2*\[Chi]^2)-(608*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*(1-e^2)^(3/2)*\[Chi]^2)-(416*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)^(3/2)*\[Chi]^2)-(148*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^(3/2)*\[Chi]^2)-(8*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*(1-e^2)^3*\[Chi])+(208*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)^3*\[Chi])-(982*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^3*\[Chi])+(23*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*(1-e^2)^3*\[Chi])+(37*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^3*\[Chi])-(304*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*(1-e^2)^(5/2)*\[Chi])-(208*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)^(5/2)*\[Chi])-(74*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^(5/2)*\[Chi])+(32*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*(1-e^2)^3*\[Chi])-(832*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)^3*\[Chi])+(3928*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^3*\[Chi])-(92*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^3*c^7*(1-e^2)^3*\[Chi])-(148*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^3*\[Chi])+(1216*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*(1-e^2)^(5/2)*\[Chi])+(832*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)^(5/2)*\[Chi])+(296*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^(5/2)*\[Chi])-(104*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^3*c^7*(1-e^2)^3)-(152*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(5*a^3*c^7*(1-e^2)^3)-(37*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(15*a^3*c^7*(1-e^2)^3)+(416*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(5*a^3*c^7*(1-e^2)^3)+(608*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(5*a^3*c^7*(1-e^2)^3)+(148*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(15*a^3*c^7*(1-e^2)^3)-(104*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^3*c^7*(1-e^2)^3)-(152*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(5*a^3*c^7*(1-e^2)^3)-(37*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(15*a^3*c^7*(1-e^2)^3)+(416*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(5*a^3*c^7*(1-e^2)^3)+(608*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(5*a^3*c^7*(1-e^2)^3)+(148*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(15*a^3*c^7*(1-e^2)^3);


\[Delta]\[CurlyEpsilon]$RR$4p5PN$rad$nonlocal = (-9279173*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(132300*a^4*c^9*(1-e^2)^4)+(234*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^4)-(923537*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(11025*a^4*c^9*e^2*(1-e^2)^4)-(99841229*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(264600*a^4*c^9*(1-e^2)^4)+(155188933*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(264600*a^4*c^9*(1-e^2)^4)-(93227*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7560*a^4*c^9*(1-e^2)^4)-(8837*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1260*a^4*c^9*(1-e^2)^4)+(5009579*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(132300*a^4*c^9*(1-e^2)^(7/2))-(234*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^(7/2))+(636887*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(11025*a^4*c^9*e^2*(1-e^2)^(7/2))+(5536711*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(17640*a^4*c^9*(1-e^2)^(7/2))-(18874339*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(66150*a^4*c^9*(1-e^2)^(7/2))-(21041*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(630*a^4*c^9*(1-e^2)^(7/2))+(111378887*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(132300*a^4*c^9*(1-e^2)^4)-(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*(1-e^2)^4)+(1999973*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(11025*a^4*c^9*e^2*(1-e^2)^4)+(451246361*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(264600*a^4*c^9*(1-e^2)^4)-(415964291*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(132300*a^4*c^9*(1-e^2)^4)+(118511*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1890*a^4*c^9*(1-e^2)^4)+(28141*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(840*a^4*c^9*(1-e^2)^4)-(57459371*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(132300*a^4*c^9*(1-e^2)^(7/2))+(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*(1-e^2)^(7/2))-(910703*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(11025*a^4*c^9*e^2*(1-e^2)^(7/2))-(25988689*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(17640*a^4*c^9*(1-e^2)^(7/2))+(403633309*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(264600*a^4*c^9*(1-e^2)^(7/2))+(34357*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(210*a^4*c^9*(1-e^2)^(7/2))-(33679*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*(1-e^2)^4)-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^4*(1-e^2)^4)+(1844*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(3*a^4*c^9*e^2*(1-e^2)^4)-(7843*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(10*a^4*c^9*(1-e^2)^4)+(9577*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(3*a^4*c^9*(1-e^2)^4)-(2408*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^4)-(1961*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(90*a^4*c^9*(1-e^2)^4)+(5657*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*(1-e^2)^(7/2))+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^4*(1-e^2)^(7/2))-(8908*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^2*(1-e^2)^(7/2))+(5227*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(6*a^4*c^9*(1-e^2)^(7/2))-(46097*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(30*a^4*c^9*(1-e^2)^(7/2))-(5402*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(7/2))-(24*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)+(8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*e^2*\[Chi]^7)+(24*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)-(8*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)+(16*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)-(8*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*e^2*\[Chi]^7)-(8*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)+(96*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)-(32*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*e^2*\[Chi]^7)-(96*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)+(32*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)-(64*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)+(32*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*e^2*\[Chi]^7)+(32*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)-(68*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*\[Chi]^6)+(34*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*e^2*\[Chi]^6)+(34*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*\[Chi]^6)+(34*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*\[Chi]^6)-(34*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*e^2*\[Chi]^6)+(272*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*\[Chi]^6)-(136*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*e^2*\[Chi]^6)-(136*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*\[Chi]^6)-(136*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*\[Chi]^6)+(136*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*e^2*\[Chi]^6)-(1352*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1575*a^4*c^9*\[Chi]^5)+(1124*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1575*a^4*c^9*e^2*\[Chi]^5)+(76*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(525*a^4*c^9*\[Chi]^5)-(54*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(175*a^4*c^9*\[Chi]^5)-(1124*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1575*a^4*c^9*e^2*\[Chi]^5)+(9188*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1575*a^4*c^9*\[Chi]^5)+(3694*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1575*a^4*c^9*e^2*\[Chi]^5)-(15881*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(2100*a^4*c^9*\[Chi]^5)-(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(60*a^4*c^9*\[Chi]^5)-(1114*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(175*a^4*c^9*\[Chi]^5)-(3694*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1575*a^4*c^9*e^2*\[Chi]^5)-(37*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(60*a^4*c^9*\[Chi]^5)-(48*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*\[Chi]^5)-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^2*\[Chi]^5)+(419*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*\[Chi]^5)+(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*\[Chi]^5)+(152*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*\[Chi]^5)+(104*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^2*\[Chi]^5)+(37*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*\[Chi]^5)-(671*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(630*a^4*c^9*(1-e^2)*\[Chi]^4)+(106*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(63*a^4*c^9*e^2*(1-e^2)*\[Chi]^4)-(389*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(630*a^4*c^9*(1-e^2)*\[Chi]^4)-(199*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)-(106*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(63*a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^4)+(82*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(315*a^4*c^9*(1-e^2)*\[Chi]^4)-(970*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(63*a^4*c^9*e^2*(1-e^2)*\[Chi]^4)+(17777*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1260*a^4*c^9*(1-e^2)*\[Chi]^4)+(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(36*a^4*c^9*(1-e^2)*\[Chi]^4)+(2126*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(970*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(63*a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^4)+(37*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(36*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(16*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(a^4*c^9*(1-e^2)*\[Chi]^4)+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(3*a^4*c^9*e^2*(1-e^2)*\[Chi]^4)-(419*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*(1-e^2)*\[Chi]^4)-(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*(1-e^2)*\[Chi]^4)-(152*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(3*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(3*a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^4)-(37*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(1301*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(140*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(78*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^3)-(394*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^3)+(18643*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(630*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(3757*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1260*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(1783*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(60*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(78*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^(3/2)*\[Chi]^3)+(628*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*e^2*(1-e^2)^(3/2)*\[Chi]^3)+(407*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(180*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(40879*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1260*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^3)+(132*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^2*(1-e^2)^2*\[Chi]^3)-(22429*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(140*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(787*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(630*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(37*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(30*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(28031*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(180*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^4*c^9*e^4*(1-e^2)^(3/2)*\[Chi]^3)-(578*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^4*c^9*e^2*(1-e^2)^(3/2)*\[Chi]^3)-(109*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(90*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(851*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^3)-(1616*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^3)+(7531*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(1922*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^2*\[Chi]^3)-(74*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*(1-e^2)^2*\[Chi]^3)+(1327*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^4*(1-e^2)^(3/2)*\[Chi]^3)+(504*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^2*(1-e^2)^(3/2)*\[Chi]^3)-(64*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(74*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(51923*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(756*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(234*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^3*\[Chi]^2)-(16046*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(945*a^4*c^9*e^2*(1-e^2)^3*\[Chi]^2)-(58612*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(945*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(693347*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7560*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(23113*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(121*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(60*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(234*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^(5/2)*\[Chi]^2)-(8524*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(945*a^4*c^9*e^2*(1-e^2)^(5/2)*\[Chi]^2)+(30433*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3780*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(893*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(504*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(1314421*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3780*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*(1-e^2)^3*\[Chi]^2)-(7006*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*e^2*(1-e^2)^3*\[Chi]^2)+(1391119*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3780*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(453784*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(323*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(7*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(1603*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(36*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*(1-e^2)^(5/2)*\[Chi]^2)+(100372*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*e^2*(1-e^2)^(5/2)*\[Chi]^2)-(69871*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(3139*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(315*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(13141*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^4*(1-e^2)^3*\[Chi]^2)+(904*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(3*a^4*c^9*e^2*(1-e^2)^3*\[Chi]^2)-(21587*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(20402*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^3*\[Chi]^2)+(1702*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^3*\[Chi]^2)-(9467*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^4*(1-e^2)^(5/2)*\[Chi]^2)-(4208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^2*(1-e^2)^(5/2)*\[Chi]^2)+(2504*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(518*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(153523*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1260*a^4*c^9*(1-e^2)^4*\[Chi])-(234*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^4*\[Chi])+(115042*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(945*a^4*c^9*e^2*(1-e^2)^4*\[Chi])+(197471*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1890*a^4*c^9*(1-e^2)^4*\[Chi])-(46129*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(140*a^4*c^9*(1-e^2)^4*\[Chi])+(173603*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(7560*a^4*c^9*(1-e^2)^4*\[Chi])+(13271*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*(1-e^2)^4*\[Chi])-(10333*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(180*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(234*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^(7/2)*\[Chi])-(95386*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(945*a^4*c^9*e^2*(1-e^2)^(7/2)*\[Chi])-(10397*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(945*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(2621*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(630*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(117017*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(140*a^4*c^9*(1-e^2)^4*\[Chi])+(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*(1-e^2)^4*\[Chi])-(382678*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*e^2*(1-e^2)^4*\[Chi])-(531127*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*(1-e^2)^4*\[Chi])+(222931*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(126*a^4*c^9*(1-e^2)^4*\[Chi])-(231857*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1890*a^4*c^9*(1-e^2)^4*\[Chi])-(3611*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(140*a^4*c^9*(1-e^2)^4*\[Chi])+(5263*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(20*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*(1-e^2)^(7/2)*\[Chi])+(310606*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*e^2*(1-e^2)^(7/2)*\[Chi])+(348217*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1890*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(11047*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(420*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(62723*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^4*\[Chi])+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^4*(1-e^2)^4*\[Chi])-(328*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(a^4*c^9*e^2*(1-e^2)^4*\[Chi])+(5188*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*(1-e^2)^4*\[Chi])-(81238*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^4*\[Chi])+(5548*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^4*\[Chi])+(851*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^4*\[Chi])-(1207*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^4*(1-e^2)^(7/2)*\[Chi])+(4504*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^2*(1-e^2)^(7/2)*\[Chi])-(8414*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(1739*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(13673*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(315*a^4*c^9*(1-e^2)^4)+(4061*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(30*a^4*c^9*(1-e^2)^4)-(265931*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(2520*a^4*c^9*(1-e^2)^4)-(3253*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(210*a^4*c^9*(1-e^2)^4)+(9353*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(315*a^4*c^9*(1-e^2)^4)-(987*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(2*a^4*c^9*(1-e^2)^4)+(187777*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(280*a^4*c^9*(1-e^2)^4)+(200951*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(2520*a^4*c^9*(1-e^2)^4)+(8636*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Log[1+\[Beta]^2])/(15*a^4*c^9*(1-e^2)^4)-(2878*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Log[1+\[Beta]^2])/(15*a^4*c^9*(1-e^2)^4)-(89467*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Log[1+\[Beta]^2])/(90*a^4*c^9*(1-e^2)^4)-(6401*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Log[1+\[Beta]^2])/(90*a^4*c^9*(1-e^2)^4)-(13673*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(315*a^4*c^9*(1-e^2)^4)+(4061*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(30*a^4*c^9*(1-e^2)^4)-(265931*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(2520*a^4*c^9*(1-e^2)^4)-(3253*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(210*a^4*c^9*(1-e^2)^4)+(9353*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(315*a^4*c^9*(1-e^2)^4)-(987*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(2*a^4*c^9*(1-e^2)^4)+(187777*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(280*a^4*c^9*(1-e^2)^4)+(200951*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(2520*a^4*c^9*(1-e^2)^4)+(8636*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Log[\[Chi]])/(15*a^4*c^9*(1-e^2)^4)-(2878*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Log[\[Chi]])/(15*a^4*c^9*(1-e^2)^4)-(89467*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Log[\[Chi]])/(90*a^4*c^9*(1-e^2)^4)-(6401*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*Log[\[Chi]])/(90*a^4*c^9*(1-e^2)^4)-(208*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^4*\[Chi])-(304*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^4*\[Chi])-(74*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(15*a^4*c^9*(1-e^2)^4*\[Chi])+(832*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(5*a^4*c^9*(1-e^2)^4*\[Chi])+(1216*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(5*a^4*c^9*(1-e^2)^4*\[Chi])+(296*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(15*a^4*c^9*(1-e^2)^4*\[Chi]);


\[Delta]\[CurlyPi]$RR$3p5PN$rad$nonlocal = (304*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*(1-e^2)^(5/2))+(208*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)^(5/2))+(74*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^(5/2))-(152*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*(1-e^2)^2)-(104*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)^2)-(37*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^2)-(1216*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*(1-e^2)^(5/2))-(832*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)^(5/2))-(296*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^(5/2))+(608*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*(1-e^2)^2)+(416*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)^2)+(148*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^2)+(152*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*(1-e^2)^(3/2)*\[Chi]^2)+(104*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)^(3/2)*\[Chi]^2)+(37*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^(3/2)*\[Chi]^2)-(608*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*(1-e^2)^(3/2)*\[Chi]^2)-(416*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)^(3/2)*\[Chi]^2)-(148*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^(3/2)*\[Chi]^2)-(304*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*(1-e^2)^(5/2)*\[Chi])-(208*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)^(5/2)*\[Chi])-(74*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^(5/2)*\[Chi])+(1216*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*(1-e^2)^(5/2)*\[Chi])+(832*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)^(5/2)*\[Chi])+(296*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^(5/2)*\[Chi]);


\[Delta]\[CurlyPi]$RR$4p5PN$rad$nonlocal = (3644857*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(132300*a^4*c^9*(1-e^2)^4)+(78*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^4)-(1028521*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(33075*a^4*c^9*e^2*(1-e^2)^4)-(4456219*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(264600*a^4*c^9*(1-e^2)^4)+(13883293*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(264600*a^4*c^9*(1-e^2)^4)+(419*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(70*a^4*c^9*(1-e^2)^4)+(37*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(18*a^4*c^9*(1-e^2)^(7/2))-(156*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^(7/2))+(74344*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(945*a^4*c^9*e^2*(1-e^2)^(7/2))+(34633*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1890*a^4*c^9*(1-e^2)^(7/2))+(2179*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(420*a^4*c^9*(1-e^2)^(7/2))-(10046683*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(132300*a^4*c^9*(1-e^2)^4)-(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^4*c^9*e^4*(1-e^2)^4)+(1999489*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(33075*a^4*c^9*e^2*(1-e^2)^4)+(39014191*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(264600*a^4*c^9*(1-e^2)^4)-(8547254*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(33075*a^4*c^9*(1-e^2)^4)-(69401*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(2520*a^4*c^9*(1-e^2)^4)-(3463*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(90*a^4*c^9*(1-e^2)^(7/2))+(364*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^4*c^9*e^4*(1-e^2)^(7/2))-(214216*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*e^2*(1-e^2)^(7/2))-(217379*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*(1-e^2)^(7/2))-(6689*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(210*a^4*c^9*(1-e^2)^(7/2))-(6167*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^4)-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^4*(1-e^2)^4)+(3836*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^2*(1-e^2)^4)-(28829*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(90*a^4*c^9*(1-e^2)^4)+(8738*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^4)+(259*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(18*a^4*c^9*(1-e^2)^4)+(5446*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(7/2))+(208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^4*(1-e^2)^(7/2))-(352*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(a^4*c^9*e^2*(1-e^2)^(7/2))+(9404*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*(1-e^2)^(7/2))+(222*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*(1-e^2)^(7/2))+(16*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)-(8*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*e^2*\[Chi]^7)-(8*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)-(64*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)+(32*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*e^2*\[Chi]^7)+(32*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)+(34*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*\[Chi]^6)-(34*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*e^2*\[Chi]^6)-(136*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*\[Chi]^6)+(136*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*e^2*\[Chi]^6)-(54*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(175*a^4*c^9*\[Chi]^5)-(1124*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1575*a^4*c^9*e^2*\[Chi]^5)-(1114*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(175*a^4*c^9*\[Chi]^5)-(3694*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1575*a^4*c^9*e^2*\[Chi]^5)-(37*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(60*a^4*c^9*\[Chi]^5)+(152*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*\[Chi]^5)+(104*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^2*\[Chi]^5)+(37*e^2*Sqrt[1-e^2]*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*\[Chi]^5)-(199*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)-(106*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(63*a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^4)+(2126*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(970*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(63*a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^4)+(37*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(36*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)-(152*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(3*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(3*a^4*c^9*e^2*Sqrt[1-e^2]*\[Chi]^4)-(37*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*Sqrt[1-e^2]*\[Chi]^4)+(1783*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(60*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(78*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^(3/2)*\[Chi]^3)+(628*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*e^2*(1-e^2)^(3/2)*\[Chi]^3)+(407*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(180*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(28031*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(180*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^4*c^9*e^4*(1-e^2)^(3/2)*\[Chi]^3)-(578*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^4*c^9*e^2*(1-e^2)^(3/2)*\[Chi]^3)-(109*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(90*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(1327*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^4*(1-e^2)^(3/2)*\[Chi]^3)+(504*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^2*(1-e^2)^(3/2)*\[Chi]^3)-(64*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)-(74*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(3/2)*\[Chi]^3)+(121*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(60*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(234*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^(5/2)*\[Chi]^2)-(8524*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(945*a^4*c^9*e^2*(1-e^2)^(5/2)*\[Chi]^2)+(30433*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3780*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(893*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(504*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(1603*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(36*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*(1-e^2)^(5/2)*\[Chi]^2)+(100372*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*e^2*(1-e^2)^(5/2)*\[Chi]^2)-(69871*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(3139*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(315*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)-(9467*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^4*(1-e^2)^(5/2)*\[Chi]^2)-(4208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^2*(1-e^2)^(5/2)*\[Chi]^2)+(2504*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(518*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(5/2)*\[Chi]^2)+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^4*\[Chi])+(48*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*(1-e^2)^4*\[Chi])-(419*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*(1-e^2)^4*\[Chi])-(37*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*(1-e^2)^4*\[Chi])-(10333*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(180*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(234*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^(7/2)*\[Chi])-(95386*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(945*a^4*c^9*e^2*(1-e^2)^(7/2)*\[Chi])-(10397*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(945*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(2621*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(630*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(416*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(5*a^4*c^9*(1-e^2)^4*\[Chi])-(192*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(5*a^4*c^9*(1-e^2)^4*\[Chi])+(1676*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^4*c^9*(1-e^2)^4*\[Chi])+(148*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^4*c^9*(1-e^2)^4*\[Chi])+(5263*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(20*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*(1-e^2)^(7/2)*\[Chi])+(310606*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*e^2*(1-e^2)^(7/2)*\[Chi])+(348217*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1890*a^4*c^9*(1-e^2)^(7/2)*\[Chi])+(11047*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(420*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(1207*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^4*(1-e^2)^(7/2)*\[Chi])+(4504*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^2*(1-e^2)^(7/2)*\[Chi])-(8414*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(1739*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(7/2)*\[Chi])-(208*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^4*\[Chi])-(304*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^4*\[Chi])-(74*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(15*a^4*c^9*(1-e^2)^4*\[Chi])+(832*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(5*a^4*c^9*(1-e^2)^4*\[Chi])+(1216*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(5*a^4*c^9*(1-e^2)^4*\[Chi])+(296*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(15*a^4*c^9*(1-e^2)^4*\[Chi]);


\[Delta]\[Iota]$RR$3p5PN$rad$nonlocal = 0;


\[Delta]\[Iota]$RR$4p5PN$rad$nonlocal = 0;


\[Delta]\[CapitalOmega]$RR$3p5PN$rad$nonlocal = 0;


\[Delta]\[CapitalOmega]$RR$4p5PN$rad$nonlocal = 0;


\[Delta]l$RR$3p5PN$rad$nonlocal = (164*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*(1-e^2)^3)-(208*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)^3)+(380*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(9*a^3*c^7*(1-e^2)^3)+(7*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(6*a^3*c^7*(1-e^2)^3)-(37*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(180*a^3*c^7*(1-e^2)^3)+(16*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*(1-e^2)^(5/2))+(104*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)^(5/2))-(419*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^(5/2))-(37*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^(5/2))-(656*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*(1-e^2)^3)+(832*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)^3)-(1520*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(9*a^3*c^7*(1-e^2)^3)-(14*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^3*c^7*(1-e^2)^3)+(37*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^3)-(64*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(5*a^3*c^7*(1-e^2)^(5/2))-(416*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)^(5/2))+(1676*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^(5/2))+(148*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^(5/2))-(152*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*(1-e^2)*\[Chi]^2)-(104*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)*\[Chi]^2)-(37*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)*\[Chi]^2)+(608*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*(1-e^2)*\[Chi]^2)+(416*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)*\[Chi]^2)+(148*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)*\[Chi]^2)+(40*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*(1-e^2)^2*\[Chi])+(208*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)^2*\[Chi])-(382*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^2*\[Chi])-(37*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^2*\[Chi])-(160*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^3*c^7*(1-e^2)^2*\[Chi])-(832*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)^2*\[Chi])+(1528*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^2*\[Chi])+(148*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^2*\[Chi])-(52*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(5*a^3*c^7*(1-e^2)^3)-(76*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(5*a^3*c^7*(1-e^2)^3)-(37*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(30*a^3*c^7*(1-e^2)^3)+(208*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(5*a^3*c^7*(1-e^2)^3)+(304*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(5*a^3*c^7*(1-e^2)^3)+(74*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(15*a^3*c^7*(1-e^2)^3);


\[Delta]l$RR$4p5PN$rad$nonlocal = (809863*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(14700*a^4*c^9*(1-e^2)^(11/2))-(78*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^(11/2))+(1114516*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(33075*a^4*c^9*e^2*(1-e^2)^(11/2))+(748429*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2646*a^4*c^9*(1-e^2)^(11/2))-(76084109*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(264600*a^4*c^9*(1-e^2)^(11/2))+(1121147*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(12600*a^4*c^9*(1-e^2)^(11/2))-(7663457*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(52920*a^4*c^9*(1-e^2)^(11/2))-(31919*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*(1-e^2)^(11/2))+(1124407*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(66150*a^4*c^9*(1-e^2)^5)+(156*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^5)-(136403*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1890*a^4*c^9*e^2*(1-e^2)^5)-(80410303*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105840*a^4*c^9*(1-e^2)^5)-(66261883*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(529200*a^4*c^9*(1-e^2)^5)-(446195191*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1058400*a^4*c^9*(1-e^2)^5)-(381589*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(30240*a^4*c^9*(1-e^2)^5)+(2389*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1008*a^4*c^9*(1-e^2)^5)-(19293691*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(44100*a^4*c^9*(1-e^2)^(11/2))+(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^4*c^9*e^4*(1-e^2)^(11/2))-(2257474*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(33075*a^4*c^9*e^2*(1-e^2)^(11/2))-(5259929*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(5292*a^4*c^9*(1-e^2)^(11/2))+(46011292*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(33075*a^4*c^9*(1-e^2)^(11/2))-(121434*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(175*a^4*c^9*(1-e^2)^(11/2))+(18021277*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(26460*a^4*c^9*(1-e^2)^(11/2))+(76529*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1260*a^4*c^9*(1-e^2)^(11/2))+(21520637*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(66150*a^4*c^9*(1-e^2)^5)-(364*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^4*c^9*e^4*(1-e^2)^5)+(371921*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1890*a^4*c^9*e^2*(1-e^2)^5)+(299481109*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105840*a^4*c^9*(1-e^2)^5)-(17875283*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(529200*a^4*c^9*(1-e^2)^5)+(2243012839*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1058400*a^4*c^9*(1-e^2)^5)+(55487*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*(1-e^2)^5)-(116539*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(10080*a^4*c^9*(1-e^2)^5)+(27419*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(9/2))+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^4*(1-e^2)^(9/2))-(1296*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^2*(1-e^2)^(9/2))+(2674*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(9/2))-(40696*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(9/2))+(2238*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*(1-e^2)^(9/2))+(1813*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(9/2))-(10976*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*(1-e^2)^4)-(208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^4*(1-e^2)^4)+(5306*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^2*(1-e^2)^4)-(68771*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(180*a^4*c^9*(1-e^2)^4)+(52693*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(30*a^4*c^9*(1-e^2)^4)+(2957*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(120*a^4*c^9*(1-e^2)^4)-(333*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(40*a^4*c^9*(1-e^2)^4)-(24*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)+(8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*e^2*\[Chi]^7)+(24*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)-(8*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)+(96*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)-(32*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*e^2*\[Chi]^7)-(96*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)+(32*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)-(68*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*\[Chi]^6)+(34*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*e^2*\[Chi]^6)+(34*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*\[Chi]^6)+(272*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*\[Chi]^6)-(136*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*e^2*\[Chi]^6)-(136*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*\[Chi]^6)-(8384*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(11025*a^4*c^9*\[Chi]^5)+(1124*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1575*a^4*c^9*e^2*\[Chi]^5)+(172*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*\[Chi]^5)+(59996*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(11025*a^4*c^9*\[Chi]^5)+(3694*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1575*a^4*c^9*e^2*\[Chi]^5)-(105407*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(14700*a^4*c^9*\[Chi]^5)-(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(60*a^4*c^9*\[Chi]^5)-(48*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*\[Chi]^5)-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^2*\[Chi]^5)+(419*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*\[Chi]^5)+(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*\[Chi]^5)+(2167*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2205*a^4*c^9*\[Chi]^4)+(106*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(63*a^4*c^9*e^2*\[Chi]^4)-(36598*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(2205*a^4*c^9*\[Chi]^4)-(970*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(63*a^4*c^9*e^2*\[Chi]^4)-(37*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(36*a^4*c^9*\[Chi]^4)+(152*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(3*a^4*c^9*\[Chi]^4)+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(3*a^4*c^9*e^2*\[Chi]^4)+(37*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*\[Chi]^4)-(1383469*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(44100*a^4*c^9*(1-e^2)*\[Chi]^3)-(78*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)*\[Chi]^3)-(628*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)-(119243*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(44100*a^4*c^9*(1-e^2)*\[Chi]^3)+(7083011*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(44100*a^4*c^9*(1-e^2)*\[Chi]^3)+(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^4*c^9*e^4*(1-e^2)*\[Chi]^3)+(578*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)+(71713*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(11025*a^4*c^9*(1-e^2)*\[Chi]^3)-(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(60*a^4*c^9*(1-e^2)*\[Chi]^3)-(6323*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)*\[Chi]^3)+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^4*(1-e^2)*\[Chi]^3)-(504*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)+(776*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)*\[Chi]^3)+(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*(1-e^2)*\[Chi]^3)-(1514311*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(44100*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(234*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^2)+(5636*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(189*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)-(12929351*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(132300*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(23113*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(661621*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(4900*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*(1-e^2)^2*\[Chi]^2)-(178996*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)+(16739591*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(33075*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(19121*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(420*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(419*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^2)+(4208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)-(2304*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(1591*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(6783659*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(132300*a^4*c^9*(1-e^2)^3*\[Chi])-(234*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^3*\[Chi])+(48703*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(945*a^4*c^9*e^2*(1-e^2)^3*\[Chi])+(6716329*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(52920*a^4*c^9*(1-e^2)^3*\[Chi])-(11296027*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(264600*a^4*c^9*(1-e^2)^3*\[Chi])-(13271*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*(1-e^2)^3*\[Chi])-(49474961*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(132300*a^4*c^9*(1-e^2)^3*\[Chi])+(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*(1-e^2)^3*\[Chi])-(124693*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*e^2*(1-e^2)^3*\[Chi])-(40639363*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(52920*a^4*c^9*(1-e^2)^3*\[Chi])+(57935623*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(264600*a^4*c^9*(1-e^2)^3*\[Chi])+(3611*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(140*a^4*c^9*(1-e^2)^3*\[Chi])+(6079*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*(1-e^2)^3*\[Chi])+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^4*(1-e^2)^3*\[Chi])-(1484*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^2*(1-e^2)^3*\[Chi])+(93701*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(90*a^4*c^9*(1-e^2)^3*\[Chi])-(5783*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(30*a^4*c^9*(1-e^2)^3*\[Chi])-(851*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^3*\[Chi])-(464*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))-(6516*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))-(350*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(a^4*c^9*(1-e^2)^(11/2))-(8207*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(70*a^4*c^9*(1-e^2)^(11/2))-(37*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(10*a^4*c^9*(1-e^2)^(11/2))+(254801*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(22050*a^4*c^9*(1-e^2)^5)-(117*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(10*a^4*c^9*e^2*(1-e^2)^5)+(14122141*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(35280*a^4*c^9*(1-e^2)^5)+(8183489*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(44100*a^4*c^9*(1-e^2)^5)+(3439609*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(44100*a^4*c^9*(1-e^2)^5)+(3733*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(560*a^4*c^9*(1-e^2)^5)+(1856*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))+(26064*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))+(1400*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(a^4*c^9*(1-e^2)^(11/2))+(16414*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))+(74*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(5*a^4*c^9*(1-e^2)^(11/2))-(1988669*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(22050*a^4*c^9*(1-e^2)^5)+(91*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(2*a^4*c^9*e^2*(1-e^2)^5)-(53539303*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(35280*a^4*c^9*(1-e^2)^5)-(2546203*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(3675*a^4*c^9*(1-e^2)^5)-(69515939*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(176400*a^4*c^9*(1-e^2)^5)-(81439*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(2520*a^4*c^9*(1-e^2)^5)+(2716*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*\[Chi])/(15*a^4*c^9*(1-e^2)^4)+(26*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*\[Chi])/(5*a^4*c^9*e^2*(1-e^2)^4)-(9199*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*\[Chi])/(60*a^4*c^9*(1-e^2)^4)-(63181*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*\[Chi])/(180*a^4*c^9*(1-e^2)^4)-(407*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*\[Chi])/(18*a^4*c^9*(1-e^2)^4)+(232*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))+(3258*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))+(175*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(a^4*c^9*(1-e^2)^(11/2))+(8207*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(140*a^4*c^9*(1-e^2)^(11/2))+(37*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(20*a^4*c^9*(1-e^2)^(11/2))-(928*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))-(13032*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))-(700*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(a^4*c^9*(1-e^2)^(11/2))-(8207*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))-(37*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(5*a^4*c^9*(1-e^2)^(11/2))-(464*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))-(6516*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))-(350*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(a^4*c^9*(1-e^2)^(11/2))-(8207*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(70*a^4*c^9*(1-e^2)^(11/2))-(37*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(10*a^4*c^9*(1-e^2)^(11/2))+(1856*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))+(26064*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))+(1400*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(a^4*c^9*(1-e^2)^(11/2))+(16414*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))+(74*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^(11/2))-(464*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))-(6516*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))-(350*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(a^4*c^9*(1-e^2)^(11/2))-(8207*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(70*a^4*c^9*(1-e^2)^(11/2))-(37*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(10*a^4*c^9*(1-e^2)^(11/2))+(1856*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))+(26064*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))+(1400*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(a^4*c^9*(1-e^2)^(11/2))+(16414*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))+(74*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^(11/2))+(44172*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(1225*a^4*c^9*(1-e^2)^5)+(209393*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(735*a^4*c^9*(1-e^2)^5)+(2233799*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(7350*a^4*c^9*(1-e^2)^5)+(334469*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(7350*a^4*c^9*(1-e^2)^5)-(176688*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(1225*a^4*c^9*(1-e^2)^5)-(837572*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(735*a^4*c^9*(1-e^2)^5)-(4467598*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(3675*a^4*c^9*(1-e^2)^5)-(668938*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(3675*a^4*c^9*(1-e^2)^5)+(44172*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(1225*a^4*c^9*(1-e^2)^5)+(209393*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(735*a^4*c^9*(1-e^2)^5)+(2233799*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(7350*a^4*c^9*(1-e^2)^5)+(334469*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(7350*a^4*c^9*(1-e^2)^5)-(176688*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(1225*a^4*c^9*(1-e^2)^5)-(837572*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(735*a^4*c^9*(1-e^2)^5)-(4467598*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(3675*a^4*c^9*(1-e^2)^5)-(668938*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(3675*a^4*c^9*(1-e^2)^5)-(928*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))-(13032*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))-(700*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(a^4*c^9*(1-e^2)^(11/2))-(8207*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))-(37*e^9*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(11/2))+(3712*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))+(52128*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))+(2800*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(a^4*c^9*(1-e^2)^(11/2))+(32828*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))+(148*e^9*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(5*a^4*c^9*(1-e^2)^(11/2));


\[Delta]\[CapitalLambda]$RR$3p5PN$rad$nonlocal = (164*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*(1-e^2)^3)-(208*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)^3)+(380*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(9*a^3*c^7*(1-e^2)^3)+(7*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(6*a^3*c^7*(1-e^2)^3)-(37*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(180*a^3*c^7*(1-e^2)^3)+(16*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^3*c^7*(1-e^2)^(5/2))+(104*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)^(5/2))-(419*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^(5/2))-(37*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^(5/2))-(656*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*(1-e^2)^3)+(832*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)^3)-(1520*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(9*a^3*c^7*(1-e^2)^3)-(14*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^3*c^7*(1-e^2)^3)+(37*e^6*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^3)-(64*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(5*a^3*c^7*(1-e^2)^(5/2))-(416*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)^(5/2))+(1676*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^(5/2))+(148*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^(5/2))-(152*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*(1-e^2)*\[Chi]^2)-(104*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)*\[Chi]^2)-(37*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)*\[Chi]^2)+(608*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*(1-e^2)*\[Chi]^2)+(416*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)*\[Chi]^2)+(148*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)*\[Chi]^2)+(40*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(3*a^3*c^7*(1-e^2)^2*\[Chi])+(208*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^3*c^7*e^2*(1-e^2)^2*\[Chi])-(382*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^2*\[Chi])-(37*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2)/(45*a^3*c^7*(1-e^2)^2*\[Chi])-(160*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^3*c^7*(1-e^2)^2*\[Chi])-(832*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(15*a^3*c^7*e^2*(1-e^2)^2*\[Chi])+(1528*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^2*\[Chi])+(148*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3)/(45*a^3*c^7*(1-e^2)^2*\[Chi])-(52*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(5*a^3*c^7*(1-e^2)^3)-(76*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(5*a^3*c^7*(1-e^2)^3)-(37*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(30*a^3*c^7*(1-e^2)^3)+(208*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(5*a^3*c^7*(1-e^2)^3)+(304*e^2*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(5*a^3*c^7*(1-e^2)^3)+(74*e^4*G^3*m^3*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(15*a^3*c^7*(1-e^2)^3);


\[Delta]\[CapitalLambda]$RR$4p5PN$rad$nonlocal = (339463*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(14700*a^4*c^9*(1-e^2)^(11/2))-(78*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^(11/2))+(1802476*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(33075*a^4*c^9*e^2*(1-e^2)^(11/2))+(678751*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2646*a^4*c^9*(1-e^2)^(11/2))-(59414309*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(264600*a^4*c^9*(1-e^2)^(11/2))+(831347*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(12600*a^4*c^9*(1-e^2)^(11/2))-(7793993*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(52920*a^4*c^9*(1-e^2)^(11/2))-(31919*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*(1-e^2)^(11/2))+(4670047*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(66150*a^4*c^9*(1-e^2)^5)+(156*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^5)-(215027*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1890*a^4*c^9*e^2*(1-e^2)^5)-(14518451*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(21168*a^4*c^9*(1-e^2)^5)-(119199523*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(529200*a^4*c^9*(1-e^2)^5)-(433159231*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1058400*a^4*c^9*(1-e^2)^5)-(65129*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(6048*a^4*c^9*(1-e^2)^5)+(2389*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1008*a^4*c^9*(1-e^2)^5)-(13648891*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(44100*a^4*c^9*(1-e^2)^(11/2))+(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^4*c^9*e^4*(1-e^2)^(11/2))-(5009314*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(33075*a^4*c^9*e^2*(1-e^2)^(11/2))-(4702505*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(5292*a^4*c^9*(1-e^2)^(11/2))+(37676392*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(33075*a^4*c^9*(1-e^2)^(11/2))-(105334*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(175*a^4*c^9*(1-e^2)^(11/2))+(18282349*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(26460*a^4*c^9*(1-e^2)^(11/2))+(76529*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1260*a^4*c^9*(1-e^2)^(11/2))+(7338077*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(66150*a^4*c^9*(1-e^2)^5)-(364*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^4*c^9*e^4*(1-e^2)^5)+(686417*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1890*a^4*c^9*e^2*(1-e^2)^5)+(268208917*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105840*a^4*c^9*(1-e^2)^5)+(193875277*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(529200*a^4*c^9*(1-e^2)^5)+(2190868999*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1058400*a^4*c^9*(1-e^2)^5)+(48494*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*(1-e^2)^5)-(116539*e^10*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(10080*a^4*c^9*(1-e^2)^5)+(27419*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(9/2))+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^4*(1-e^2)^(9/2))-(1296*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^2*(1-e^2)^(9/2))+(2674*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(9/2))-(40696*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(9/2))+(2238*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*(1-e^2)^(9/2))+(1813*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^(9/2))-(10976*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*(1-e^2)^4)-(208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^4*(1-e^2)^4)+(5306*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^2*(1-e^2)^4)-(68771*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(180*a^4*c^9*(1-e^2)^4)+(52693*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(30*a^4*c^9*(1-e^2)^4)+(2957*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(120*a^4*c^9*(1-e^2)^4)-(333*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(40*a^4*c^9*(1-e^2)^4)-(24*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)+(8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*e^2*\[Chi]^7)+(24*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)-(8*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(49*a^4*c^9*\[Chi]^7)+(96*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)-(32*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*e^2*\[Chi]^7)-(96*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)+(32*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(49*a^4*c^9*\[Chi]^7)-(68*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*\[Chi]^6)+(34*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*e^2*\[Chi]^6)+(34*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(105*a^4*c^9*\[Chi]^6)+(272*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*\[Chi]^6)-(136*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*e^2*\[Chi]^6)-(136*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(105*a^4*c^9*\[Chi]^6)-(8384*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(11025*a^4*c^9*\[Chi]^5)+(1124*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(1575*a^4*c^9*e^2*\[Chi]^5)+(172*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(3675*a^4*c^9*\[Chi]^5)+(59996*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(11025*a^4*c^9*\[Chi]^5)+(3694*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(1575*a^4*c^9*e^2*\[Chi]^5)-(105407*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(14700*a^4*c^9*\[Chi]^5)-(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(60*a^4*c^9*\[Chi]^5)-(48*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*\[Chi]^5)-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^2*\[Chi]^5)+(419*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*\[Chi]^5)+(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*\[Chi]^5)+(2167*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2205*a^4*c^9*\[Chi]^4)+(106*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(63*a^4*c^9*e^2*\[Chi]^4)-(36598*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(2205*a^4*c^9*\[Chi]^4)-(970*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(63*a^4*c^9*e^2*\[Chi]^4)-(37*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(36*a^4*c^9*\[Chi]^4)+(152*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(3*a^4*c^9*\[Chi]^4)+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(3*a^4*c^9*e^2*\[Chi]^4)+(37*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*\[Chi]^4)-(1383469*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(44100*a^4*c^9*(1-e^2)*\[Chi]^3)-(78*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)*\[Chi]^3)-(628*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(15*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)-(119243*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(44100*a^4*c^9*(1-e^2)*\[Chi]^3)+(7083011*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(44100*a^4*c^9*(1-e^2)*\[Chi]^3)+(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^4*c^9*e^4*(1-e^2)*\[Chi]^3)+(578*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(3*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)+(71713*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(11025*a^4*c^9*(1-e^2)*\[Chi]^3)-(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(60*a^4*c^9*(1-e^2)*\[Chi]^3)-(6323*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)*\[Chi]^3)+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^4*(1-e^2)*\[Chi]^3)-(504*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^2*(1-e^2)*\[Chi]^3)+(776*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)*\[Chi]^3)+(37*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*(1-e^2)*\[Chi]^3)-(2854951*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(44100*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(234*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^2)+(8524*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(945*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)-(13255691*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(132300*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(23113*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(1257461*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(4900*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*(1-e^2)^2*\[Chi]^2)-(100372*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)+(17065931*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(33075*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(19121*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(420*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(419*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^4*(1-e^2)^2*\[Chi]^2)+(4208*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(15*a^4*c^9*e^2*(1-e^2)^2*\[Chi]^2)-(2304*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*(1-e^2)^2*\[Chi]^2)-(1591*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^2*\[Chi]^2)+(12075659*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(132300*a^4*c^9*(1-e^2)^3*\[Chi])-(234*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(5*a^4*c^9*e^4*(1-e^2)^3*\[Chi])+(17603*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(189*a^4*c^9*e^2*(1-e^2)^3*\[Chi])+(5368633*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(52920*a^4*c^9*(1-e^2)^3*\[Chi])-(11948707*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(264600*a^4*c^9*(1-e^2)^3*\[Chi])-(13271*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2)/(2520*a^4*c^9*(1-e^2)^3*\[Chi])-(70642961*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(132300*a^4*c^9*(1-e^2)^3*\[Chi])+(182*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(a^4*c^9*e^4*(1-e^2)^3*\[Chi])-(281941*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(945*a^4*c^9*e^2*(1-e^2)^3*\[Chi])-(35248579*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(52920*a^4*c^9*(1-e^2)^3*\[Chi])+(60546343*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(264600*a^4*c^9*(1-e^2)^3*\[Chi])+(3611*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3)/(140*a^4*c^9*(1-e^2)^3*\[Chi])+(6079*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(9*a^4*c^9*(1-e^2)^3*\[Chi])+(104*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^4*(1-e^2)^3*\[Chi])-(1484*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(5*a^4*c^9*e^2*(1-e^2)^3*\[Chi])+(93701*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(90*a^4*c^9*(1-e^2)^3*\[Chi])-(5783*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(30*a^4*c^9*(1-e^2)^3*\[Chi])-(851*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4)/(45*a^4*c^9*(1-e^2)^3*\[Chi])-(464*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))-(6516*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))-(350*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(a^4*c^9*(1-e^2)^(11/2))-(8207*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(70*a^4*c^9*(1-e^2)^(11/2))-(37*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(10*a^4*c^9*(1-e^2)^(11/2))+(25481*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(22050*a^4*c^9*(1-e^2)^5)-(117*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(10*a^4*c^9*e^2*(1-e^2)^5)+(13952797*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(35280*a^4*c^9*(1-e^2)^5)+(8799419*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(44100*a^4*c^9*(1-e^2)^5)+(3493999*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(44100*a^4*c^9*(1-e^2)^5)+(3733*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi])/(560*a^4*c^9*(1-e^2)^5)+(1856*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))+(26064*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))+(1400*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(a^4*c^9*(1-e^2)^(11/2))+(16414*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(35*a^4*c^9*(1-e^2)^(11/2))+(74*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(5*a^4*c^9*(1-e^2)^(11/2))-(1071389*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(22050*a^4*c^9*(1-e^2)^5)+(91*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(2*a^4*c^9*e^2*(1-e^2)^5)-(52861927*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(35280*a^4*c^9*(1-e^2)^5)-(917171*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(1225*a^4*c^9*(1-e^2)^5)-(70386179*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(176400*a^4*c^9*(1-e^2)^5)-(81439*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi])/(2520*a^4*c^9*(1-e^2)^5)+(2716*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*\[Chi])/(15*a^4*c^9*(1-e^2)^4)+(26*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*\[Chi])/(5*a^4*c^9*e^2*(1-e^2)^4)-(9199*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*\[Chi])/(60*a^4*c^9*(1-e^2)^4)-(63181*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*\[Chi])/(180*a^4*c^9*(1-e^2)^4)-(407*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^4*\[Chi])/(18*a^4*c^9*(1-e^2)^4)+(232*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))+(3258*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))+(175*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(a^4*c^9*(1-e^2)^(11/2))+(8207*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(140*a^4*c^9*(1-e^2)^(11/2))+(37*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*\[Chi]^2)/(20*a^4*c^9*(1-e^2)^(11/2))-(928*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))-(13032*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))-(700*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(a^4*c^9*(1-e^2)^(11/2))-(8207*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(35*a^4*c^9*(1-e^2)^(11/2))-(37*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*\[Chi]^2)/(5*a^4*c^9*(1-e^2)^(11/2))-(464*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))-(6516*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))-(350*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(a^4*c^9*(1-e^2)^(11/2))-(8207*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(70*a^4*c^9*(1-e^2)^(11/2))-(37*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[\[Beta]/E^(I*u)])/(10*a^4*c^9*(1-e^2)^(11/2))+(1856*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))+(26064*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))+(1400*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(a^4*c^9*(1-e^2)^(11/2))+(16414*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(35*a^4*c^9*(1-e^2)^(11/2))+(74*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[\[Beta]/E^(I*u)])/(5*a^4*c^9*(1-e^2)^(11/2))-(464*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))-(6516*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))-(350*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(a^4*c^9*(1-e^2)^(11/2))-(8207*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(70*a^4*c^9*(1-e^2)^(11/2))-(37*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Li2[E^(I*u)*\[Beta]])/(10*a^4*c^9*(1-e^2)^(11/2))+(1856*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))+(26064*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))+(1400*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(a^4*c^9*(1-e^2)^(11/2))+(16414*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(35*a^4*c^9*(1-e^2)^(11/2))+(74*e^8*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Li2[E^(I*u)*\[Beta]])/(5*a^4*c^9*(1-e^2)^(11/2))+(44172*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(1225*a^4*c^9*(1-e^2)^5)+(209393*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(735*a^4*c^9*(1-e^2)^5)+(2233799*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(7350*a^4*c^9*(1-e^2)^5)+(334469*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[1+\[Beta]^2])/(7350*a^4*c^9*(1-e^2)^5)-(176688*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(1225*a^4*c^9*(1-e^2)^5)-(837572*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(735*a^4*c^9*(1-e^2)^5)-(4467598*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(3675*a^4*c^9*(1-e^2)^5)-(668938*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[1+\[Beta]^2])/(3675*a^4*c^9*(1-e^2)^5)+(44172*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(1225*a^4*c^9*(1-e^2)^5)+(209393*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(735*a^4*c^9*(1-e^2)^5)+(2233799*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(7350*a^4*c^9*(1-e^2)^5)+(334469*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^2*Log[\[Chi]])/(7350*a^4*c^9*(1-e^2)^5)-(176688*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(1225*a^4*c^9*(1-e^2)^5)-(837572*e^2*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(735*a^4*c^9*(1-e^2)^5)-(4467598*e^4*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(3675*a^4*c^9*(1-e^2)^5)-(668938*e^6*G^4*m^4*Sqrt[(G*m)/a]*\[Nu]^3*Log[\[Chi]])/(3675*a^4*c^9*(1-e^2)^5)-(928*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))-(13032*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))-(700*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(a^4*c^9*(1-e^2)^(11/2))-(8207*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))-(37*e^9*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^2*Sin[u])/(5*a^4*c^9*(1-e^2)^(11/2))+(3712*e*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))+(52128*e^3*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))+(2800*e^5*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(a^4*c^9*(1-e^2)^(11/2))+(32828*e^7*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(35*a^4*c^9*(1-e^2)^(11/2))+(148*e^9*G^4*m^4*Sqrt[(G*m)/a]*w*\[Nu]^3*Sin[u])/(5*a^4*c^9*(1-e^2)^(11/2));


(* ::Subsubsection::Closed:: *)
(*Tail contribution*)


\[Delta]a$RR$4PN$tail$q0 = 0;


\[Delta]e$RR$4PN$tail$q0 = ((-4*I)*(-1+e)*(1+e)*G^4*m^4*p^3*Pi*\[Nu]*(BesselJ[p,e*p]-p*BesselJ[p,e*p]+e^2*p*BesselJ[p,e*p]-e*BesselJ[1+p,e*p])*Sign[p])/(a^4*c^8*e);


\[Delta]\[CurlyEpsilon]$RR$4PN$tail$q0 = (4*G^4*m^4*p^3*Pi*\[Nu]*(-15*BesselJ[p,e*p]-11*e^2*BesselJ[p,e*p]+6*e^4*BesselJ[p,e*p]+15*Sqrt[1-e^2]*BesselJ[p,e*p]-6*e^2*Sqrt[1-e^2]*BesselJ[p,e*p]+15*p*BesselJ[p,e*p]-15*e^4*p*BesselJ[p,e*p]-15*Sqrt[1-e^2]*p*BesselJ[p,e*p]+15*e^2*Sqrt[1-e^2]*p*BesselJ[p,e*p]-15*e*p*BesselJ[1+p,e*p]+15*e^5*p*BesselJ[1+p,e*p]+15*e*Sqrt[1-e^2]*p*BesselJ[1+p,e*p]-15*e^3*Sqrt[1-e^2]*p*BesselJ[1+p,e*p])*Sign[p])/(15*a^4*c^8*e^2);


\[Delta]\[CurlyPi]$RR$4PN$tail$q0 = (-4*Sqrt[1-e^2]*G^4*m^4*p^3*Pi*\[Nu]*(-5*BesselJ[p,e*p]+2*e^2*BesselJ[p,e*p]+5*p*BesselJ[p,e*p]-5*e^2*p*BesselJ[p,e*p]-5*e*p*BesselJ[1+p,e*p]+5*e^3*p*BesselJ[1+p,e*p])*Sign[p])/(5*a^4*c^8*e^2);


\[Delta]\[Iota]$RR$4PN$tail$q0 = 0;


\[Delta]\[CapitalOmega]$RR$4PN$tail$q0 = 0;


\[Delta]l$RR$4PN$tail$q0 = (-4*G^4*m^4*p^3*Pi*\[Nu]*(15*BesselJ[p,e*p]+11*e^2*BesselJ[p,e*p]-6*e^4*BesselJ[p,e*p]-15*p*BesselJ[p,e*p]+15*e^4*p*BesselJ[p,e*p]+15*e*p*BesselJ[1+p,e*p]-15*e^5*p*BesselJ[1+p,e*p])*Sign[p])/(15*a^4*c^8*e^2);


\[Delta]\[CapitalLambda]$RR$4PN$tail$q0 = (-4*G^4*m^4*p^3*Pi*\[Nu]*(15*BesselJ[p,e*p]+11*e^2*BesselJ[p,e*p]-6*e^4*BesselJ[p,e*p]-15*p*BesselJ[p,e*p]+15*e^4*p*BesselJ[p,e*p]+15*e*p*BesselJ[1+p,e*p]-15*e^5*p*BesselJ[1+p,e*p])*Sign[p])/(15*a^4*c^8*e^2);


\[Delta]a$RR$4PN$tail$qnot0 = (((-16*I)/15)*G^4*m^4*Pi*(p-q)^4*\[Nu]*(-6*e*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*e^3*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^5*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*e^3*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^5*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*e^2*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^4*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+21*e^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-9*e^4*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*e^2*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^4*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*e^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^4*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+9*e^2*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-3*e^4*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-21*e^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+9*e^4*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*e^2*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^4*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-12*e^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^4*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+2*e^3*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+3*e*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-3*e^3*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+6*e*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-12*e^3*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^5*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+12*e^3*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^5*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q])*Sign[p-q])/(a^3*c^8*e^3*p*q);


\[Delta]e$RR$4PN$tail$qnot0 = (((8*I)/15)*(-1+e)*(1+e)*G^4*m^4*Pi*(p-q)^4*\[Nu]*(12*e*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*e^3*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-30*e*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*e^3*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*e^3*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^5*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*e^3*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^5*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*e^2*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-30*e^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-36*e^2*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^4*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+45*e^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-21*e^4*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*e^2*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^4*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*e^2*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^4*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-12*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*e^2*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+30*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-30*e^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+33*e^2*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-15*e^4*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+24*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-45*e^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+21*e^4*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*e^2*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^4*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-12*e^2*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^4*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^3*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-12*e*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+14*e^3*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+3*e*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-3*e^3*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+6*e*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-12*e^3*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^5*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+12*e^3*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^5*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q])*Sign[p-q])/(a^4*c^8*e^4*p*q^2);


\[Delta]\[CurlyEpsilon]$RR$4PN$tail$qnot0 = (8*G^4*m^4*Pi*(p-q)^4*\[Nu]*(12*e*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-42*e^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*e^5*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*e*Sqrt[1-e^2]*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^3*Sqrt[1-e^2]*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+63*e^3*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-72*e^5*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+27*e^7*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e*Sqrt[1-e^2]*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-21*e^3*Sqrt[1-e^2]*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+3*e^5*Sqrt[1-e^2]*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*e*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-81*e^3*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+90*e^5*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-33*e^7*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*e*Sqrt[1-e^2]*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+33*e^3*Sqrt[1-e^2]*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-9*e^5*Sqrt[1-e^2]*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+42*e^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-30*e^4*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*Sqrt[1-e^2]*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^2*Sqrt[1-e^2]*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+54*e^2*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-72*e^4*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*e^6*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*Sqrt[1-e^2]*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^2*Sqrt[1-e^2]*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^4*Sqrt[1-e^2]*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-108*e^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+122*e^4*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-44*e^6*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-30*Sqrt[1-e^2]*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*e^2*Sqrt[1-e^2]*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-8*e^4*Sqrt[1-e^2]*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-63*e^2*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+72*e^4*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-27*e^6*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*Sqrt[1-e^2]*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+21*e^2*Sqrt[1-e^2]*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-3*e^4*Sqrt[1-e^2]*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+81*e^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-90*e^4*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+33*e^6*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*Sqrt[1-e^2]*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-33*e^2*Sqrt[1-e^2]*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+9*e^4*Sqrt[1-e^2]*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*e^2*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-36*e^4*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*e^6*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^8*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*Sqrt[1-e^2]*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^2*Sqrt[1-e^2]*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^4*Sqrt[1-e^2]*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^6*Sqrt[1-e^2]*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*e^2*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+36*e^4*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*e^6*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^8*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*Sqrt[1-e^2]*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^2*Sqrt[1-e^2]*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^4*Sqrt[1-e^2]*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^6*Sqrt[1-e^2]*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+42*e^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-30*e^4*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*Sqrt[1-e^2]*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^2*Sqrt[1-e^2]*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-48*e^2*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+48*e^4*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-12*e^6*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-12*Sqrt[1-e^2]*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*e^2*Sqrt[1-e^2]*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-30*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+108*e^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-114*e^4*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+36*e^6*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+30*Sqrt[1-e^2]*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-30*e^2*Sqrt[1-e^2]*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-63*e^2*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+72*e^4*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-27*e^6*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*Sqrt[1-e^2]*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+21*e^2*Sqrt[1-e^2]*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-3*e^4*Sqrt[1-e^2]*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-24*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+81*e^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-90*e^4*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+33*e^6*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+24*Sqrt[1-e^2]*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-33*e^2*Sqrt[1-e^2]*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+9*e^4*Sqrt[1-e^2]*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-24*e^2*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+36*e^4*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-24*e^6*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^8*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*Sqrt[1-e^2]*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*e^2*Sqrt[1-e^2]*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^4*Sqrt[1-e^2]*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^6*Sqrt[1-e^2]*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^2*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-36*e^4*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^6*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^8*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*Sqrt[1-e^2]*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^2*Sqrt[1-e^2]*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*e^4*Sqrt[1-e^2]*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^6*Sqrt[1-e^2]*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+8*e^5*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^3*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^5*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+6*e*Sqrt[1-e^2]*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^3*Sqrt[1-e^2]*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-8*e^3*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+8*e^5*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+8*e^3*Sqrt[1-e^2]*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-15*e*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+54*e^3*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-63*e^5*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^7*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+15*e*Sqrt[1-e^2]*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-15*e^3*Sqrt[1-e^2]*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+18*e*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-63*e^3*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+72*e^5*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-27*e^7*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-18*e*Sqrt[1-e^2]*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+21*e^3*Sqrt[1-e^2]*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-3*e^5*Sqrt[1-e^2]*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q])*Sign[p-q])/(15*a^4*c^8*e^5*p*q^2);


\[Delta]\[CurlyPi]$RR$4PN$tail$qnot0 = (8*Sqrt[1-e^2]*G^4*m^4*Pi*(p-q)^4*\[Nu]*(-12*e*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-21*e^3*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+3*e^5*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*e*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+33*e^3*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-9*e^5*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^2*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^4*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-30*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*e^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-8*e^4*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+21*e^2*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-3*e^4*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-33*e^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+9*e^4*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^2*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^4*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^6*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^2*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^4*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^6*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+12*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-12*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*e^2*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+30*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-30*e^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+21*e^2*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-3*e^4*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+24*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-33*e^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+9*e^4*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*e^2*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^4*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^6*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^2*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*e^4*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^6*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^3*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+8*e^3*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+15*e*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-15*e^3*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-18*e*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+21*e^3*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-3*e^5*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q])*Sign[p-q])/(15*a^4*c^8*e^5*p*q^2);


\[Delta]\[Iota]$RR$4PN$tail$qnot0 = 0;


\[Delta]\[CapitalOmega]$RR$4PN$tail$qnot0 = 0;


\[Delta]l$RR$4PN$tail$qnot0 = (8*G^4*m^4*Pi*(p-q)^4*\[Nu]*(12*e*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-42*e^3*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*e^5*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^3*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^5*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+63*e^3*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-72*e^5*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+27*e^7*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*e*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-63*e^3*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+54*e^5*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-15*e^7*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^3*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+36*e^5*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^7*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+42*e^2*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-30*e^4*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*p^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+54*e^2*p^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-72*e^4*p^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*e^6*p^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^4*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-90*e^2*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+86*e^4*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-26*e^6*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-63*e^2*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+72*e^4*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-27*e^6*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-36*e^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+63*e^4*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-27*e^6*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+63*e^2*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-54*e^4*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+15*e^6*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*p^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*e^2*p^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-36*e^4*p^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*e^6*p^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^8*p^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^2*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-36*e^4*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^6*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*p*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*e^2*p*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+36*e^4*p*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*e^6*p*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^8*p*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+42*e^2*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-30*e^4*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*p^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-48*e^2*p^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+48*e^4*p^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-12*e^6*p^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*e^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^4*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-30*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+90*e^2*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-87*e^4*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+27*e^6*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-63*e^2*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+72*e^4*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-27*e^6*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+36*e^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-63*e^4*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+27*e^6*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-24*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+63*e^2*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-54*e^4*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+15*e^6*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*p^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-24*e^2*p^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+36*e^4*p^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-24*e^6*p^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^8*p^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*e^2*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-36*e^4*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*e^6*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*p*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^2*p*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-36*e^4*p*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^6*p*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^8*p*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+8*e^5*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e*p^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^3*p^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^5*p^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^5*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+e^3*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-e^5*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-15*e*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+54*e^3*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-63*e^5*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^7*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+18*e*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-45*e^3*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+36*e^5*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-9*e^7*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^3*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+36*e^5*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^7*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q])*Sign[p-q])/(15*a^4*c^8*e^5*p^2*q^2);


\[Delta]\[CapitalLambda]$RR$4PN$tail$qnot0 = (8*G^4*m^4*Pi*(p-q)^4*\[Nu]*(12*e*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-42*e^3*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*e^5*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^3*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^5*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+63*e^3*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-72*e^5*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+27*e^7*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*e*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-63*e^3*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+54*e^5*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-15*e^7*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^3*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]+36*e^5*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^7*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+42*e^2*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-30*e^4*p*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*p^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+54*e^2*p^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-72*e^4*p^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*e^6*p^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-18*e^4*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+30*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-90*e^2*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+86*e^4*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-26*e^6*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-63*e^2*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+72*e^4*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-27*e^6*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-36*e^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+63*e^4*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-27*e^6*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+63*e^2*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-54*e^4*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+15*e^6*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*p^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*e^2*p^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-36*e^4*p^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+24*e^6*p^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-6*e^8*p^2*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^2*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-36*e^4*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+18*e^6*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*p*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*e^2*p*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+36*e^4*p*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-24*e^6*p*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]+6*e^8*p*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[-1+q,e*q]-12*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+42*e^2*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-30*e^4*p*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+12*p^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-48*e^2*p^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+48*e^4*p^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-12*e^6*p^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*e^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^4*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-30*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+90*e^2*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-87*e^4*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+27*e^6*p*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-63*e^2*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+72*e^4*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-27*e^6*p^2*q*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+36*e^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-63*e^4*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+27*e^6*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-24*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+63*e^2*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-54*e^4*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+15*e^6*p*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*p^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-24*e^2*p^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+36*e^4*p^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-24*e^6*p^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^8*p^2*q^2*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*e^2*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-36*e^4*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+18*e^6*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*p*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^2*p*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-36*e^4*p*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^6*p*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]-6*e^8*p*q^3*BesselJ[-1+p-q,e*(p-q)]*BesselJ[q,e*q]+8*e^5*p*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-6*e*p^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^3*p^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^5*p^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+6*e^5*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+e^3*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-e^5*p*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-15*e*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+54*e^3*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-63*e^5*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+24*e^7*p^2*q*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+18*e*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-45*e^3*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+36*e^5*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-9*e^7*p*q^2*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^3*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]+36*e^5*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q]-18*e^7*q^3*BesselJ[p-q,e*(p-q)]*BesselJ[q,e*q])*Sign[p-q])/(15*a^4*c^8*e^5*p^2*q^2);


\[Delta]a$RR$4PN$tail$e3 = (-2904*e*G^4*m^4*Pi*\[Nu]*Sin[l])/(5*a^3*c^8)-(15547*e^3*G^4*m^4*Pi*\[Nu]*Sin[l])/(5*a^3*c^8)-(18754*e^2*G^4*m^4*Pi*\[Nu]*Sin[2*l])/(15*a^3*c^8)-(123562*e^3*G^4*m^4*Pi*\[Nu]*Sin[3*l])/(45*a^3*c^8);


\[Delta]e$RR$4PN$tail$e3 = (-256*G^4*m^4*Pi*\[Nu]*Sin[l])/(5*a^4*c^8)-(766*e^2*G^4*m^4*Pi*\[Nu]*Sin[l])/(a^4*c^8)-(2987*e*G^4*m^4*Pi*\[Nu]*Sin[2*l])/(15*a^4*c^8)-(33129*e^3*G^4*m^4*Pi*\[Nu]*Sin[2*l])/(40*a^4*c^8)-(8882*e^2*G^4*m^4*Pi*\[Nu]*Sin[3*l])/(15*a^4*c^8)-(70115*e^3*G^4*m^4*Pi*\[Nu]*Sin[4*l])/(48*a^4*c^8);


\[Delta]\[CurlyEpsilon]$RR$4PN$tail$e3 = (6088*e*G^4*m^4*Pi*\[Nu]*Cos[l])/(15*a^4*c^8)+(1552*e^3*G^4*m^4*Pi*\[Nu]*Cos[l])/(3*a^4*c^8)+(26963*e^2*G^4*m^4*Pi*\[Nu]*Cos[2*l])/(30*a^4*c^8)+(9051*e^3*G^4*m^4*Pi*\[Nu]*Cos[3*l])/(5*a^4*c^8);


\[Delta]\[CurlyPi]$RR$4PN$tail$e3 = (256*G^4*m^4*Pi*\[Nu]*Cos[l])/(5*a^4*c^8*e)-(1522*e*G^4*m^4*Pi*\[Nu]*Cos[l])/(15*a^4*c^8)-(2017*e^3*G^4*m^4*Pi*\[Nu]*Cos[l])/(10*a^4*c^8)+(2987*G^4*m^4*Pi*\[Nu]*Cos[2*l])/(15*a^4*c^8)-(13721*e^2*G^4*m^4*Pi*\[Nu]*Cos[2*l])/(40*a^4*c^8)+(8882*e*G^4*m^4*Pi*\[Nu]*Cos[3*l])/(15*a^4*c^8)-(113863*e^3*G^4*m^4*Pi*\[Nu]*Cos[3*l])/(108*a^4*c^8)+(70115*e^2*G^4*m^4*Pi*\[Nu]*Cos[4*l])/(48*a^4*c^8)+(575911*e^3*G^4*m^4*Pi*\[Nu]*Cos[5*l])/(180*a^4*c^8);


\[Delta]\[Iota]$RR$4PN$tail$e3 = 0;


\[Delta]\[CapitalOmega]$RR$4PN$tail$e3 = 0;


\[Delta]l$RR$4PN$tail$e3 = (-256*G^4*m^4*Pi*\[Nu]*Cos[l])/(5*a^4*c^8*e)-(5458*e*G^4*m^4*Pi*\[Nu]*Cos[l])/(15*a^4*c^8)-(59176*e^3*G^4*m^4*Pi*\[Nu]*Cos[l])/(15*a^4*c^8)-(2987*G^4*m^4*Pi*\[Nu]*Cos[2*l])/(15*a^4*c^8)+(36491*e^2*G^4*m^4*Pi*\[Nu]*Cos[2*l])/(120*a^4*c^8)-(8882*e*G^4*m^4*Pi*\[Nu]*Cos[3*l])/(15*a^4*c^8)+(805451*e^3*G^4*m^4*Pi*\[Nu]*Cos[3*l])/(540*a^4*c^8)-(70115*e^2*G^4*m^4*Pi*\[Nu]*Cos[4*l])/(48*a^4*c^8)-(575911*e^3*G^4*m^4*Pi*\[Nu]*Cos[5*l])/(180*a^4*c^8);


\[Delta]\[CapitalLambda]$RR$4PN$tail$e3 = (-256*G^4*m^4*Pi*\[Nu]*Cos[l])/(5*a^4*c^8*e)-(5458*e*G^4*m^4*Pi*\[Nu]*Cos[l])/(15*a^4*c^8)-(59176*e^3*G^4*m^4*Pi*\[Nu]*Cos[l])/(15*a^4*c^8)-(2987*G^4*m^4*Pi*\[Nu]*Cos[2*l])/(15*a^4*c^8)+(36491*e^2*G^4*m^4*Pi*\[Nu]*Cos[2*l])/(120*a^4*c^8)-(8882*e*G^4*m^4*Pi*\[Nu]*Cos[3*l])/(15*a^4*c^8)+(805451*e^3*G^4*m^4*Pi*\[Nu]*Cos[3*l])/(540*a^4*c^8)-(70115*e^2*G^4*m^4*Pi*\[Nu]*Cos[4*l])/(48*a^4*c^8)-(575911*e^3*G^4*m^4*Pi*\[Nu]*Cos[5*l])/(180*a^4*c^8);


(* ::Subsubsection::Closed:: *)
(*Total half-integer contribution*)


\[Delta]a$RR$2p5PN = \[Delta]a$RR$2p5PN$mat;


\[Delta]a$RR$3p5PN = \[Delta]a$RR$3p5PN$mat + \[Delta]a$RR$3p5PN$rad$nonlocal;


\[Delta]a$RR$4p5PN = \[Delta]a$RR$4p5PN$mat + \[Delta]a$RR$4p5PN$rad$nonlocal + \[Delta]a$RR$4p5PN$rad$local;


\[Delta]e$RR$2p5PN = \[Delta]e$RR$2p5PN$mat;


\[Delta]e$RR$3p5PN = \[Delta]e$RR$3p5PN$mat + \[Delta]e$RR$3p5PN$rad$nonlocal;


\[Delta]e$RR$4p5PN = \[Delta]e$RR$4p5PN$mat + \[Delta]e$RR$4p5PN$rad$nonlocal + \[Delta]e$RR$4p5PN$rad$local;


\[Delta]\[CurlyEpsilon]$RR$2p5PN = \[Delta]\[CurlyEpsilon]$RR$2p5PN$mat;


\[Delta]\[CurlyEpsilon]$RR$3p5PN = \[Delta]\[CurlyEpsilon]$RR$3p5PN$mat + \[Delta]\[CurlyEpsilon]$RR$3p5PN$rad$nonlocal;


\[Delta]\[CurlyEpsilon]$RR$4p5PN = \[Delta]\[CurlyEpsilon]$RR$4p5PN$mat + \[Delta]\[CurlyEpsilon]$RR$4p5PN$rad$nonlocal + \[Delta]\[CurlyEpsilon]$RR$4p5PN$rad$local;


\[Delta]\[CurlyPi]$RR$2p5PN = \[Delta]\[CurlyPi]$RR$2p5PN$mat;


\[Delta]\[CurlyPi]$RR$3p5PN = \[Delta]\[CurlyPi]$RR$3p5PN$mat + \[Delta]\[CurlyPi]$RR$3p5PN$rad$nonlocal;


\[Delta]\[CurlyPi]$RR$4p5PN = \[Delta]\[CurlyPi]$RR$4p5PN$mat + \[Delta]\[CurlyPi]$RR$4p5PN$rad$nonlocal + \[Delta]\[CurlyPi]$RR$4p5PN$rad$local;


\[Delta]\[Iota]$RR$2p5PN = 0;


\[Delta]\[Iota]$RR$3p5PN = 0;


\[Delta]\[Iota]$RR$4p5PN = 0;


\[Delta]\[CapitalOmega]$RR$2p5PN = 0;


\[Delta]\[CapitalOmega]$RR$3p5PN = 0;


\[Delta]\[CapitalOmega]$RR$4p5PN = 0;


\[Delta]l$RR$2p5PN = \[Delta]l$RR$2p5PN$mat;


\[Delta]l$RR$3p5PN = \[Delta]l$RR$3p5PN$mat + \[Delta]l$RR$3p5PN$rad$nonlocal;


\[Delta]l$RR$4p5PN = \[Delta]l$RR$4p5PN$mat + \[Delta]l$RR$4p5PN$rad$nonlocal + \[Delta]l$RR$4p5PN$rad$local;


\[Delta]\[CapitalLambda]$RR$2p5PN = \[Delta]\[CapitalLambda]$RR$2p5PN$mat;


\[Delta]\[CapitalLambda]$RR$3p5PN = \[Delta]\[CapitalLambda]$RR$3p5PN$mat + \[Delta]\[CapitalLambda]$RR$3p5PN$rad$nonlocal;


\[Delta]\[CapitalLambda]$RR$4p5PN = \[Delta]\[CapitalLambda]$RR$4p5PN$mat + \[Delta]\[CapitalLambda]$RR$4p5PN$rad$nonlocal + \[Delta]\[CapitalLambda]$RR$4p5PN$rad$local;

